Electroweak input schemes and universal corrections in SMEFT

The choice of an electroweak (EW) input scheme is an important component of perturbative calculations in Standard Model Effective Field Theory (SMEFT). In this paper we perform a systematic study of three different EW input schemes in SMEFT, in particular those using the parameter sets $\{M_W, \, M_Z, \, G_F\}$, $\{M_W, \, M_Z, \, \alpha\}$, or $\{\alpha, \, M_Z, \, G_F\}$. We discuss general features and calculate decay rates of $Z$ and $W$ bosons to leptons and Higgs decays to bottom quarks in these three schemes up to next-to-leading order (NLO) in dimension-six SMEFT. We explore the sensitivity to Wilson coefficients and perturbative convergence in the different schemes, and show that while the latter point is more involved than in the Standard Model, the dominant scheme-dependent NLO corrections are universal and can be taken into account by a simple set of substitutions on the leading-order results. Residual NLO corrections are then of similar size between the different input schemes, and performing calculations in multiple schemes can give a useful handle on theory uncertainties in SMEFT predictions and fits to data.

==> Electronic_Results/Analytic_Files/Loop_Integrals/IntReps.m <==
{B0i[bb0, MH2_, 0, MZ2_] -> 2 - ((-MH2 + MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MH2, MT2, MT2] -> 
  2 - 2*Sqrt[-1 + (4*MT2)/MH2]*ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + 
   Log[\[Mu]^2/MT2], B0i[bb0, MH2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MH2]*ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + 
   Log[\[Mu]^2/MW2], B0i[bb0, MH2, MZ2, MZ2] -> 
  2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MW2, 0, MT2] -> 
  2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + Log[\[Mu]^2/MT2], 
 B0i[bb0, MW2_, MH2, MW2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MW2)]*Sqrt[MW2])/
       Sqrt[MH2]])/MW2 - (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2_, MW2_, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[(2*Sqrt[MW2]*Sqrt[1 - MZ2/(4*MW2)])/
       Sqrt[MZ2]])/MW2 - (MZ2*Log[MZ2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MZ2_, MH2, MZ2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MZ2)]*Sqrt[MZ2])/
       Sqrt[MH2]])/MZ2 - (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2_, MT2_, MT2_] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MZ2, MW2_, MW2_] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[\[Mu]^2/MW2], 
 B0i[dbb0, MH2, MT2, MT2] -> -MH2^(-1) + 
   (4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MT2)/MH2]), 
 B0i[dbb0, MH2, MW2_, MW2_] -> -MH2^(-1) + 
   (4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MW2)/MH2]), 
 B0i[dbb0, MH2, MZ2, MZ2] -> -MH2^(-1) + 
   (4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MZ2)/MH2]),
 B0i[dbb0,MW2_,0,MT2_]->(-(1/MW2) + (MT2 Log[MT2/(MT2 - MW2)])/MW2^2) ,
 B0i[dbb0, m__, m1__, m2__] -> -(1/m) + ((m1 - m2) Log[m1/m2])/(
  2 m^2) + ((m m1 - m1^2 + m m2 + 2 m1 m2 - m2^2) (-Log[2] + 
     Log[(-m + m1 + m2 + Sqrt[
       m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2])/(
      Sqrt[m1] Sqrt[m2])]))/(
  m^2 Sqrt[m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2]) ,
 C0i[cc0, 0, MH2_, 0, 0, MZ2_, MZ2_] -> 
  (-4*ArcTan[Sqrt[MH2/MZ2]/(2*Sqrt[1 - MH2/(4*MZ2)])]^2)/MH2, 
 C0i[cc0, 0, MH2, 0, MT2, MW2_, MW2_] -> 
  (-PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, ((MT2 - MW2)*(MH2 + MT2 - MW2))/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, (2*(MT2 - MW2))/(MH2 + 2*MT2 - 2*MW2 + 
       MH2*Sqrt[1 - (4*MW2)/MH2])] - PolyLog[2, (2*(MH2 + MT2 - MW2))/
      (MH2 + 2*MT2 - 2*MW2 + MH2*Sqrt[1 - (4*MW2)/MH2])] - 
    PolyLog[2, (-2*(MH2 + MT2 - MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))])/MH2, 
 C0i[cc0, MH2_, 0, 0, 0, 0, MZ2_] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, MH2_, 0, 0, MT2_, MT2_, MW2_] -> 
  (PolyLog[2, (2*(MT2 - MW2))/(2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 
       2*MW2)] - PolyLog[2, (-2*(MH2 - MT2 + MW2))/
      (2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 2*MW2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 
       2*MW2)] - PolyLog[2, (2*(MH2 - MT2 + MW2))/
      (MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 2*MW2)] - 
    PolyLog[2, (-MT2 + MW2)^2/(MH2*MW2 + (-MT2 + MW2)^2)] + 
    PolyLog[2, ((-MT2 + MW2)*(MH2 - MT2 + MW2))/(MH2*MW2 + (-MT2 + MW2)^2)])/
   MH2,
 C0i[cc0, 0, MW2_, 0, 0, MW2_,MZ2]-> -(\[Pi]^2/(6 MW2)) - 
 Log[(-MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])/(
  2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]^2/(2 MW2) + 
 PolyLog[2, -((2 MW2)/(-MZ2 - Sqrt[MZ2 (-4 MW2 + MZ2)]))]/MW2 - 
 PolyLog[2, (2 MW2)/(2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]/MW2,
 B0i[bb00, MZ2_, 0, 0] -> -((2 MZ2)/9) - 1/12 MZ2 Log[-(\[Mu]^2/MZ2)],
 B0i[bb00, MW2_, 0, MT2_] ->-((3 MT2^2 - 21 MT2 MW2 + 8 MW2^2)/(36 MW2)) + 
 1/12 (3 MT2 - MW2) ( Log[\[Mu]^2/MT2]) - ((-MT2 + 
    MW2)^3 Log[MT2/(MT2 - MW2)])/(12 MW2^2),
  B0i[bb1, MZ2_, 0, 0] -> -1 - 1/2 Log[-(\[Mu]^2/MZ2)],
  B0i[bb00, MW2_, MT2_, MT2_] ->1/18 (21 MT2 - 4 MW2) + 
 1/12 (6 MT2 - MW2) ( Log[\[Mu]^2/MT2]) + ((4 MT2 - 
    MW2) Sqrt[MW2 (-4 MT2 + MW2)]
   Log[(2 MT2 - MW2 + Sqrt[MW2 (-4 MT2 + MW2)])/(2 MT2)])/(12 MW2),
  B0i[bb0,0,MW2_,MT2_]->1 + Log[\[Mu]^2/MT2] + (
 MW2 Log[MT2/MW2])/(-MT2 + MW2),
 B0i[bb1,MZ2,MT2,MT2]->-1 + 1/2 (- Log[\[Mu]^2/MT2]) - (
 Sqrt[MZ2 (-4 MT2 + MZ2)]
   Log[(2 MT2 - MZ2 + Sqrt[MZ2 (-4 MT2 + MZ2)])/(2 MT2)])/(2 MZ2)}


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb40_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MB2*MH)/(8*Pi*VMU^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb40_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(Alfa*MB2*MH*Nc)/(8*MW2*SW2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb40_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MB2*MH)/(8*Pi*VMU^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb41_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-9*MB2*MH2*MWhat2*A0i[aa0, MH2])/(128*MH*(MH2 - MWhat2)*Pi^3*VMU^4) - 
 (3*MB2*(MH2 - 4*(MT2 + 2*MWhat2))*A0i[aa0, MT2])/(64*MH*Pi^3*VMU^4) - 
 (3*MB2*(3*MH2^2*MWhat2 + 8*MWhat2*(MT2 + 2*MWhat2)*(MWhat2 - MZ2) + 
    MH2*(-8*MT2*MWhat2 - 16*MWhat2^2 + 8*MT2*MZ2 + 13*MWhat2*MZ2))*A0i[aa0, MWhat2])/
  (128*MH*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*VMU^4) + 
 (MB2*(64*MWhat2^3 - 96*MWhat2^2*MZ2 - 40*MZ2^3 + 9*MWhat2*MZ2*(3*MH2 + 8*MZ2))*
   A0i[aa0, MZ2])/(384*MH*MZ2^2*Pi^3*SWhat2*VMU^4) + 
 (3*MB2*MT2*(MH2 + 4*MT2 + 8*MWhat2)*(MWhat2 - MZ2)*B0i[bb0, MH2, MT2, MT2])/
  (64*MH*MZ2*Pi^3*SWhat2*VMU^4) - (3*MB2*(MH2*MT2 + 2*MWhat2*(MT2 + 2*MWhat2))*
   (MWhat2 - MZ2)*B0i[bb0, MH2, MWhat2, MWhat2])/(32*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (MB2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 9*MWhat2*MZ2^2 + 5*MZ2^3)*
   B0i[bb0, MH2, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (9*MB2*MH2*(MH2 - 4*MT2)*MT2*(MWhat2 - MZ2)*B0i[dbb0, MH2, MT2, MT2])/
  (64*MH*MZ2*Pi^3*SWhat2*VMU^4) + (3*MB2*MH2*(MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
   (MWhat2 - MZ2)*B0i[dbb0, MH2, MWhat2, MWhat2])/(128*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (3*MB2*MH2*(MWhat2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[dbb0, MH2, MZ2, MZ2])/(256*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (MB2*(MWhat2 - MZ2)*(-(MH2*(-4*MWhat2 + MZ2)^2) + 
    2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (96*MH*MZ2*Pi^3*SWhat2*VMU^4) - 
 (3*MB2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*MWhat2^2) + 
    MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*(MWhat2 - MZ2)*
   C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(32*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (MB2*MH2^2*(MWhat2 - MZ2)^2*(2*MWhat2 + MZ2)*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (48*MH*MZ2^2*Pi^3*SWhat2*VMU^4) - 
 (3*MB2*MT2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*(MWhat2 - MZ2)*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(32*MH*MZ2*Pi^3*SWhat2*VMU^4) + 
 (MB2*MH2*(136*MWhat2^3 - 290*MWhat2^2*MZ2 + 
    MWhat2*MZ2*(54*MT2 + 145*MZ2 + 18*MH2*(-5 + Sqrt[3]*Pi)) + 
    3*MZ2^2*(-18*MT2 + 3*MZ2 - 6*MH2*(-5 + Sqrt[3]*Pi) + 
      544*Alfas*Pi*SWhat2*VMU^2) + 48*(MWhat2^3 - 2*MWhat2^2*MZ2 + MWhat2*MZ2^2 + 
      12*Alfas*MZ2^2*Pi*SWhat2*VMU^2)*Log[\[Mu]^2/MH2]))/
  (768*MH*MZ2^2*Pi^3*SWhat2*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb41_alpha.m <==
(MB2*MH*Nc*(MH2*(MW2 - MZ2)^2 - 3*MW2*MZ2*(2*MW2 + MZ2*(-2 + 3*SW2)))*
   A0i[aa0, MH2])/(384*MW2*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MB2*Nc*(MH2*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2*Nc + 
      2*MT2*MW2*(32*MW2^3*Nc - 40*MW2^2*MZ2*Nc - MW2*MZ2^2*Nc + 
        9*MZ2^3*(Nc - 6*SW2)) + 32*MW2^2*MZ2^3*Nc*SW2^2) + 
    108*MT2*MW2*MZ2^2*(MT2*MW2*Nc + 2*MW2*MZ2*SW2 + 
      MT2*MZ2*(-(CW2*Nc) + SW2)))*A0i[aa0, MT2])/
  (1728*MH*MT2*MW2*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MB2*Nc*(MH2^2*MZ2^2*(-2*MW2 + MZ2) + 12*MW2*MZ2^2*
     (3*MW2^2 + 2*MT2*MZ2*SW2 + MW2*MZ2*(-3 + 7*SW2)) + 
    MH2*(48*MW2^4 - 112*MW2^3*MZ2 + MZ2^4 + 2*MW2^2*MZ2^2*(47 - 8*Nc) + 
      2*MW2*MZ2^3*(-13 + 4*Nc - 9*SW2 + 42*SW2^2)))*A0i[aa0, MW2])/
  (384*MH*MW2*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MB2*Nc*(162*MW2^2*MZ2^3*SW2 + CW2*(9*MH2^2*MW2^2*MZ2 + 
      MH2*(-9*MZ2^4 + 16*MW2^4*(27 + 11*Nc) - 8*MW2^3*MZ2*(135 + 23*Nc) + 
        2*MW2^2*MZ2^2*(333 + 49*Nc) - 27*MW2*MZ2^3*(2 + 3*SW2)) + 
      6*MW2*MZ2^2*(MW2*MZ2*(27 - 16*SW2) + 32*MW2^2*SW2 + 
        MZ2^2*(-27 + 20*SW2))))*A0i[aa0, MZ2])/(3456*CW2*MH*MW2*MZ2^3*Pi^3*
   SW2*VALPHA^4) - (MB2*MT2*(4*(MT2 + 2*MW2) + MH2*(-2 + Nc))*Nc*
   B0i[bb0, MH2, MT2, MT2])/(64*MH*Pi^3*VALPHA^4) + 
 (MB2*(MH2*MT2 + 2*MW2*(MT2 + 2*MW2))*Nc*B0i[bb0, MH2, MW2, MW2])/
  (32*MH*Pi^3*VALPHA^4) + (MB2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Nc*
   B0i[bb0, MH2, MZ2, MZ2])/(144*MH*Pi^3*VALPHA^4) - 
 (MB2*MH*(MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*Nc^2*
   B0i[bb0, MW2, 0, MT2])/(192*MW2*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*Nc*
   B0i[bb0, MW2, MH2, MW2])/(384*MW2*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MB2*MH*(96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*
   Nc*B0i[bb0, MW2, MW2, MZ2])/(384*MW2*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MB2*MH*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MB2*MH*MW2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc^2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MB2*MH*MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*Nc*
   B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MB2*MH*(MH2 - 4*MT2)*MT2*Nc^2*B0i[dbb0, MH2, MT2, MT2])/
  (64*Pi^3*VALPHA^4) - (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*
   B0i[dbb0, MH2, MW2, MW2])/(128*Pi^3*VALPHA^4) - 
 (MB2*MH*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
  (256*Pi^3*VALPHA^4) + 
 (MB2*(MH2*(-4*MW2 + MZ2)^2 - 2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*Nc*
   C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(288*MH*Pi^3*VALPHA^4) + 
 (MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
    MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/
  (32*MH*Pi^3*VALPHA^4) - (MB2*MH*MH2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*Nc*
   C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*Nc*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(32*MH*Pi^3*VALPHA^4) + 
 (MB2*Nc*((216*MW2^3*MZ2^4*SW2^3)/(Pi^2*VALPHA^4) + 
    (CW2*MW2^2*SW2^2*(-216*MZ2^2*(-2*MW2^3 + 2*CW2*MW2^2*MZ2 - MW2*MZ2^2 + 
         MZ2^3) - 9*MH2^2*MZ2^2*(4*MW2 + MZ2*(-4 - 27*SW2 + 
           6*Sqrt[3]*Pi*SW2)) + 4*MH2*(216*MW2^4 + 9*MZ2^3*(MZ2 - 2*MT2*Nc) - 
         8*MW2^3*(8*MT2*Nc + 3*MZ2*(-9 + 2*Nc)) + 2*MW2^2*MZ2*
          (40*MT2*Nc + MZ2*(-333 + 42*Nc)) + MW2*MZ2^2*
          (2*MT2*Nc + MZ2*(225 - 45*Nc + 444*SW2^2 - 32*Nc*SW2^2)))))/
     (Pi^2*VALPHA^4) + (4896*Alfas*CW2*MH2*MW2^2*MZ2^3*SW2^3)/(Pi*VALPHA^2) + 
    144*CW2*MH2*MW2*MZ2^3*SW2^2*((MW2^2*SW2^2)/(Pi^2*VALPHA^4) + 
      (12*Alfas*MW2*SW2)/(Pi*VALPHA^2))*Log[\[Mu]^2/MH2]))/
  (6912*CW2*MH*MW2^2*MZ2^3*Pi*SW2^3)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb41_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-9*MB2*MH2*MW2*A0i[aa0, MH2])/(128*MH*(MH2 - MW2)*Pi^3*VMU^4) - 
 (3*MB2*(MH2 - 4*(MT2 + 2*MW2))*A0i[aa0, MT2])/(64*MH*Pi^3*VMU^4) - 
 (3*MB2*(3*MH2^2*MW2 + 8*MW2*(MT2 + 2*MW2)*(MW2 - MZ2) + 
    MH2*(-8*MT2*MW2 - 16*MW2^2 + 8*MT2*MZ2 + 13*MW2*MZ2))*A0i[aa0, MW2])/
  (128*MH*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (MB2*(64*MW2^3 - 96*MW2^2*MZ2 - 40*MZ2^3 + 9*MW2*MZ2*(3*MH2 + 8*MZ2))*
   A0i[aa0, MZ2])/(384*MH*MZ2^2*Pi^3*SW2*VMU^4) + 
 (3*MB2*MT2*(MH2 + 4*MT2 + 8*MW2)*(MW2 - MZ2)*B0i[bb0, MH2, MT2, MT2])/
  (64*MH*MZ2*Pi^3*SW2*VMU^4) - (3*MB2*(MH2*MT2 + 2*MW2*(MT2 + 2*MW2))*
   (MW2 - MZ2)*B0i[bb0, MH2, MW2, MW2])/(32*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (MB2*(-8*MW2^3 + 12*MW2^2*MZ2 - 9*MW2*MZ2^2 + 5*MZ2^3)*
   B0i[bb0, MH2, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (9*MB2*MH2*(MH2 - 4*MT2)*MT2*(MW2 - MZ2)*B0i[dbb0, MH2, MT2, MT2])/
  (64*MH*MZ2*Pi^3*SW2*VMU^4) + (3*MB2*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   (MW2 - MZ2)*B0i[dbb0, MH2, MW2, MW2])/(128*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (3*MB2*MH2*(MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[dbb0, MH2, MZ2, MZ2])/(256*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (MB2*(MW2 - MZ2)*(-(MH2*(-4*MW2 + MZ2)^2) + 
    2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
  (96*MH*MZ2*Pi^3*SW2*VMU^4) - 
 (3*MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
    MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*(MW2 - MZ2)*
   C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (MB2*MH2^2*(MW2 - MZ2)^2*(2*MW2 + MZ2)*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
  (48*MH*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*(MW2 - MZ2)*
   C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(32*MH*MZ2*Pi^3*SW2*VMU^4) + 
 (MB2*MH2*(136*MW2^3 - 290*MW2^2*MZ2 + 
    MW2*MZ2*(54*MT2 + 145*MZ2 + 18*MH2*(-5 + Sqrt[3]*Pi)) + 
    3*MZ2^2*(-18*MT2 + 3*MZ2 - 6*MH2*(-5 + Sqrt[3]*Pi) + 
      544*Alfas*Pi*SW2*VMU^2) + 48*(MW2^3 - 2*MW2^2*MZ2 + MW2*MZ2^2 + 
      12*Alfas*MZ2^2*Pi*SW2*VMU^2)*Log[\[Mu]^2/MH2]))/
  (768*MH*MZ2^2*Pi^3*SW2*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb60_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((3*CHbox*MB2*MH)/(4*Pi) - (3*CHD*MB2*MH)/(16*Pi))*Class[3] - 
 (3*MB*MH*VMU*CdH[3, 3]*Class[5])/(4*Sqrt[2]*Pi) + 
 ((-3*MB2*MH*CHl3[1, 1])/(8*Pi) - (3*MB2*MH*CHl3[2, 2])/(8*Pi))*Class[7] + 
 (3*MB2*MH*Class[8]*Cll[1, 2, 2, 1])/(8*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb60_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((CHbox*MB2*MH*Nc)/(4*Pi) - (CHD*MB2*MH*(-2*MW2 + MZ2)*Nc)/(16*MZ2*Pi*SW2))*
  Class[3] + (CHWB*CW*MB2*MH*Nc*Class[4])/(4*Pi*SW) - 
 (MB*MH*MW*Nc*SW*CdH[3, 3]*Class[5])/(4*Sqrt[2]*Sqrt[Alfa]*Pi^(3/2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb60_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((3*CHbox*MB2*MH)/(4*Pi) - (3*CHD*MB2*MH)/(16*Pi))*Class[3] - 
 (3*MB*MH*VMU*CdH[3, 3]*Class[5])/(4*Sqrt[2]*Pi) + 
 ((-3*MB2*MH*CHl3[1, 1])/(8*Pi) - (3*MB2*MH*CHl3[2, 2])/(8*Pi))*Class[7] + 
 (3*MB2*MH*Class[8]*Cll[1, 2, 2, 1])/(8*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb61_LEP.m <==
(27*CH*MB2*MH*MH2*B0i[dbb0, MH2, MH2, MH2]*Class[2])/(64*Pi^3) + 
 Class[6]*((MB2*MH*SWhat2*(-(MH2*MWhat2) - 8*MWhat2*MZ2 + 2*MZ2^2 + 
      (2*MWhat2 + MZ2 - 2*MZ2*SWhat2)*A0i[aa0, MZ2] + 
      2*(4*MWhat2 - MZ2)*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 2*MZ2^3*SWhat2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])*CdB[3, 3])/
    (16*Sqrt[2]*MB*MZ*Pi^3*SWhat*VMU^2) + (Sqrt[Alfas]*MB2*MH*MH2*CdG[3, 3])/
    (4*Sqrt[2]*MB*Pi^(5/2)*VMU) + 
   (CWhat2*MB2*MH*(3*(MT2 + 2*MWhat2)*MZ2*A0i[aa0, MT2] - 
      3*(MT2 + 2*MWhat2)*MZ2*A0i[aa0, MWhat2] + (MT2 - MWhat2)*
       (-(MH2*MWhat2) + MH2*MZ2 - 12*MT2*MZ2 - 20*MWhat2*MZ2 + 2*MZ2^2 + 
        (4*MWhat2 - MZ2)*A0i[aa0, MZ2] + 9*MT2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
        6*MT2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 12*MWhat2*MZ2*
         B0i[bb0, MH2, MWhat2, MWhat2] + 8*MWhat2*MZ2*B0i[bb0, MH2, MZ2, 
          MZ2] - 2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 4*MWhat2*MZ2^2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, 
          MZ2] + 3*MH2*MT2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        6*MT2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        6*MT2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        6*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        9*MT2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        9*MT2*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2]))*CdW[3, 3])/
    (16*Sqrt[2]*MB*MWhat*(MT2 - MWhat2)*Pi^3*VMU^2) - 
   (3*MB2*MT*MWhat2*(-2*(MH2*(2*MT2 - 5*MWhat2) + 12*(MT2 - MWhat2)^2)*
       A0i[aa0, MT2] - 2*(-12*(MT2 - MWhat2)^2 + MH2*(MT2 + 2*MWhat2))*
       A0i[aa0, MWhat2] + (MT2 - MWhat2)*(7*MH2*MT2 - MH2*MWhat2 - 
        6*(MH2 - 4*MT2)*(MT2 - MWhat2)*B0i[bb0, MH2, MT2, MT2] + 
        4*(MH2 - 6*MWhat2)*(MT2 - MWhat2)*B0i[bb0, MH2, MWhat2, MWhat2] + 
        2*MH2^2*MT2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        4*MH2*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        2*MH2^2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        20*MH2*MT2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        24*MT2^2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        16*MH2*MWhat2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        48*MT2*MWhat2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        24*MWhat2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        6*MH2*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        24*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        12*MH2*MT2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        48*MT2^2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        6*MH2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        24*MT2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2]))*CuW[3, 3])/
    (32*Sqrt[2]*MH*MWhat*(MT2 - MWhat2)^2*Pi^3*VMU^2)) + 
 Class[5]*
  ((3*MB2*MT*(-2*(MH2*(MT2 - 2*MWhat2) + 4*(MT2^2 + MT2*MWhat2 - 2*MWhat2^2))*
       A0i[aa0, MT2] + 2*(4*MT2^2 + 4*MT2*MWhat2 - MWhat2*(MH2 + 8*MWhat2))*
       A0i[aa0, MWhat2] + (MT2 - MWhat2)*(MH2*MT2 + MH2*MWhat2 + 
        8*(MT2 - MWhat2)*(MH2 + MT2 + 2*MWhat2)*B0i[bb0, MH2, MT2, MT2] + 
        12*MH2*(MH2 - 4*MT2)*(MT2 - MWhat2)*B0i[dbb0, MH2, MT2, MT2] - 
        8*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        4*MH2*MT2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        4*MH2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        24*MT2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        16*MWhat2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2]))*CuH[3, 3])/
    (128*Sqrt[2]*MH*(MT2 - MWhat2)^2*Pi^3*VMU) - 
   (MB2*CdH[3, 3]*(-296*MH2^2*MT2^2*MWhat2^3*MZ2 + 592*MH2^2*MT2*MWhat2^4*
       MZ2 + 296*MH2*MT2^2*MWhat2^4*MZ2 - 296*MH2^2*MWhat2^5*MZ2 - 
      592*MH2*MT2*MWhat2^5*MZ2 + 296*MH2*MWhat2^6*MZ2 + 
      9*MH2^3*MT2^2*MWhat2*MZ2^2 - 45*MH2^2*MT2^3*MWhat2*MZ2^2 - 
      18*MH2^3*MT2*MWhat2^2*MZ2^2 + 407*MH2^2*MT2^2*MWhat2^2*MZ2^2 + 
      45*MH2*MT2^3*MWhat2^2*MZ2^2 + 9*MH2^3*MWhat2^3*MZ2^2 - 
      625*MH2^2*MT2*MWhat2^3*MZ2^2 - 416*MH2*MT2^2*MWhat2^3*MZ2^2 + 
      263*MH2^2*MWhat2^4*MZ2^2 + 643*MH2*MT2*MWhat2^4*MZ2^2 - 
      272*MH2*MWhat2^5*MZ2^2 - 9*MH2^3*MT2^2*MZ2^3 + 45*MH2^2*MT2^3*MZ2^3 + 
      18*MH2^3*MT2*MWhat2*MZ2^3 - 133*MH2^2*MT2^2*MWhat2*MZ2^3 - 
      45*MH2*MT2^3*MWhat2*MZ2^3 - 9*MH2^3*MWhat2^2*MZ2^3 + 
      77*MH2^2*MT2*MWhat2^2*MZ2^3 + 142*MH2*MT2^2*MWhat2^2*MZ2^3 + 
      11*MH2^2*MWhat2^3*MZ2^3 - 95*MH2*MT2*MWhat2^3*MZ2^3 - 
      2*MH2*MWhat2^4*MZ2^3 + 22*MH2^2*MT2^2*MZ2^4 - 44*MH2^2*MT2*MWhat2*
       MZ2^4 - 22*MH2*MT2^2*MWhat2*MZ2^4 + 22*MH2^2*MWhat2^2*MZ2^4 + 
      44*MH2*MT2*MWhat2^2*MZ2^4 - 22*MH2*MWhat2^3*MZ2^4 - 
      18*Sqrt[3]*MH2^3*MT2^2*MWhat2*MZ2^2*Pi + 36*Sqrt[3]*MH2^3*MT2*MWhat2^2*
       MZ2^2*Pi + 18*Sqrt[3]*MH2^2*MT2^2*MWhat2^2*MZ2^2*Pi - 
      18*Sqrt[3]*MH2^3*MWhat2^3*MZ2^2*Pi - 36*Sqrt[3]*MH2^2*MT2*MWhat2^3*
       MZ2^2*Pi + 18*Sqrt[3]*MH2^2*MWhat2^4*MZ2^2*Pi + 
      18*Sqrt[3]*MH2^3*MT2^2*MZ2^3*Pi - 36*Sqrt[3]*MH2^3*MT2*MWhat2*MZ2^3*
       Pi - 18*Sqrt[3]*MH2^2*MT2^2*MWhat2*MZ2^3*Pi + 
      18*Sqrt[3]*MH2^3*MWhat2^2*MZ2^3*Pi + 36*Sqrt[3]*MH2^2*MT2*MWhat2^2*
       MZ2^3*Pi - 18*Sqrt[3]*MH2^2*MWhat2^3*MZ2^3*Pi - 
      3264*Alfas*MH2^2*MT2^2*MWhat2*MZ2^2*Pi*VMU^2 + 
      6528*Alfas*MH2^2*MT2*MWhat2^2*MZ2^2*Pi*VMU^2 + 
      3264*Alfas*MH2*MT2^2*MWhat2^2*MZ2^2*Pi*VMU^2 - 
      3264*Alfas*MH2^2*MWhat2^3*MZ2^2*Pi*VMU^2 - 6528*Alfas*MH2*MT2*MWhat2^3*
       MZ2^2*Pi*VMU^2 + 3264*Alfas*MH2*MWhat2^4*MZ2^2*Pi*VMU^2 + 
      3264*Alfas*MH2^2*MT2^2*MZ2^3*Pi*VMU^2 - 6528*Alfas*MH2^2*MT2*MWhat2*
       MZ2^3*Pi*VMU^2 - 3264*Alfas*MH2*MT2^2*MWhat2*MZ2^3*Pi*VMU^2 + 
      3264*Alfas*MH2^2*MWhat2^2*MZ2^3*Pi*VMU^2 + 6528*Alfas*MH2*MT2*MWhat2^2*
       MZ2^3*Pi*VMU^2 - 3264*Alfas*MH2*MWhat2^3*MZ2^3*Pi*VMU^2 - 
      54*MH2*(3*MH2 - 4*MWhat2)*(MT2 - MWhat2)^2*MZ2^3*SWhat2*A0i[aa0, MH2] - 
      18*(8*(MT2 - MWhat2)^2*MWhat2*(MT2 + 2*MWhat2) + 
        MH2^2*(11*MT2^2 - 22*MT2*MWhat2 + 14*MWhat2^2) - 
        MH2*(8*MT2^3 + 11*MT2^2*MWhat2 - 46*MT2*MWhat2^2 + 30*MWhat2^3))*
       MZ2^3*SWhat2*A0i[aa0, MT2] - 576*MH2^2*MT2^2*MWhat2^2*MZ2*
       A0i[aa0, MWhat2] + 1152*MH2^2*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2] + 
      576*MH2*MT2^2*MWhat2^3*MZ2*A0i[aa0, MWhat2] - 576*MH2^2*MWhat2^4*MZ2*
       A0i[aa0, MWhat2] - 1152*MH2*MT2*MWhat2^4*MZ2*A0i[aa0, MWhat2] + 
      576*MH2*MWhat2^5*MZ2*A0i[aa0, MWhat2] + 666*MH2^2*MT2^2*MWhat2*MZ2^2*
       A0i[aa0, MWhat2] + 144*MH2*MT2^3*MWhat2*MZ2^2*A0i[aa0, MWhat2] - 
      1386*MH2^2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2] - 
      612*MH2*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2] - 
      144*MT2^3*MWhat2^2*MZ2^2*A0i[aa0, MWhat2] + 666*MH2^2*MWhat2^3*MZ2^2*
       A0i[aa0, MWhat2] + 846*MH2*MT2*MWhat2^3*MZ2^2*A0i[aa0, MWhat2] - 
      324*MH2*MWhat2^4*MZ2^2*A0i[aa0, MWhat2] + 432*MT2*MWhat2^4*MZ2^2*
       A0i[aa0, MWhat2] - 288*MWhat2^5*MZ2^2*A0i[aa0, MWhat2] - 
      36*MH2^2*MT2^2*MZ2^3*A0i[aa0, MWhat2] - 144*MH2*MT2^3*MZ2^3*
       A0i[aa0, MWhat2] + 126*MH2^2*MT2*MWhat2*MZ2^3*A0i[aa0, MWhat2] - 
      18*MH2*MT2^2*MWhat2*MZ2^3*A0i[aa0, MWhat2] + 144*MT2^3*MWhat2*MZ2^3*
       A0i[aa0, MWhat2] - 36*MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MWhat2] + 
      414*MH2*MT2*MWhat2^2*MZ2^3*A0i[aa0, MWhat2] - 306*MH2*MWhat2^3*MZ2^3*
       A0i[aa0, MWhat2] - 432*MT2*MWhat2^3*MZ2^3*A0i[aa0, MWhat2] + 
      288*MWhat2^4*MZ2^3*A0i[aa0, MWhat2] + 576*MH2^2*MT2^2*MWhat2^3*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 1152*MH2^2*MT2*MWhat2^4*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 576*MH2*MT2^2*MWhat2^4*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 576*MH2^2*MWhat2^5*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 1152*MH2*MT2*MWhat2^5*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 576*MH2*MWhat2^6*MZ2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 864*MH2^2*MT2^2*MWhat2^2*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 1728*MH2^2*MT2*MWhat2^3*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 864*MH2*MT2^2*MWhat2^3*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 864*MH2^2*MWhat2^4*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 1728*MH2*MT2*MWhat2^4*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 864*MH2*MWhat2^5*MZ2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 288*MH2^2*MT2^2*MWhat2*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 576*MH2^2*MT2*MWhat2^2*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 288*MH2*MT2^2*MWhat2^2*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 288*MH2^2*MWhat2^3*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) + 576*MH2*MT2*MWhat2^3*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 288*MH2*MWhat2^4*MZ2^3*
       (1 + A0i[aa0, MWhat2]/MWhat2) - 48*MH2^2*MT2^2*MWhat2^3*
       A0i[aa0, MZ2] + 96*MH2^2*MT2*MWhat2^4*A0i[aa0, MZ2] + 
      48*MH2*MT2^2*MWhat2^4*A0i[aa0, MZ2] - 48*MH2^2*MWhat2^5*A0i[aa0, MZ2] - 
      96*MH2*MT2*MWhat2^5*A0i[aa0, MZ2] + 48*MH2*MWhat2^6*A0i[aa0, MZ2] + 
      72*MH2^2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MZ2] - 144*MH2^2*MT2*MWhat2^3*MZ2*
       A0i[aa0, MZ2] + 56*MH2*MT2^2*MWhat2^3*MZ2*A0i[aa0, MZ2] + 
      72*MH2^2*MWhat2^4*MZ2*A0i[aa0, MZ2] - 112*MH2*MT2*MWhat2^4*MZ2*
       A0i[aa0, MZ2] - 128*MT2^2*MWhat2^4*MZ2*A0i[aa0, MZ2] + 
      56*MH2*MWhat2^5*MZ2*A0i[aa0, MZ2] + 256*MT2*MWhat2^5*MZ2*
       A0i[aa0, MZ2] - 128*MWhat2^6*MZ2*A0i[aa0, MZ2] - 
      180*MH2^2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MZ2] + 360*MH2^2*MT2*MWhat2^2*
       MZ2^2*A0i[aa0, MZ2] - 12*MH2*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MZ2] - 
      180*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MZ2] + 24*MH2*MT2*MWhat2^3*MZ2^2*
       A0i[aa0, MZ2] + 192*MT2^2*MWhat2^3*MZ2^2*A0i[aa0, MZ2] - 
      12*MH2*MWhat2^4*MZ2^2*A0i[aa0, MZ2] - 384*MT2*MWhat2^4*MZ2^2*
       A0i[aa0, MZ2] + 192*MWhat2^5*MZ2^2*A0i[aa0, MZ2] + 
      102*MH2^2*MT2^2*MZ2^3*A0i[aa0, MZ2] - 204*MH2^2*MT2*MWhat2*MZ2^3*
       A0i[aa0, MZ2] + 42*MH2*MT2^2*MWhat2*MZ2^3*A0i[aa0, MZ2] + 
      102*MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MZ2] - 84*MH2*MT2*MWhat2^2*MZ2^3*
       A0i[aa0, MZ2] - 144*MT2^2*MWhat2^2*MZ2^3*A0i[aa0, MZ2] + 
      42*MH2*MWhat2^3*MZ2^3*A0i[aa0, MZ2] + 288*MT2*MWhat2^3*MZ2^3*
       A0i[aa0, MZ2] - 144*MWhat2^4*MZ2^3*A0i[aa0, MZ2] - 
      80*MH2*MT2^2*MZ2^4*A0i[aa0, MZ2] + 160*MH2*MT2*MWhat2*MZ2^4*
       A0i[aa0, MZ2] + 80*MT2^2*MWhat2*MZ2^4*A0i[aa0, MZ2] - 
      80*MH2*MWhat2^2*MZ2^4*A0i[aa0, MZ2] - 160*MT2*MWhat2^2*MZ2^4*
       A0i[aa0, MZ2] + 80*MWhat2^3*MZ2^4*A0i[aa0, MZ2] + 
      144*MH2^2*MT2^3*MWhat2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^4*MWhat2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      288*MH2^2*MT2^2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2*MT2^3*MWhat2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      144*MT2^4*MWhat2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2^2*MT2*MWhat2^3*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2*MT2^2*MWhat2^3*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2*MWhat2^4*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      432*MT2^2*MWhat2^4*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MWhat2^5*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2^2*MT2^3*MZ2^3*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2*MT2^4*MZ2^3*B0i[bb0, MH2, MT2, MT2] + 288*MH2^2*MT2^2*MWhat2*
       MZ2^3*B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^3*MWhat2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] + 144*MT2^4*MWhat2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2^2*MT2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] - 432*MT2^2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] + 288*MT2*MWhat2^4*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] + 36*MH2^3*MT2^2*MWhat2*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2^2*MT2^3*MWhat2*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2^3*MT2*MWhat2^2*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 36*MH2^2*MT2^2*MWhat2^2*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2*MT2^3*MWhat2^2*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 36*MH2^3*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 144*MH2^2*MT2*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2*MT2^2*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 144*MT2^3*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 108*MH2^2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 360*MH2*MT2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 216*MH2*MWhat2^5*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 432*MT2*MWhat2^5*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] + 288*MWhat2^6*MZ2^2*
       B0i[bb0, MH2, MWhat2, MWhat2] - 36*MH2^3*MT2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2^2*MT2^3*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2^3*MT2*MWhat2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 36*MH2^2*MT2^2*MWhat2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2*MT2^3*MWhat2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 36*MH2^3*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 144*MH2^2*MT2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2*MT2^2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 144*MT2^3*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 108*MH2^2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 360*MH2*MT2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 216*MH2*MWhat2^4*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 432*MT2*MWhat2^4*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 288*MWhat2^5*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 18*MH2^3*MT2^2*MWhat2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^3*MT2*MWhat2^2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 18*MH2^2*MT2^2*MWhat2^2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^3*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 36*MH2^2*MT2*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 128*MH2*MT2^2*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 18*MH2^2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 256*MH2*MT2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MT2^2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 128*MH2*MWhat2^5*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 256*MT2*MWhat2^5*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MWhat2^6*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      18*MH2^3*MT2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      36*MH2^3*MT2*MWhat2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      18*MH2^2*MT2^2*MWhat2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      18*MH2^3*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      36*MH2^2*MT2*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      228*MH2*MT2^2*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      18*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      456*MH2*MT2*MWhat2^3*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      192*MT2^2*MWhat2^3*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      228*MH2*MWhat2^4*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      384*MT2*MWhat2^4*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      192*MWhat2^5*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 36*MH2^2*MT2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 72*MH2^2*MT2*MWhat2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 180*MH2*MT2^2*MWhat2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 36*MH2^2*MWhat2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 360*MH2*MT2*MWhat2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 144*MT2^2*MWhat2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 180*MH2*MWhat2^3*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 288*MT2*MWhat2^3*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 144*MWhat2^4*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MH2*MT2^2*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] - 160*MH2*MT2*MWhat2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] - 80*MT2^2*MWhat2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] + 80*MH2*MWhat2^2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] + 160*MT2*MWhat2^2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] - 80*MWhat2^3*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] + 
      216*MH2^3*MT2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2^2*MT2^4*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      432*MH2^3*MT2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      1512*MH2^2*MT2^3*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2*MT2^4*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^3*MT2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      432*MH2^2*MT2^2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      1728*MH2*MT2^3*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^2*MT2*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2*MT2^2*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^3*MT2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2^2*MT2^4*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      432*MH2^3*MT2^2*MWhat2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      1512*MH2^2*MT2^3*MWhat2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2*MT2^4*MWhat2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^3*MT2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      432*MH2^2*MT2^2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      1728*MH2*MT2^3*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^2*MT2*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2*MT2^2*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      36*MH2^4*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      72*MH2^4*MT2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      180*MH2^3*MT2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      36*MH2^4*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      360*MH2^3*MT2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      576*MH2^2*MT2^2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      180*MH2^3*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      1152*MH2^2*MT2*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      432*MH2*MT2^2*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      576*MH2^2*MWhat2^5*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      864*MH2*MT2*MWhat2^5*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      432*MH2*MWhat2^6*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      36*MH2^4*MT2^2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      72*MH2^4*MT2*MWhat2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      180*MH2^3*MT2^2*MWhat2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      36*MH2^4*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      360*MH2^3*MT2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      576*MH2^2*MT2^2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      180*MH2^3*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      1152*MH2^2*MT2*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      432*MH2*MT2^2*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      576*MH2^2*MWhat2^4*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      864*MH2*MT2*MWhat2^4*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      432*MH2*MWhat2^5*MZ2^3*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      18*MH2^4*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      36*MH2^4*MT2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      18*MH2^3*MT2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
      18*MH2^4*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
      36*MH2^3*MT2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      18*MH2^3*MWhat2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      18*MH2^4*MT2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      36*MH2^4*MT2*MWhat2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      54*MH2^3*MT2^2*MWhat2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      18*MH2^4*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      108*MH2^3*MT2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^2*MT2^2*MWhat2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      54*MH2^3*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      144*MH2^2*MT2*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^2*MWhat2^4*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^3*MT2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      144*MH2^3*MT2*MWhat2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      144*MH2^2*MT2^2*MWhat2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^3*MWhat2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      288*MH2^2*MT2*MWhat2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      216*MH2*MT2^2*MWhat2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      144*MH2^2*MWhat2^3*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      432*MH2*MT2*MWhat2^3*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      216*MH2*MWhat2^4*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      216*MH2^2*MT2^2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] + 
      432*MH2^2*MT2*MWhat2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] + 
      216*MH2*MT2^2*MWhat2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] - 
      216*MH2^2*MWhat2^2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] - 
      432*MH2*MT2*MWhat2^2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] + 
      216*MH2*MWhat2^3*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] - 
      128*MH2^2*MT2^2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      256*MH2^2*MT2*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      128*MH2*MT2^2*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MH2^2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      256*MH2*MT2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      128*MH2*MWhat2^6*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MH2^2*MT2^2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      384*MH2^2*MT2*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      64*MH2*MT2^2*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MH2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      128*MH2*MT2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MT2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      64*MH2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      256*MT2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MWhat2^6*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2^2*MT2^2*MWhat2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      144*MH2^2*MT2*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      120*MH2*MT2^2*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2^2*MWhat2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      240*MH2*MT2*MWhat2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MT2^2*MWhat2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      120*MH2*MWhat2^4*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      384*MT2*MWhat2^4*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MWhat2^5*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      8*MH2^2*MT2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      16*MH2^2*MT2*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      136*MH2*MT2^2*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      8*MH2^2*MWhat2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      272*MH2*MT2*MWhat2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      144*MT2^2*MWhat2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      136*MH2*MWhat2^3*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      288*MT2*MWhat2^3*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      144*MWhat2^4*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      80*MH2*MT2^2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      160*MH2*MT2*MWhat2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      80*MT2^2*MWhat2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      80*MH2*MWhat2^2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      160*MT2*MWhat2^2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      80*MWhat2^3*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2^3*MT2^3*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      72*MH2^2*MT2^4*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      144*MH2^3*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
        MWhat2] + 288*MH2^2*MT2^3*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
        MWhat2, MWhat2] - 72*MH2*MT2^4*MWhat2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 72*MH2^3*MT2*MWhat2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 504*MH2^2*MT2^2*MWhat2^3*
       MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      72*MH2*MT2^3*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      144*MT2^4*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      432*MH2^2*MT2*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      792*MH2*MT2^2*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      144*MT2^3*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      144*MH2^2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      1080*MH2*MT2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      432*MT2^2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      432*MH2*MWhat2^6*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      720*MT2*MWhat2^6*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      288*MWhat2^7*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      72*MH2^3*MT2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      72*MH2^2*MT2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      144*MH2^3*MT2^2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      288*MH2^2*MT2^3*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      72*MH2*MT2^4*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      72*MH2^3*MT2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      504*MH2^2*MT2^2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
        MWhat2] + 72*MH2*MT2^3*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, 
        MWhat2, MWhat2] - 144*MT2^4*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, 
        MWhat2, MWhat2] - 432*MH2^2*MT2*MWhat2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 792*MH2*MT2^2*MWhat2^3*
       MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      144*MT2^3*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      144*MH2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      1080*MH2*MT2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      432*MT2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      432*MH2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      720*MT2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      288*MWhat2^6*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      64*MH2^3*MT2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      128*MH2^3*MT2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      64*MH2^2*MT2^2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      64*MH2^3*MWhat2^5*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      128*MH2^2*MT2*MWhat2^5*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      64*MH2^2*MWhat2^6*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      96*MH2^3*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      192*MH2^3*MT2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      96*MH2^2*MT2^2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      96*MH2^3*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      192*MH2^2*MT2*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      96*MH2^2*MWhat2^5*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      32*MH2^3*MT2^2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      64*MH2^3*MT2*MWhat2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      32*MH2^2*MT2^2*MWhat2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      32*MH2^3*MWhat2^2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      64*MH2^2*MT2*MWhat2^2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      32*MH2^2*MWhat2^3*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      144*MH2*MT2^5*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      72*MH2^2*MT2^3*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      144*MH2*MT2^4*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      144*MT2^5*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      144*MH2^2*MT2^2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      360*MH2*MT2^3*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      144*MT2^4*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      72*MH2^2*MT2*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      576*MH2*MT2^2*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      432*MT2^3*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      216*MH2*MT2*MWhat2^5*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      720*MT2^2*MWhat2^5*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      288*MT2*MWhat2^6*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      144*MH2*MT2^5*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      72*MH2^2*MT2^3*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      144*MH2*MT2^4*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      144*MT2^5*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      144*MH2^2*MT2^2*MWhat2^2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      360*MH2*MT2^3*MWhat2^2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      144*MT2^4*MWhat2^2*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      72*MH2^2*MT2*MWhat2^3*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      576*MH2*MT2^2*MWhat2^3*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      432*MT2^3*MWhat2^3*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      216*MH2*MT2*MWhat2^4*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
      720*MT2^2*MWhat2^4*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      288*MT2*MWhat2^5*MZ2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
      96*MH2^2*MT2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2] - 
      192*MH2^2*MT2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2] - 96*MH2*MT2^2*MWhat2^4*MZ2*
       Log[\[Mu]^2/MH2] + 96*MH2^2*MWhat2^5*MZ2*Log[\[Mu]^2/MH2] + 
      192*MH2*MT2*MWhat2^5*MZ2*Log[\[Mu]^2/MH2] - 96*MH2*MWhat2^6*MZ2*
       Log[\[Mu]^2/MH2] - 192*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] + 
      384*MH2^2*MT2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2] + 
      192*MH2*MT2^2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2] - 
      192*MH2^2*MWhat2^4*MZ2^2*Log[\[Mu]^2/MH2] - 384*MH2*MT2*MWhat2^4*MZ2^2*
       Log[\[Mu]^2/MH2] + 192*MH2*MWhat2^5*MZ2^2*Log[\[Mu]^2/MH2] + 
      96*MH2^2*MT2^2*MWhat2*MZ2^3*Log[\[Mu]^2/MH2] - 
      192*MH2^2*MT2*MWhat2^2*MZ2^3*Log[\[Mu]^2/MH2] - 
      96*MH2*MT2^2*MWhat2^2*MZ2^3*Log[\[Mu]^2/MH2] + 
      96*MH2^2*MWhat2^3*MZ2^3*Log[\[Mu]^2/MH2] + 192*MH2*MT2*MWhat2^3*MZ2^3*
       Log[\[Mu]^2/MH2] - 96*MH2*MWhat2^4*MZ2^3*Log[\[Mu]^2/MH2] - 
      1152*Alfas*MH2^2*MT2^2*MWhat2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      2304*Alfas*MH2^2*MT2*MWhat2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      1152*Alfas*MH2*MT2^2*MWhat2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      1152*Alfas*MH2^2*MWhat2^3*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      2304*Alfas*MH2*MT2*MWhat2^3*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      1152*Alfas*MH2*MWhat2^4*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      1152*Alfas*MH2^2*MT2^2*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      2304*Alfas*MH2^2*MT2*MWhat2*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      1152*Alfas*MH2*MT2^2*MWhat2*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      1152*Alfas*MH2^2*MWhat2^2*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      2304*Alfas*MH2*MT2*MWhat2^2*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      1152*Alfas*MH2*MWhat2^3*MZ2^3*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (768*Sqrt[2]*MB*MH*(MH2 - MWhat2)*(MT2 - MWhat2)^2*MZ2^3*Pi^3*SWhat2*
     VMU)) + Class[3]*
  ((CHbox*MB2*(-136*MH2^2*MWhat2^2 + 136*MH2*MWhat2^3 + 279*MH2^3*MZ2 - 
      134*MH2^2*MWhat2*MZ2 - 145*MH2*MWhat2^2*MZ2 - 54*Sqrt[3]*MH2^3*MZ2*Pi + 
      54*Sqrt[3]*MH2^2*MWhat2*MZ2*Pi + 1632*Alfas*MH2^2*MZ2*Pi*VMU^2 - 
      1632*Alfas*MH2*MWhat2*MZ2*Pi*VMU^2 + 18*MH2*(-4*MH2 + MWhat2)*MZ2*
       A0i[aa0, MH2] - 144*(MH2 - MT2 - 2*MWhat2)*(MH2 - MWhat2)*MZ2*
       A0i[aa0, MT2] + 144*MH2^2*MZ2*A0i[aa0, MWhat2] - 
      144*MH2*MT2*MZ2*A0i[aa0, MWhat2] - 378*MH2*MWhat2*MZ2*
       A0i[aa0, MWhat2] + 144*MT2*MWhat2*MZ2*A0i[aa0, MWhat2] + 
      288*MWhat2^2*MZ2*A0i[aa0, MWhat2] - 128*MH2*MWhat2^2*A0i[aa0, MZ2] + 
      128*MWhat2^3*A0i[aa0, MZ2] + 72*MH2^2*MZ2*A0i[aa0, MZ2] - 
      8*MH2*MWhat2*MZ2*A0i[aa0, MZ2] - 64*MWhat2^2*MZ2*A0i[aa0, MZ2] - 
      80*MH2*MZ2^2*A0i[aa0, MZ2] + 80*MWhat2*MZ2^2*A0i[aa0, MZ2] - 
      144*MH2^2*MT2*MZ2*B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^2*MZ2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2*MWhat2*MZ2*
       B0i[bb0, MH2, MT2, MT2] + 144*MT2^2*MWhat2*MZ2*
       B0i[bb0, MH2, MT2, MT2] + 288*MT2*MWhat2^2*MZ2*
       B0i[bb0, MH2, MT2, MT2] - 36*MH2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
      72*MH2^2*MT2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
      108*MH2^2*MWhat2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
      72*MH2*MT2*MWhat2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
      216*MH2*MWhat2^2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
      144*MT2*MWhat2^2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
      288*MWhat2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
      18*MH2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MWhat2*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MH2*MWhat2^2*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] - 128*MWhat2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      36*MH2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 100*MH2*MWhat2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 64*MWhat2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MH2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 80*MWhat2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 216*MH2^3*MT2*MZ2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2^2*MT2^2*MZ2*B0i[dbb0, MH2, MT2, MT2] + 216*MH2^2*MT2*MWhat2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 864*MH2*MT2^2*MWhat2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 36*MH2^4*MZ2*B0i[dbb0, MH2, MWhat2, 
        MWhat2] + 180*MH2^3*MWhat2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      576*MH2^2*MWhat2^2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
      432*MH2*MWhat2^3*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
      18*MH2^4*MZ2*B0i[dbb0, MH2, MZ2, MZ2] + 18*MH2^3*MWhat2*MZ2*
       B0i[dbb0, MH2, MZ2, MZ2] + 72*MH2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      72*MH2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
      216*MH2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 216*MH2*MWhat2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 128*MH2^2*MWhat2^2*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MH2*MWhat2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2^2*MWhat2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2*MWhat2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MWhat2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 8*MH2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 56*MH2*MWhat2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MWhat2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MH2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MWhat2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 72*MH2^3*MT2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 72*MH2^2*MT2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 144*MH2^2*MT2*MWhat2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 72*MH2*MT2^2*MWhat2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 144*MH2^2*MWhat2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 216*MH2*MT2*MWhat2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 144*MT2^2*MWhat2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 432*MH2*MWhat2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 144*MT2*MWhat2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 288*MWhat2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 32*MH2^3*MWhat2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 32*MH2^2*MWhat2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MWhat2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MWhat2^2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MWhat2*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 144*MH2*MT2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 72*MH2^2*MT2*MWhat2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 144*MH2*MT2^2*MWhat2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 144*MT2^3*MWhat2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 216*MH2*MT2*MWhat2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 144*MT2^2*MWhat2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 288*MT2*MWhat2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 48*MH2^2*MWhat2^2*
       Log[\[Mu]^2/MH2] + 48*MH2*MWhat2^3*Log[\[Mu]^2/MH2] + 
      48*MH2^2*MWhat2*MZ2*Log[\[Mu]^2/MH2] - 48*MH2*MWhat2^2*MZ2*
       Log[\[Mu]^2/MH2] + 576*Alfas*MH2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      576*Alfas*MH2*MWhat2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (384*MH*(MH2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
   CHD*(-1/1536*(MB2*(-1152*MH2^2*MWhat2^3 + 1152*MH2*MWhat2^4 - 
         279*MH2^3*MWhat2*MZ2 + 1079*MH2^2*MWhat2^2*MZ2 - 
         800*MH2*MWhat2^3*MZ2 + 279*MH2^3*MZ2^2 - 206*MH2^2*MWhat2*MZ2^2 - 
         73*MH2*MWhat2^2*MZ2^2 - 9*MH2^2*MZ2^3 + 9*MH2*MWhat2*MZ2^3 + 
         54*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi - 54*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi - 
         54*Sqrt[3]*MH2^3*MZ2^2*Pi + 54*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi - 
         1632*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2 + 1632*Alfas*MH2*MWhat2^2*MZ2*
          Pi*VMU^2 + 1632*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 1632*Alfas*MH2*MWhat2*
          MZ2^2*Pi*VMU^2 - 18*MH2*(4*MH2 - MWhat2)*MZ2^2*SWhat2*
          A0i[aa0, MH2] - 144*(MH2 - MT2 - 2*MWhat2)*(MH2 - MWhat2)*MZ2^2*
          SWhat2*A0i[aa0, MT2] - 1152*MH2^2*MWhat2^2*A0i[aa0, MWhat2] + 
         1152*MH2*MWhat2^3*A0i[aa0, MWhat2] + 666*MH2^2*MWhat2*MZ2*
          A0i[aa0, MWhat2] + 144*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2] - 
         432*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2] - 144*MT2*MWhat2^2*MZ2*
          A0i[aa0, MWhat2] - 288*MWhat2^3*MZ2*A0i[aa0, MWhat2] + 
         252*MH2^2*MZ2^2*A0i[aa0, MWhat2] - 144*MH2*MT2*MZ2^2*
          A0i[aa0, MWhat2] - 486*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 
         144*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 288*MWhat2^2*MZ2^2*
          A0i[aa0, MWhat2] + 1152*MH2^2*MWhat2^3*
          (1 + A0i[aa0, MWhat2]/MWhat2) - 1152*MH2*MWhat2^4*
          (1 + A0i[aa0, MWhat2]/MWhat2) - 864*MH2^2*MWhat2^2*MZ2*
          (1 + A0i[aa0, MWhat2]/MWhat2) + 864*MH2*MWhat2^3*MZ2*
          (1 + A0i[aa0, MWhat2]/MWhat2) + 216*MH2^2*MWhat2^2*A0i[aa0, MZ2] - 
         344*MH2*MWhat2^3*A0i[aa0, MZ2] + 128*MWhat2^4*A0i[aa0, MZ2] - 
         360*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2] + 488*MH2*MWhat2^2*MZ2*
          A0i[aa0, MZ2] - 128*MWhat2^3*MZ2*A0i[aa0, MZ2] + 
         90*MH2^2*MZ2^2*A0i[aa0, MZ2] - 10*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2] - 
         80*MWhat2^2*MZ2^2*A0i[aa0, MZ2] - 80*MH2*MZ2^3*A0i[aa0, MZ2] + 
         80*MWhat2*MZ2^3*A0i[aa0, MZ2] + 144*MH2^2*MT2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 144*MT2^2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 288*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MT2, 
           MT2] - 144*MH2^2*MT2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
         144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2*MWhat2*
          MZ2^2*B0i[bb0, MH2, MT2, MT2] + 144*MT2^2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] + 288*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] + 36*MH2^3*MWhat2*MZ2*B0i[bb0, MH2, MWhat2, 
           MWhat2] - 72*MH2^2*MT2*MWhat2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         108*MH2^2*MWhat2^2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         72*MH2*MT2*MWhat2^2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         216*MH2*MWhat2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         144*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         288*MWhat2^4*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         36*MH2^3*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2^2*MT2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 108*MH2^2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2*MT2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 216*MH2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 144*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 288*MWhat2^3*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 18*MH2^3*MWhat2*MZ2*
          B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MZ2, MZ2] + 128*MH2*MWhat2^3*MZ2*B0i[bb0, MH2, MZ2, 
           MZ2] - 128*MWhat2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
         18*MH2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MZ2, MZ2] - 164*MH2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MZ2, MZ2] + 128*MWhat2^3*MZ2^2*B0i[bb0, MH2, MZ2, 
           MZ2] - 36*MH2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
         44*MH2*MWhat2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 80*MWhat2^2*MZ2^3*
          B0i[bb0, MH2, MZ2, MZ2] + 80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 
         80*MWhat2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 216*MH2^3*MT2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 864*MH2^2*MT2^2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 216*MH2^2*MT2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 864*MH2*MT2^2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 216*MH2^3*MT2*MZ2^2*B0i[dbb0, MH2, MT2, 
           MT2] + 864*MH2^2*MT2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         216*MH2^2*MT2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
         864*MH2*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         36*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         180*MH2^3*MWhat2^2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         576*MH2^2*MWhat2^3*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         432*MH2*MWhat2^4*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         36*MH2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         180*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         576*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         432*MH2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         128*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MH2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         128*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         8*MH2^2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         136*MH2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         8*MH2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         72*MH2*MWhat2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         80*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         80*MH2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         80*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         72*MH2^3*MT2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         72*MH2^2*MT2^2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         144*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
           MWhat2] - 72*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 432*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 288*MWhat2^5*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^3*MT2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^2*MT2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 72*MH2*MT2^2*MWhat2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 144*MH2^2*MWhat2^2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 216*MH2*MT2*MWhat2^2*
          MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         432*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         288*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         16*MH2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         16*MH2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         16*MH2^3*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         16*MH2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         32*MH2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         32*MH2^2*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         144*MH2*MT2^3*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         72*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         288*MT2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         72*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^3*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         216*MH2*MT2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         288*MT2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         48*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2] + 48*MH2*MWhat2^3*MZ2*
          Log[\[Mu]^2/MH2] + 48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2] - 
         48*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] - 576*Alfas*MH2^2*MWhat2*MZ2*
          Pi*VMU^2*Log[\[Mu]^2/MH2] + 576*Alfas*MH2*MWhat2^2*MZ2*Pi*VMU^2*
          Log[\[Mu]^2/MH2] + 576*Alfas*MH2^2*MZ2^2*Pi*VMU^2*
          Log[\[Mu]^2/MH2] - 576*Alfas*MH2*MWhat2*MZ2^2*Pi*VMU^2*
          Log[\[Mu]^2/MH2]))/(MH*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*((-3*MB2*MH2*MWhat2*(CWhat2*(2*MWhat2^2 - 3*MWhat2*MZ2 + 
             MZ2^2) + (6*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*SWhat2)*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(4*MH*MZ2^2*Pi^3*SWhat2^2) + 
        (3*MB2*MT2*(CWhat2*(MH2^2*MWhat2 + 4*(MT2 - MWhat2)^2*
              (MT2 + 2*MWhat2) + MH2*(MT2^2 + 2*MT2*MWhat2 + 9*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MWhat2 + MH2*(MT2^2 + 2*MT2*
                MWhat2 + 19*MWhat2^2 - 10*MWhat2*MZ2) + 4*(MT2 - MWhat2)*
              (MT2^2 + 2*MT2*MWhat2 - 6*MWhat2^2 - MT2*MZ2 + 4*MWhat2*MZ2))*
            SWhat2)*B0i[bb0, MH2, MT2, MT2])/(32*MH*(MT2^2 - 2*MT2*MWhat2 + 
           MWhat2*(MH2 + MWhat2))*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^3*MT2^2 - 8*(MT2 - MWhat2)^2*MWhat2^2*
              (MT2 + 2*MWhat2) + MH2^2*MT2*(MT2^2 - 4*MT2*MWhat2 + 5*
                MWhat2^2) - 2*MH2*MWhat2*(MT2^3 + 13*MT2*MWhat2^2 - 2*
                MWhat2^3))*(MWhat2 - MZ2) + MWhat2*(MH2^3*MT2^2 - 
             8*(MT2 - MWhat2)*MWhat2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 
                 2*MZ2) + MT2^2*(2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2) - 
             2*MH2*(-8*MWhat2^4 + MT2*MWhat2^2*(40*MWhat2 - 27*MZ2) + 2*MT2^2*
                MWhat2*(MWhat2 - MZ2) + MT2^3*MZ2 + 6*MWhat2^3*MZ2) + 
             MH2^2*MT2*(MT2^2 + 5*MWhat2*(3*MWhat2 - 2*MZ2) - 2*MT2*
                (MWhat2 + MZ2)))*SWhat2)*B0i[bb0, MH2, MWhat2, MWhat2])/
         (16*MH*(MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
          SWhat2^2) + (MB2*(CWhat2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 
             9*MWhat2*MZ2^2 + 5*MZ2^3) - 3*MWhat2*(8*MWhat2^2 - 
             8*MWhat2*MZ2 + 3*MZ2^2)*SWhat2)*B0i[bb0, MH2, MZ2, MZ2])/
         (24*MH*MZ2*Pi^3*SWhat2^2) + (9*MB2*MH2*(MH2 - 4*MT2)*MT2*
          (CWhat2*(MWhat2 - MZ2) + MWhat2*SWhat2)*B0i[dbb0, MH2, MT2, MT2])/
         (32*MH*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 
             48*MWhat2^3)*(MWhat2 - MZ2) + 
           (4*MH2*MWhat2^2*(22*MWhat2 - 15*MZ2) - 2*MH2^2*MWhat2*
              (9*MWhat2 - 5*MZ2) + MH2^3*(2*MWhat2 - MZ2) + 
             24*MWhat2^3*(-7*MWhat2 + 5*MZ2))*SWhat2)*B0i[dbb0, MH2, MWhat2, 
           MWhat2])/(64*MH*(MH2 - 4*MWhat2)*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CWhat2*(MWhat2 - MZ2) + 
           MWhat2*SWhat2)*B0i[dbb0, MH2, MZ2, MZ2])/(128*MH*MZ2*Pi^3*
          SWhat2^2) - (MB2*(CWhat2*(MWhat2 - MZ2)*(MH2*(-4*MWhat2 + MZ2)^2 - 
             2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2)) + 
           3*MWhat2*(MH2*(16*MWhat2^2 - 16*MWhat2*MZ2 + 3*MZ2^2) - 
             2*MZ2*(8*MWhat2^2 - 8*MWhat2*MZ2 + 3*MZ2^2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*
                MWhat2^2) + MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MT2 + MH2*(MT2^2 - 2*MT2*MWhat2 + 
               6*MWhat2^2 + MT2*MZ2 - 4*MWhat2*MZ2) + 
             2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 2*MZ2) + MT2^2*
                (2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(16*MH*MZ2*Pi^3*
          SWhat2^2) + (MB2*MH2^2*(MWhat2 - MZ2)*
          (CWhat2*(2*MWhat2^2 - MWhat2*MZ2 - MZ2^2) + 6*MWhat2^2*SWhat2)*
          C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*MH*MZ2^2*Pi^3*SWhat2^2) - 
        (3*MB2*MT2*(CWhat2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*
            (MWhat2 - MZ2) + MWhat2*(2*MT2^2 - 2*MH2*MWhat2 + 4*MT2*MWhat2 - 
             12*MWhat2^2 + MH2*MZ2 - 2*MT2*MZ2 + 8*MWhat2*MZ2)*SWhat2)*
          C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(16*MH*MZ2*Pi^3*SWhat2^2) + 
        (MB2*((2136*MH2^2*MWhat2^3)/(MH2 - MWhat2) + (712*MH2^2*MWhat2^4)/
            (MH2 - MWhat2)^2 - (2848*MH2*MWhat2^4)/(MH2 - MWhat2) - 
           (712*MH2*MWhat2^5)/(MH2 - MWhat2)^2 - (90*MH2^3*MWhat2*MZ2)/
            (MH2 - MWhat2) + (54*MH2^2*MT2*MWhat2*MZ2)/(MH2 - MWhat2) - 
           (90*MH2^3*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 - 
           (2074*MH2^2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (252*MH2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (1064*MH2^2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 - 
           (54*MH2*MT2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 + 
           (3174*MH2*MWhat2^3*MZ2)/(MH2 - MWhat2) + (144*MT2*MWhat2^3*MZ2)/
            (MH2 - MWhat2) + (1154*MH2*MWhat2^4*MZ2)/(MH2 - MWhat2)^2 + 
           (288*MWhat2^4*MZ2)/(MH2 - MWhat2) + (144*MH2^3*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2^2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (432*MH2*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (864*MH2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (576*MWhat2^6*(MT2 + MWhat2)*
             MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (18*MH2^4*MWhat2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (90*MH2^3*MWhat2^2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (144*MH2^2*MT2*MWhat2^2*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MH2^2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (792*MH2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MT2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (576*MWhat2^5*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2^4*MWhat2^2*
             MZ2)/((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (432*MT2^2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2^2*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^4*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (360*MH2*MT2^2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (288*MT2*MWhat2^6*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (90*MH2^3*MWhat2*MZ2^2)/
            (MH2 - MWhat2)^2 - (54*MH2^2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (631*MH2^2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (54*MH2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (343*MH2^2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (54*MH2*MT2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 - 
           (632*MH2*MWhat2^2*MZ2^2)/(MH2 - MWhat2) - (144*MT2*MWhat2^2*MZ2^2)/
            (MH2 - MWhat2) - (433*MH2*MWhat2^3*MZ2^2)/(MH2 - MWhat2)^2 - 
           (288*MWhat2^3*MZ2^2)/(MH2 - MWhat2) - (144*MH2^3*MT2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2^2*MT2^2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (864*MH2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (576*MWhat2^5*(MT2 + MWhat2)*
             MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (18*MH2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (90*MH2^3*MWhat2*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*MH2^2*MT2*MWhat2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (288*MH2^2*MWhat2^2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2^2*
             MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (792*MH2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (288*MT2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (72*MH2^2*MT2^2*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^4*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (360*MH2*MT2^2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^5*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^4*MWhat2*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MT2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (432*MT2^2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (9*MH2^2*MWhat2*MZ2^3)/(MH2 - MWhat2)^2 - (9*MH2*MWhat2*MZ2^3)/
            (MH2 - MWhat2) - (9*MH2*MWhat2^2*MZ2^3)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^3*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (36*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2) - 
           (18*Sqrt[3]*MH2^2*MWhat2^3*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^2*MWhat2^2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (712*CWhat2*MH2^2*MWhat2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (712*CWhat2*MH2*MWhat2^4)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (90*CWhat2*MH2^3*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2^2*MT2*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (1064*CWhat2*MH2^2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2*MT2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (1154*CWhat2*MH2*MWhat2^3*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (90*CWhat2*MH2^3*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2^2*MT2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (343*CWhat2*MH2^2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2*MT2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (433*CWhat2*MH2*MWhat2^2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (9*CWhat2*MH2^2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (9*CWhat2*MH2*MWhat2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (18*Sqrt[3]*CWhat2*MH2^3*MWhat2*MZ2*Pi)/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^2*MWhat2^2*MZ2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^3*MZ2^2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) + (18*Sqrt[3]*CWhat2*MH2^2*MWhat2*
             MZ2^2*Pi)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2) - 
           (54*MH2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (72*MH2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (216*MH2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MWhat2^5*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (288*MWhat2^4*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           288*MWhat2*MZ2^2*SWhat2*A0i[aa0, MT2] - 
           (288*MH2^2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (144*MH2*MT2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (1728*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (576*MH2^2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (2304*MH2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (576*MH2*MWhat2^4*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1836*MH2^2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (288*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (918*MH2^2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (3456*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (432*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (1152*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (144*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1152*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (288*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2^3*MT2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2^2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (288*MH2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (432*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (864*MH2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (576*MWhat2^5*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (144*MH2^2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MH2^2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (1044*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) - (522*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (144*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (864*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2^3*MT2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2^2*MT2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (288*MH2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (864*MH2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (576*MWhat2^4*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (144*MH2^2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (288*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*CWhat2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
            ((-MH2 + MWhat2)*SWhat2) + (288*CWhat2*MWhat2^3*MZ2*
             A0i[aa0, MWhat2])/((-MH2 + MWhat2)*SWhat2) + 
           (576*CWhat2*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (576*CWhat2*MH2*MWhat2^3*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (918*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (1152*CWhat2*MH2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (288*CWhat2*MH2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (144*CWhat2*MH2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (522*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (288*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (384*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2 - MWhat2) + (128*MH2*MWhat2^4*A0i[aa0, MZ2])/
            (MH2 - MWhat2)^2 - (512*MWhat2^4*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (128*MWhat2^5*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (54*MH2^2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (492*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (246*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (576*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (192*MWhat2^4*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (144*MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (288*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (144*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (80*MH2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (80*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (80*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (128*CWhat2*MWhat2^4*A0i[aa0, MZ2])/((-MH2 + MWhat2)*SWhat2) + 
           (144*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/((-MH2 + MWhat2)*
             SWhat2) + (128*CWhat2*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (54*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (246*CWhat2*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (192*CWhat2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (144*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (80*CWhat2*MH2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (80*CWhat2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (144*MH2^3*MT2^2*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (576*MT2*MWhat2^6*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^3*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (864*MH2*MT2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (72*MH2^2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^3*MWhat2^3*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^2*MWhat2^4*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + 
                MWhat2))) + (288*MT2*MWhat2^5*(MT2 + MWhat2)*MZ2*
             Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^3*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (864*MH2*MT2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^3*MT2^2*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (576*MT2*MWhat2^5*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^5*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (96*MH2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (288*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (96*MH2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (96*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*CWhat2*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^4*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (96*CWhat2*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (96*CWhat2*MH2*MWhat2^3*MZ2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (48*CWhat2*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^2*MZ2^2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2)))/
         (384*MH*MZ2^2*Pi^3*SWhat2)))/(2*(2 - 4*CWhat2)*VMU^2))) + 
 Class[8]*((-3*MB2*MH*(5*MWhat2 + 6*A0i[aa0, MWhat2])*Cll[1, 1, 2, 2])/
    (64*Pi^3*VMU^2) + (9*MB2*MH*(MT2 - 2*A0i[aa0, MT2])*Clq3[1, 1, 3, 3])/
    (128*Pi^3*VMU^2) + (9*MB2*MH*(MT2 - 2*A0i[aa0, MT2])*Clq3[2, 2, 3, 3])/
    (128*Pi^3*VMU^2) - (3*MB2*MH*(MH2 + 2*A0i[aa0, MH2])*Cqd1[3, 3, 3, 3])/
    (64*Pi^3*VMU^2) - (MB2*MH*(MH2 + 2*A0i[aa0, MH2])*Cqd8[3, 3, 3, 3])/
    (16*Pi^3*VMU^2) + (21*MB2*MH*MT*(MH2 - 4*MT2)*B0i[bb0, MH2, MT2, MT2]*
     Cquqd1[3, 3, 3, 3])/(128*MB*Pi^3*VMU^2) + 
   (MB2*MH*MT*(MH2 - 4*MT2)*B0i[bb0, MH2, MT2, MT2]*Cquqd8[3, 3, 3, 3])/
    (32*MB*Pi^3*VMU^2) + Cll[1, 2, 2, 1]*
    (-1/384*(MB2*(-712*MH2^2*MWhat2^3 + 712*MH2*MWhat2^4 + 
         90*MH2^3*MWhat2*MZ2 - 54*MH2^2*MT2*MWhat2*MZ2 + 
         1154*MH2^2*MWhat2^2*MZ2 + 54*MH2*MT2*MWhat2^2*MZ2 - 
         1244*MH2*MWhat2^3*MZ2 - 90*MH2^3*MZ2^2 + 54*MH2^2*MT2*MZ2^2 - 
         478*MH2^2*MWhat2*MZ2^2 - 54*MH2*MT2*MWhat2*MZ2^2 + 
         568*MH2*MWhat2^2*MZ2^2 + 36*MH2^2*MZ2^3 - 36*MH2*MWhat2*MZ2^3 - 
         18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi + 18*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi + 
         18*Sqrt[3]*MH2^3*MZ2^2*Pi - 18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi + 
         816*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2 - 816*Alfas*MH2*MWhat2^2*MZ2*Pi*
          VMU^2 - 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 + 816*Alfas*MH2*MWhat2*MZ2^2*
          Pi*VMU^2 + 54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2] + 
         36*(MH2 - 4*MT2 - 8*MWhat2)*(MH2 - MWhat2)*MZ2^2*SWhat2*
          A0i[aa0, MT2] - 576*MH2^2*MWhat2^2*A0i[aa0, MWhat2] + 
         576*MH2*MWhat2^3*A0i[aa0, MWhat2] + 918*MH2^2*MWhat2*MZ2*
          A0i[aa0, MWhat2] - 144*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2] - 
         1152*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2] + 144*MT2*MWhat2^2*MZ2*
          A0i[aa0, MWhat2] + 288*MWhat2^3*MZ2*A0i[aa0, MWhat2] - 
         288*MH2^2*MZ2^2*A0i[aa0, MWhat2] + 144*MH2*MT2*MZ2^2*
          A0i[aa0, MWhat2] + 522*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2] - 
         144*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2] - 288*MWhat2^2*MZ2^2*
          A0i[aa0, MWhat2] + 576*MH2^2*MWhat2^3*(1 + A0i[aa0, MWhat2]/
            MWhat2) - 576*MH2*MWhat2^4*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         864*MH2^2*MWhat2^2*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         864*MH2*MWhat2^3*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         288*MH2^2*MWhat2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         288*MH2*MWhat2^2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         108*MH2^2*MWhat2^2*A0i[aa0, MZ2] - 236*MH2*MWhat2^3*A0i[aa0, MZ2] + 
         128*MWhat2^4*A0i[aa0, MZ2] - 216*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2] + 
         408*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2] - 192*MWhat2^3*MZ2*
          A0i[aa0, MZ2] + 54*MH2^2*MZ2^2*A0i[aa0, MZ2] - 
         198*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2] + 144*MWhat2^2*MZ2^2*
          A0i[aa0, MZ2] + 80*MH2*MZ2^3*A0i[aa0, MZ2] - 80*MWhat2*MZ2^3*
          A0i[aa0, MZ2] - 36*MH2^2*MT2*MWhat2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
         144*MH2*MT2^2*MWhat2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
         252*MH2*MT2*MWhat2^2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
         144*MT2^2*MWhat2^2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
         288*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MT2, MT2] + 36*MH2^2*MT2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, 
           MT2] + 252*MH2*MT2*MWhat2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
         144*MT2^2*MWhat2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
         288*MT2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
         72*MH2^2*MT2*MWhat2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         72*MH2*MT2*MWhat2^2*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         288*MH2*MWhat2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         144*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         288*MWhat2^4*MZ2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         72*MH2^2*MT2*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         72*MH2*MT2*MWhat2*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] - 
         288*MH2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         144*MT2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         288*MWhat2^3*MZ2^2*B0i[bb0, MH2, MWhat2, MWhat2] + 
         128*MH2*MWhat2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 
         128*MWhat2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 192*MH2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MZ2, MZ2] + 192*MWhat2^3*MZ2^2*B0i[bb0, MH2, MZ2, 
           MZ2] + 144*MH2*MWhat2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
         144*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
         80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 80*MWhat2*MZ2^4*
          B0i[bb0, MH2, MZ2, MZ2] - 108*MH2^3*MT2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 432*MH2^2*MT2^2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 108*MH2^2*MT2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 432*MH2*MT2^2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 108*MH2^3*MT2*MZ2^2*B0i[dbb0, MH2, MT2, 
           MT2] - 432*MH2^2*MT2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
         108*MH2^2*MT2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         432*MH2*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
         18*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         90*MH2^3*MWhat2^2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         288*MH2^2*MWhat2^3*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         216*MH2*MWhat2^4*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         18*MH2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         90*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         288*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         216*MH2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         9*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] + 9*MH2^3*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MZ2, MZ2] + 9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
         27*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
         36*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
         36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^2*MWhat2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] + 108*MH2*MWhat2^2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] + 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, 
           MZ2] - 108*MH2*MWhat2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
         128*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         192*MH2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         64*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         128*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         72*MH2^2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         120*MH2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         192*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         8*MH2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         136*MH2*MWhat2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         144*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         80*MH2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         80*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         72*MH2^3*MT2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         72*MH2^2*MT2^2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
           MWhat2] + 72*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 144*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 144*MT2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 432*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 144*MT2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 288*MWhat2^5*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 72*MH2^3*MT2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 72*MH2^2*MT2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 144*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 72*MH2*MT2^2*MWhat2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 144*MH2^2*MWhat2^2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 216*MH2*MT2*MWhat2^2*
          MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         432*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         144*MT2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         288*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         32*MH2^3*MWhat2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         32*MH2^2*MWhat2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         48*MH2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         48*MH2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         16*MH2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         16*MH2^2*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         144*MH2*MT2^3*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         72*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         288*MT2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MH2*MT2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         72*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MH2*MT2^2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^3*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         216*MH2*MT2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         288*MT2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         48*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2] + 48*MH2*MWhat2^4*
          Log[\[Mu]^2/MH2] + 96*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2] - 
         96*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2] - 48*MH2^2*MWhat2*MZ2^2*
          Log[\[Mu]^2/MH2] + 48*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2*MWhat2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2*MWhat2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
       (MH*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (SWhat2*((-3*MB2*MH2*MWhat2*(CWhat2*(2*MWhat2^2 - 3*MWhat2*MZ2 + 
             MZ2^2) + (6*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*SWhat2)*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(4*MH*MZ2^2*Pi^3*SWhat2^2) + 
        (3*MB2*MT2*(CWhat2*(MH2^2*MWhat2 + 4*(MT2 - MWhat2)^2*
              (MT2 + 2*MWhat2) + MH2*(MT2^2 + 2*MT2*MWhat2 + 9*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MWhat2 + MH2*(MT2^2 + 2*MT2*
                MWhat2 + 19*MWhat2^2 - 10*MWhat2*MZ2) + 4*(MT2 - MWhat2)*
              (MT2^2 + 2*MT2*MWhat2 - 6*MWhat2^2 - MT2*MZ2 + 4*MWhat2*MZ2))*
            SWhat2)*B0i[bb0, MH2, MT2, MT2])/(32*MH*(MT2^2 - 2*MT2*MWhat2 + 
           MWhat2*(MH2 + MWhat2))*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^3*MT2^2 - 8*(MT2 - MWhat2)^2*MWhat2^2*
              (MT2 + 2*MWhat2) + MH2^2*MT2*(MT2^2 - 4*MT2*MWhat2 + 5*
                MWhat2^2) - 2*MH2*MWhat2*(MT2^3 + 13*MT2*MWhat2^2 - 2*
                MWhat2^3))*(MWhat2 - MZ2) + MWhat2*(MH2^3*MT2^2 - 
             8*(MT2 - MWhat2)*MWhat2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 
                 2*MZ2) + MT2^2*(2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2) - 
             2*MH2*(-8*MWhat2^4 + MT2*MWhat2^2*(40*MWhat2 - 27*MZ2) + 2*MT2^2*
                MWhat2*(MWhat2 - MZ2) + MT2^3*MZ2 + 6*MWhat2^3*MZ2) + 
             MH2^2*MT2*(MT2^2 + 5*MWhat2*(3*MWhat2 - 2*MZ2) - 2*MT2*
                (MWhat2 + MZ2)))*SWhat2)*B0i[bb0, MH2, MWhat2, MWhat2])/
         (16*MH*(MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
          SWhat2^2) + (MB2*(CWhat2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 
             9*MWhat2*MZ2^2 + 5*MZ2^3) - 3*MWhat2*(8*MWhat2^2 - 
             8*MWhat2*MZ2 + 3*MZ2^2)*SWhat2)*B0i[bb0, MH2, MZ2, MZ2])/
         (24*MH*MZ2*Pi^3*SWhat2^2) + (9*MB2*MH2*(MH2 - 4*MT2)*MT2*
          (CWhat2*(MWhat2 - MZ2) + MWhat2*SWhat2)*B0i[dbb0, MH2, MT2, MT2])/
         (32*MH*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 
             48*MWhat2^3)*(MWhat2 - MZ2) + 
           (4*MH2*MWhat2^2*(22*MWhat2 - 15*MZ2) - 2*MH2^2*MWhat2*
              (9*MWhat2 - 5*MZ2) + MH2^3*(2*MWhat2 - MZ2) + 
             24*MWhat2^3*(-7*MWhat2 + 5*MZ2))*SWhat2)*B0i[dbb0, MH2, MWhat2, 
           MWhat2])/(64*MH*(MH2 - 4*MWhat2)*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CWhat2*(MWhat2 - MZ2) + 
           MWhat2*SWhat2)*B0i[dbb0, MH2, MZ2, MZ2])/(128*MH*MZ2*Pi^3*
          SWhat2^2) - (MB2*(CWhat2*(MWhat2 - MZ2)*(MH2*(-4*MWhat2 + MZ2)^2 - 
             2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2)) + 
           3*MWhat2*(MH2*(16*MWhat2^2 - 16*MWhat2*MZ2 + 3*MZ2^2) - 
             2*MZ2*(8*MWhat2^2 - 8*MWhat2*MZ2 + 3*MZ2^2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*
                MWhat2^2) + MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MT2 + MH2*(MT2^2 - 2*MT2*MWhat2 + 
               6*MWhat2^2 + MT2*MZ2 - 4*MWhat2*MZ2) + 
             2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 2*MZ2) + MT2^2*
                (2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(16*MH*MZ2*Pi^3*
          SWhat2^2) + (MB2*MH2^2*(MWhat2 - MZ2)*
          (CWhat2*(2*MWhat2^2 - MWhat2*MZ2 - MZ2^2) + 6*MWhat2^2*SWhat2)*
          C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*MH*MZ2^2*Pi^3*SWhat2^2) - 
        (3*MB2*MT2*(CWhat2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*
            (MWhat2 - MZ2) + MWhat2*(2*MT2^2 - 2*MH2*MWhat2 + 4*MT2*MWhat2 - 
             12*MWhat2^2 + MH2*MZ2 - 2*MT2*MZ2 + 8*MWhat2*MZ2)*SWhat2)*
          C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(16*MH*MZ2*Pi^3*SWhat2^2) + 
        (MB2*((2136*MH2^2*MWhat2^3)/(MH2 - MWhat2) + (712*MH2^2*MWhat2^4)/
            (MH2 - MWhat2)^2 - (2848*MH2*MWhat2^4)/(MH2 - MWhat2) - 
           (712*MH2*MWhat2^5)/(MH2 - MWhat2)^2 - (90*MH2^3*MWhat2*MZ2)/
            (MH2 - MWhat2) + (54*MH2^2*MT2*MWhat2*MZ2)/(MH2 - MWhat2) - 
           (90*MH2^3*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 - 
           (2074*MH2^2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (252*MH2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (1064*MH2^2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 - 
           (54*MH2*MT2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 + 
           (3174*MH2*MWhat2^3*MZ2)/(MH2 - MWhat2) + (144*MT2*MWhat2^3*MZ2)/
            (MH2 - MWhat2) + (1154*MH2*MWhat2^4*MZ2)/(MH2 - MWhat2)^2 + 
           (288*MWhat2^4*MZ2)/(MH2 - MWhat2) + (144*MH2^3*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2^2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (432*MH2*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (864*MH2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (576*MWhat2^6*(MT2 + MWhat2)*
             MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (18*MH2^4*MWhat2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (90*MH2^3*MWhat2^2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (144*MH2^2*MT2*MWhat2^2*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MH2^2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (792*MH2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MT2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (576*MWhat2^5*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2^4*MWhat2^2*
             MZ2)/((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (432*MT2^2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2^2*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^4*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (360*MH2*MT2^2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (288*MT2*MWhat2^6*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (90*MH2^3*MWhat2*MZ2^2)/
            (MH2 - MWhat2)^2 - (54*MH2^2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (631*MH2^2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (54*MH2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (343*MH2^2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (54*MH2*MT2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 - 
           (632*MH2*MWhat2^2*MZ2^2)/(MH2 - MWhat2) - (144*MT2*MWhat2^2*MZ2^2)/
            (MH2 - MWhat2) - (433*MH2*MWhat2^3*MZ2^2)/(MH2 - MWhat2)^2 - 
           (288*MWhat2^3*MZ2^2)/(MH2 - MWhat2) - (144*MH2^3*MT2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2^2*MT2^2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (864*MH2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (576*MWhat2^5*(MT2 + MWhat2)*
             MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (18*MH2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (90*MH2^3*MWhat2*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*MH2^2*MT2*MWhat2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (288*MH2^2*MWhat2^2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2^2*
             MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (792*MH2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (288*MT2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (72*MH2^2*MT2^2*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^4*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (360*MH2*MT2^2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^5*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^4*MWhat2*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MT2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (432*MT2^2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (9*MH2^2*MWhat2*MZ2^3)/(MH2 - MWhat2)^2 - (9*MH2*MWhat2*MZ2^3)/
            (MH2 - MWhat2) - (9*MH2*MWhat2^2*MZ2^3)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^3*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (36*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2) - 
           (18*Sqrt[3]*MH2^2*MWhat2^3*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^2*MWhat2^2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (712*CWhat2*MH2^2*MWhat2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (712*CWhat2*MH2*MWhat2^4)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (90*CWhat2*MH2^3*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2^2*MT2*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (1064*CWhat2*MH2^2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2*MT2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (1154*CWhat2*MH2*MWhat2^3*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (90*CWhat2*MH2^3*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2^2*MT2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (343*CWhat2*MH2^2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2*MT2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (433*CWhat2*MH2*MWhat2^2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (9*CWhat2*MH2^2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (9*CWhat2*MH2*MWhat2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (18*Sqrt[3]*CWhat2*MH2^3*MWhat2*MZ2*Pi)/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^2*MWhat2^2*MZ2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^3*MZ2^2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) + (18*Sqrt[3]*CWhat2*MH2^2*MWhat2*
             MZ2^2*Pi)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2) - 
           (54*MH2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (72*MH2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (216*MH2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MWhat2^5*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (288*MWhat2^4*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           288*MWhat2*MZ2^2*SWhat2*A0i[aa0, MT2] - 
           (288*MH2^2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (144*MH2*MT2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (1728*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (576*MH2^2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (2304*MH2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (576*MH2*MWhat2^4*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1836*MH2^2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (288*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (918*MH2^2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (3456*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (432*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (1152*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (144*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1152*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (288*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2^3*MT2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2^2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (288*MH2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (432*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (864*MH2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (576*MWhat2^5*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (144*MH2^2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MH2^2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (1044*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) - (522*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (144*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (864*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2^3*MT2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2^2*MT2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (288*MH2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (864*MH2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (576*MWhat2^4*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (144*MH2^2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (288*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*CWhat2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
            ((-MH2 + MWhat2)*SWhat2) + (288*CWhat2*MWhat2^3*MZ2*
             A0i[aa0, MWhat2])/((-MH2 + MWhat2)*SWhat2) + 
           (576*CWhat2*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (576*CWhat2*MH2*MWhat2^3*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (918*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (1152*CWhat2*MH2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (288*CWhat2*MH2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (144*CWhat2*MH2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (522*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (288*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (384*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2 - MWhat2) + (128*MH2*MWhat2^4*A0i[aa0, MZ2])/
            (MH2 - MWhat2)^2 - (512*MWhat2^4*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (128*MWhat2^5*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (54*MH2^2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (492*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (246*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (576*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (192*MWhat2^4*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (144*MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (288*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (144*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (80*MH2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (80*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (80*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (128*CWhat2*MWhat2^4*A0i[aa0, MZ2])/((-MH2 + MWhat2)*SWhat2) + 
           (144*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/((-MH2 + MWhat2)*
             SWhat2) + (128*CWhat2*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (54*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (246*CWhat2*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (192*CWhat2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (144*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (80*CWhat2*MH2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (80*CWhat2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (144*MH2^3*MT2^2*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (576*MT2*MWhat2^6*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^3*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (864*MH2*MT2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (72*MH2^2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^3*MWhat2^3*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^2*MWhat2^4*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + 
                MWhat2))) + (288*MT2*MWhat2^5*(MT2 + MWhat2)*MZ2*
             Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^3*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (864*MH2*MT2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^3*MT2^2*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (576*MT2*MWhat2^5*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^5*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (96*MH2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (288*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (96*MH2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (96*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*CWhat2*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^4*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (96*CWhat2*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (96*CWhat2*MH2*MWhat2^3*MZ2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (48*CWhat2*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^2*MZ2^2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2)))/
         (384*MH*MZ2^2*Pi^3*SWhat2)))/((2 - 4*CWhat2)*VMU^2))) + 
 Class[7]*(((4*MB2*(3*MH2*MWhat2 + 4*MZ2*(-MWhat2 + MZ2))*A0i[aa0, MZ2] - 
      MB2*MZ2*((3*MH2^2 - 6*MH2*MZ2 + 16*MZ2*(-MWhat2 + MZ2))*
         B0i[bb0, MH2, MZ2, MZ2] + 4*MZ2*(MH2*(-4*MWhat2 + MZ2) - 
          4*MZ2^2*SWhat2)*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        2*MH2*(MWhat2 + 5*MZ2 + MH2*(2*MWhat2 + MZ2)*C0i[cc0, MH2, 0, 0, 0, 
            0, MZ2])))*CHd[3, 3])/(64*MH*MZ2*Pi^3*VMU^2) + 
   (9*MB2*MH*(-(MZ2*A0i[aa0, MWhat2]) + MWhat2*A0i[aa0, MZ2])*CHl1[1, 1])/
    (64*MZ2*Pi^3*VMU^2) + (9*MB2*MH*(-(MZ2*A0i[aa0, MWhat2]) + 
      MWhat2*A0i[aa0, MZ2])*CHl1[2, 2])/(64*MZ2*Pi^3*VMU^2) - 
   (MB2*((6*MH2*(-2*MWhat2 + MZ2) + 8*MZ2*(2*MWhat2 + MZ2))*A0i[aa0, MZ2] + 
      MZ2*(-((3*MH2^2 - 6*MH2*MZ2 + 8*MZ2*(2*MWhat2 + MZ2))*
          B0i[bb0, MH2, MZ2, MZ2]) + 4*MZ2*(MH2*(-4*MWhat2 + MZ2) + 
          2*MZ2*(2*MWhat2 + MZ2))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        MH2*(2*MWhat2 - 11*MZ2 - 4*MH2*MZ2*SWhat2*C0i[cc0, MH2, 0, 0, 0, 0, 
            MZ2])))*CHq1[3, 3])/(64*MH*MZ2*Pi^3*VMU^2) + 
   (MB2*(6*(4*(MT2 - MWhat2)^2*(MT2 + 2*MWhat2) + 
        MH2*(2*MT2^2 - 4*MT2*MWhat2 - MWhat2^2))*MZ2*A0i[aa0, MT2] + 
      6*(-4*(MT2 - MWhat2)^2*(MT2 + 2*MWhat2) + 
        MH2*(2*MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*MZ2*A0i[aa0, MWhat2] + 
      (MT2 - MWhat2)*(2*(MT2 - MWhat2)*(MH2*(6*MWhat2 - 3*MZ2) - 
          4*MZ2*(2*MWhat2 + MZ2))*A0i[aa0, MZ2] + 
        MZ2*(-12*MH2*MT2^2 + 10*MH2*MT2*MWhat2 - 16*MH2*MWhat2^2 + 
          11*MH2*MT2*MZ2 - 11*MH2*MWhat2*MZ2 + 12*MT2*(MT2 - MWhat2)*
           (MH2 - 2*(MT2 + 2*MWhat2))*B0i[bb0, MH2, MT2, MT2] + 
          6*(MT2 - MWhat2)*(MH2^2 + 2*MH2*(MT2 - MWhat2) + 
            4*MWhat2*(MT2 + 2*MWhat2))*B0i[bb0, MH2, MWhat2, MWhat2] + 
          3*MH2^2*MT2*B0i[bb0, MH2, MZ2, MZ2] - 3*MH2^2*MWhat2*
           B0i[bb0, MH2, MZ2, MZ2] - 6*MH2*MT2*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
          6*MH2*MWhat2*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 16*MT2*MWhat2*MZ2*
           B0i[bb0, MH2, MZ2, MZ2] - 16*MWhat2^2*MZ2*B0i[bb0, MH2, MZ2, 
            MZ2] + 8*MT2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
          8*MWhat2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 16*MH2*MT2*MWhat2*MZ2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 16*MH2*MWhat2^2*MZ2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 4*MH2*MT2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 4*MH2*MWhat2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 16*MT2*MWhat2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 16*MWhat2^2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 8*MT2*MZ2^3*C0i[cc0, 0, MH2, 0, 
            0, MZ2, MZ2] + 8*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
          12*MH2^2*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
          12*MH2*MT2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
          12*MH2^2*MT2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
          24*MH2*MT2^2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
          24*MT2^3*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
          36*MH2*MT2*MWhat2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
          24*MH2*MWhat2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
          72*MT2*MWhat2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
          48*MWhat2^4*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
          4*MH2^2*MT2*MWhat2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
          4*MH2^2*MWhat2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
          4*MH2^2*MT2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
          4*MH2^2*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
          24*MT2^4*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
          12*MH2*MT2^2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
          12*MH2*MT2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
          72*MT2^2*MWhat2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
          48*MT2*MWhat2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])))*
     CHq3[3, 3])/(64*MH*(MT2 - MWhat2)^2*MZ2*Pi^3*VMU^2) - 
   (3*MB*MH*MT*((MT2 - 4*MWhat2)*A0i[aa0, MT2] - (MT2 - 4*MWhat2)*
       A0i[aa0, MWhat2] + (MT2 - MWhat2)*(4*MWhat2 + 
        MT2*B0i[bb0, MH2, MT2, MT2] + (MH2 - 2*MWhat2)*B0i[bb0, MH2, MWhat2, 
          MWhat2] + MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        2*MT2*MWhat2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
        4*MWhat2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
        MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
        2*MH2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
        7*MT2*MWhat2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2]))*CHud[3, 3])/
    (64*(MT2 - MWhat2)*Pi^3*VMU^2) + 
   CHl3[1, 1]*(-1/384*(MB2*(712*MH2^2*MWhat2^3 - 712*MH2*MWhat2^4 - 
         90*MH2^3*MWhat2*MZ2 + 27*MH2^2*MT2*MWhat2*MZ2 - 
         1154*MH2^2*MWhat2^2*MZ2 - 27*MH2*MT2*MWhat2^2*MZ2 + 
         1244*MH2*MWhat2^3*MZ2 + 90*MH2^3*MZ2^2 - 27*MH2^2*MT2*MZ2^2 + 
         433*MH2^2*MWhat2*MZ2^2 + 27*MH2*MT2*MWhat2*MZ2^2 - 
         523*MH2*MWhat2^2*MZ2^2 + 9*MH2^2*MZ2^3 - 9*MH2*MWhat2*MZ2^3 + 
         18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi - 18*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi - 
         18*Sqrt[3]*MH2^3*MZ2^2*Pi + 18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi - 
         816*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2 + 816*Alfas*MH2*MWhat2^2*MZ2*Pi*
          VMU^2 + 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 816*Alfas*MH2*MWhat2*MZ2^2*
          Pi*VMU^2 - 54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2] - 
         18*(MH2 - MWhat2)*(5*MH2 - 8*(MT2 + 2*MWhat2))*MZ2^2*SWhat2*
          A0i[aa0, MT2] + 576*MH2^2*MWhat2^2*A0i[aa0, MWhat2] - 
         576*MH2*MWhat2^3*A0i[aa0, MWhat2] - 972*MH2^2*MWhat2*MZ2*
          A0i[aa0, MWhat2] + 144*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2] + 
         1206*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2] - 144*MT2*MWhat2^2*MZ2*
          A0i[aa0, MWhat2] - 288*MWhat2^3*MZ2*A0i[aa0, MWhat2] + 
         342*MH2^2*MZ2^2*A0i[aa0, MWhat2] - 144*MH2*MT2*MZ2^2*
          A0i[aa0, MWhat2] - 576*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 
         144*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 288*MWhat2^2*MZ2^2*
          A0i[aa0, MWhat2] - 576*MH2^2*MWhat2^3*(1 + A0i[aa0, MWhat2]/
            MWhat2) + 576*MH2*MWhat2^4*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         864*MH2^2*MWhat2^2*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         864*MH2*MWhat2^3*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         288*MH2^2*MWhat2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         288*MH2*MWhat2^2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         54*MH2^2*MWhat2^2*A0i[aa0, MZ2] + 182*MH2*MWhat2^3*A0i[aa0, MZ2] - 
         128*MWhat2^4*A0i[aa0, MZ2] + 108*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2] - 
         300*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2] + 192*MWhat2^3*MZ2*
          A0i[aa0, MZ2] + 144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2] - 
         144*MWhat2^2*MZ2^2*A0i[aa0, MZ2] - 80*MH2*MZ2^3*A0i[aa0, MZ2] + 
         80*MWhat2*MZ2^3*A0i[aa0, MZ2] + 36*MH2^2*MT2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 252*MH2*MT2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 144*MT2^2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 288*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MT2, 
           MT2] - 36*MH2^2*MT2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
         144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 252*MH2*MT2*MWhat2*
          MZ2^2*B0i[bb0, MH2, MT2, MT2] + 144*MT2^2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] + 288*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] - 72*MH2^2*MT2*MWhat2*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2*MT2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 288*MH2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 144*MT2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 288*MWhat2^4*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2^2*MT2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2*MT2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 288*MH2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 144*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 288*MWhat2^3*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 128*MH2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MZ2, MZ2] + 128*MWhat2^4*MZ2*B0i[bb0, MH2, MZ2, 
           MZ2] + 192*MH2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
         192*MWhat2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 144*MH2*MWhat2*MZ2^3*
          B0i[bb0, MH2, MZ2, MZ2] + 144*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, 
           MZ2] + 80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 
         80*MWhat2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^3*MT2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 432*MH2^2*MT2^2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 108*MH2^2*MT2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 432*MH2*MT2^2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 108*MH2^3*MT2*MZ2^2*B0i[dbb0, MH2, MT2, 
           MT2] + 432*MH2^2*MT2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         108*MH2^2*MT2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
         432*MH2*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         18*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         90*MH2^3*MWhat2^2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         288*MH2^2*MWhat2^3*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         216*MH2*MWhat2^4*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         18*MH2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         90*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         288*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         216*MH2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         9*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 9*MH2^3*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MZ2, MZ2] - 9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
         27*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
         36*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
         36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 72*MH2^2*MWhat2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2*MWhat2^2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, 
           MZ2] + 108*MH2*MWhat2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
         128*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         128*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         192*MH2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         64*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         72*MH2^2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         120*MH2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         192*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         8*MH2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         136*MH2*MWhat2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         144*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         80*MH2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         80*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         72*MH2^3*MT2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         72*MH2^2*MT2^2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         144*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
           MWhat2] - 72*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 432*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 288*MWhat2^5*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^3*MT2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^2*MT2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 72*MH2*MT2^2*MWhat2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 144*MH2^2*MWhat2^2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 216*MH2*MT2*MWhat2^2*
          MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         432*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         288*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         32*MH2^3*MWhat2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         32*MH2^2*MWhat2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         48*MH2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         48*MH2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         16*MH2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         16*MH2^2*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         144*MH2*MT2^3*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         72*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         288*MT2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         72*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^3*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         216*MH2*MT2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         288*MT2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         48*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2] - 48*MH2*MWhat2^4*
          Log[\[Mu]^2/MH2] - 96*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2] + 
         96*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2] + 48*MH2^2*MWhat2*MZ2^2*
          Log[\[Mu]^2/MH2] - 48*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2*MWhat2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2*MWhat2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
       (MH*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (SWhat2*((-3*MB2*MH2*MWhat2*(CWhat2*(2*MWhat2^2 - 3*MWhat2*MZ2 + 
             MZ2^2) + (6*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*SWhat2)*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(4*MH*MZ2^2*Pi^3*SWhat2^2) + 
        (3*MB2*MT2*(CWhat2*(MH2^2*MWhat2 + 4*(MT2 - MWhat2)^2*
              (MT2 + 2*MWhat2) + MH2*(MT2^2 + 2*MT2*MWhat2 + 9*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MWhat2 + MH2*(MT2^2 + 2*MT2*
                MWhat2 + 19*MWhat2^2 - 10*MWhat2*MZ2) + 4*(MT2 - MWhat2)*
              (MT2^2 + 2*MT2*MWhat2 - 6*MWhat2^2 - MT2*MZ2 + 4*MWhat2*MZ2))*
            SWhat2)*B0i[bb0, MH2, MT2, MT2])/(32*MH*(MT2^2 - 2*MT2*MWhat2 + 
           MWhat2*(MH2 + MWhat2))*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^3*MT2^2 - 8*(MT2 - MWhat2)^2*MWhat2^2*
              (MT2 + 2*MWhat2) + MH2^2*MT2*(MT2^2 - 4*MT2*MWhat2 + 5*
                MWhat2^2) - 2*MH2*MWhat2*(MT2^3 + 13*MT2*MWhat2^2 - 2*
                MWhat2^3))*(MWhat2 - MZ2) + MWhat2*(MH2^3*MT2^2 - 
             8*(MT2 - MWhat2)*MWhat2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 
                 2*MZ2) + MT2^2*(2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2) - 
             2*MH2*(-8*MWhat2^4 + MT2*MWhat2^2*(40*MWhat2 - 27*MZ2) + 2*MT2^2*
                MWhat2*(MWhat2 - MZ2) + MT2^3*MZ2 + 6*MWhat2^3*MZ2) + 
             MH2^2*MT2*(MT2^2 + 5*MWhat2*(3*MWhat2 - 2*MZ2) - 2*MT2*
                (MWhat2 + MZ2)))*SWhat2)*B0i[bb0, MH2, MWhat2, MWhat2])/
         (16*MH*(MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
          SWhat2^2) + (MB2*(CWhat2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 
             9*MWhat2*MZ2^2 + 5*MZ2^3) - 3*MWhat2*(8*MWhat2^2 - 
             8*MWhat2*MZ2 + 3*MZ2^2)*SWhat2)*B0i[bb0, MH2, MZ2, MZ2])/
         (24*MH*MZ2*Pi^3*SWhat2^2) + (9*MB2*MH2*(MH2 - 4*MT2)*MT2*
          (CWhat2*(MWhat2 - MZ2) + MWhat2*SWhat2)*B0i[dbb0, MH2, MT2, MT2])/
         (32*MH*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 
             48*MWhat2^3)*(MWhat2 - MZ2) + 
           (4*MH2*MWhat2^2*(22*MWhat2 - 15*MZ2) - 2*MH2^2*MWhat2*
              (9*MWhat2 - 5*MZ2) + MH2^3*(2*MWhat2 - MZ2) + 
             24*MWhat2^3*(-7*MWhat2 + 5*MZ2))*SWhat2)*B0i[dbb0, MH2, MWhat2, 
           MWhat2])/(64*MH*(MH2 - 4*MWhat2)*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CWhat2*(MWhat2 - MZ2) + 
           MWhat2*SWhat2)*B0i[dbb0, MH2, MZ2, MZ2])/(128*MH*MZ2*Pi^3*
          SWhat2^2) - (MB2*(CWhat2*(MWhat2 - MZ2)*(MH2*(-4*MWhat2 + MZ2)^2 - 
             2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2)) + 
           3*MWhat2*(MH2*(16*MWhat2^2 - 16*MWhat2*MZ2 + 3*MZ2^2) - 
             2*MZ2*(8*MWhat2^2 - 8*MWhat2*MZ2 + 3*MZ2^2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*
                MWhat2^2) + MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MT2 + MH2*(MT2^2 - 2*MT2*MWhat2 + 
               6*MWhat2^2 + MT2*MZ2 - 4*MWhat2*MZ2) + 
             2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 2*MZ2) + MT2^2*
                (2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(16*MH*MZ2*Pi^3*
          SWhat2^2) + (MB2*MH2^2*(MWhat2 - MZ2)*
          (CWhat2*(2*MWhat2^2 - MWhat2*MZ2 - MZ2^2) + 6*MWhat2^2*SWhat2)*
          C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*MH*MZ2^2*Pi^3*SWhat2^2) - 
        (3*MB2*MT2*(CWhat2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*
            (MWhat2 - MZ2) + MWhat2*(2*MT2^2 - 2*MH2*MWhat2 + 4*MT2*MWhat2 - 
             12*MWhat2^2 + MH2*MZ2 - 2*MT2*MZ2 + 8*MWhat2*MZ2)*SWhat2)*
          C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(16*MH*MZ2*Pi^3*SWhat2^2) + 
        (MB2*((2136*MH2^2*MWhat2^3)/(MH2 - MWhat2) + (712*MH2^2*MWhat2^4)/
            (MH2 - MWhat2)^2 - (2848*MH2*MWhat2^4)/(MH2 - MWhat2) - 
           (712*MH2*MWhat2^5)/(MH2 - MWhat2)^2 - (90*MH2^3*MWhat2*MZ2)/
            (MH2 - MWhat2) + (54*MH2^2*MT2*MWhat2*MZ2)/(MH2 - MWhat2) - 
           (90*MH2^3*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 - 
           (2074*MH2^2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (252*MH2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (1064*MH2^2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 - 
           (54*MH2*MT2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 + 
           (3174*MH2*MWhat2^3*MZ2)/(MH2 - MWhat2) + (144*MT2*MWhat2^3*MZ2)/
            (MH2 - MWhat2) + (1154*MH2*MWhat2^4*MZ2)/(MH2 - MWhat2)^2 + 
           (288*MWhat2^4*MZ2)/(MH2 - MWhat2) + (144*MH2^3*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2^2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (432*MH2*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (864*MH2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (576*MWhat2^6*(MT2 + MWhat2)*
             MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (18*MH2^4*MWhat2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (90*MH2^3*MWhat2^2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (144*MH2^2*MT2*MWhat2^2*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MH2^2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (792*MH2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MT2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (576*MWhat2^5*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2^4*MWhat2^2*
             MZ2)/((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (432*MT2^2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2^2*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^4*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (360*MH2*MT2^2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (288*MT2*MWhat2^6*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (90*MH2^3*MWhat2*MZ2^2)/
            (MH2 - MWhat2)^2 - (54*MH2^2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (631*MH2^2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (54*MH2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (343*MH2^2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (54*MH2*MT2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 - 
           (632*MH2*MWhat2^2*MZ2^2)/(MH2 - MWhat2) - (144*MT2*MWhat2^2*MZ2^2)/
            (MH2 - MWhat2) - (433*MH2*MWhat2^3*MZ2^2)/(MH2 - MWhat2)^2 - 
           (288*MWhat2^3*MZ2^2)/(MH2 - MWhat2) - (144*MH2^3*MT2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2^2*MT2^2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (864*MH2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (576*MWhat2^5*(MT2 + MWhat2)*
             MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (18*MH2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (90*MH2^3*MWhat2*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*MH2^2*MT2*MWhat2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (288*MH2^2*MWhat2^2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2^2*
             MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (792*MH2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (288*MT2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (72*MH2^2*MT2^2*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^4*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (360*MH2*MT2^2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^5*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^4*MWhat2*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MT2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (432*MT2^2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (9*MH2^2*MWhat2*MZ2^3)/(MH2 - MWhat2)^2 - (9*MH2*MWhat2*MZ2^3)/
            (MH2 - MWhat2) - (9*MH2*MWhat2^2*MZ2^3)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^3*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (36*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2) - 
           (18*Sqrt[3]*MH2^2*MWhat2^3*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^2*MWhat2^2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (712*CWhat2*MH2^2*MWhat2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (712*CWhat2*MH2*MWhat2^4)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (90*CWhat2*MH2^3*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2^2*MT2*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (1064*CWhat2*MH2^2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2*MT2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (1154*CWhat2*MH2*MWhat2^3*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (90*CWhat2*MH2^3*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2^2*MT2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (343*CWhat2*MH2^2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2*MT2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (433*CWhat2*MH2*MWhat2^2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (9*CWhat2*MH2^2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (9*CWhat2*MH2*MWhat2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (18*Sqrt[3]*CWhat2*MH2^3*MWhat2*MZ2*Pi)/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^2*MWhat2^2*MZ2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^3*MZ2^2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) + (18*Sqrt[3]*CWhat2*MH2^2*MWhat2*
             MZ2^2*Pi)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2) - 
           (54*MH2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (72*MH2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (216*MH2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MWhat2^5*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (288*MWhat2^4*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           288*MWhat2*MZ2^2*SWhat2*A0i[aa0, MT2] - 
           (288*MH2^2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (144*MH2*MT2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (1728*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (576*MH2^2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (2304*MH2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (576*MH2*MWhat2^4*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1836*MH2^2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (288*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (918*MH2^2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (3456*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (432*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (1152*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (144*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1152*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (288*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2^3*MT2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2^2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (288*MH2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (432*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (864*MH2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (576*MWhat2^5*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (144*MH2^2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MH2^2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (1044*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) - (522*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (144*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (864*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2^3*MT2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2^2*MT2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (288*MH2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (864*MH2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (576*MWhat2^4*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (144*MH2^2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (288*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*CWhat2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
            ((-MH2 + MWhat2)*SWhat2) + (288*CWhat2*MWhat2^3*MZ2*
             A0i[aa0, MWhat2])/((-MH2 + MWhat2)*SWhat2) + 
           (576*CWhat2*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (576*CWhat2*MH2*MWhat2^3*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (918*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (1152*CWhat2*MH2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (288*CWhat2*MH2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (144*CWhat2*MH2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (522*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (288*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (384*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2 - MWhat2) + (128*MH2*MWhat2^4*A0i[aa0, MZ2])/
            (MH2 - MWhat2)^2 - (512*MWhat2^4*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (128*MWhat2^5*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (54*MH2^2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (492*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (246*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (576*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (192*MWhat2^4*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (144*MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (288*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (144*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (80*MH2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (80*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (80*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (128*CWhat2*MWhat2^4*A0i[aa0, MZ2])/((-MH2 + MWhat2)*SWhat2) + 
           (144*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/((-MH2 + MWhat2)*
             SWhat2) + (128*CWhat2*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (54*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (246*CWhat2*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (192*CWhat2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (144*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (80*CWhat2*MH2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (80*CWhat2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (144*MH2^3*MT2^2*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (576*MT2*MWhat2^6*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^3*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (864*MH2*MT2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (72*MH2^2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^3*MWhat2^3*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^2*MWhat2^4*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + 
                MWhat2))) + (288*MT2*MWhat2^5*(MT2 + MWhat2)*MZ2*
             Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^3*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (864*MH2*MT2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^3*MT2^2*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (576*MT2*MWhat2^5*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^5*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (96*MH2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (288*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (96*MH2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (96*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*CWhat2*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^4*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (96*CWhat2*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (96*CWhat2*MH2*MWhat2^3*MZ2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (48*CWhat2*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^2*MZ2^2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2)))/
         (384*MH*MZ2^2*Pi^3*SWhat2)))/((2 - 4*CWhat2)*VMU^2)) + 
   CHl3[2, 2]*(-1/384*(MB2*(712*MH2^2*MWhat2^3 - 712*MH2*MWhat2^4 - 
         90*MH2^3*MWhat2*MZ2 + 27*MH2^2*MT2*MWhat2*MZ2 - 
         1154*MH2^2*MWhat2^2*MZ2 - 27*MH2*MT2*MWhat2^2*MZ2 + 
         1244*MH2*MWhat2^3*MZ2 + 90*MH2^3*MZ2^2 - 27*MH2^2*MT2*MZ2^2 + 
         433*MH2^2*MWhat2*MZ2^2 + 27*MH2*MT2*MWhat2*MZ2^2 - 
         523*MH2*MWhat2^2*MZ2^2 + 9*MH2^2*MZ2^3 - 9*MH2*MWhat2*MZ2^3 + 
         18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi - 18*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi - 
         18*Sqrt[3]*MH2^3*MZ2^2*Pi + 18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi - 
         816*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2 + 816*Alfas*MH2*MWhat2^2*MZ2*Pi*
          VMU^2 + 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 816*Alfas*MH2*MWhat2*MZ2^2*
          Pi*VMU^2 - 54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2] - 
         18*(MH2 - MWhat2)*(5*MH2 - 8*(MT2 + 2*MWhat2))*MZ2^2*SWhat2*
          A0i[aa0, MT2] + 576*MH2^2*MWhat2^2*A0i[aa0, MWhat2] - 
         576*MH2*MWhat2^3*A0i[aa0, MWhat2] - 972*MH2^2*MWhat2*MZ2*
          A0i[aa0, MWhat2] + 144*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2] + 
         1206*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2] - 144*MT2*MWhat2^2*MZ2*
          A0i[aa0, MWhat2] - 288*MWhat2^3*MZ2*A0i[aa0, MWhat2] + 
         342*MH2^2*MZ2^2*A0i[aa0, MWhat2] - 144*MH2*MT2*MZ2^2*
          A0i[aa0, MWhat2] - 576*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 
         144*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2] + 288*MWhat2^2*MZ2^2*
          A0i[aa0, MWhat2] - 576*MH2^2*MWhat2^3*(1 + A0i[aa0, MWhat2]/
            MWhat2) + 576*MH2*MWhat2^4*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         864*MH2^2*MWhat2^2*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         864*MH2*MWhat2^3*MZ2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         288*MH2^2*MWhat2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
         288*MH2*MWhat2^2*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
         54*MH2^2*MWhat2^2*A0i[aa0, MZ2] + 182*MH2*MWhat2^3*A0i[aa0, MZ2] - 
         128*MWhat2^4*A0i[aa0, MZ2] + 108*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2] - 
         300*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2] + 192*MWhat2^3*MZ2*
          A0i[aa0, MZ2] + 144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2] - 
         144*MWhat2^2*MZ2^2*A0i[aa0, MZ2] - 80*MH2*MZ2^3*A0i[aa0, MZ2] + 
         80*MWhat2*MZ2^3*A0i[aa0, MZ2] + 36*MH2^2*MT2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MWhat2*MZ2*
          B0i[bb0, MH2, MT2, MT2] + 252*MH2*MT2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 144*MT2^2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MT2, MT2] - 288*MT2*MWhat2^3*MZ2*B0i[bb0, MH2, MT2, 
           MT2] - 36*MH2^2*MT2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 
         144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, MT2] - 252*MH2*MT2*MWhat2*
          MZ2^2*B0i[bb0, MH2, MT2, MT2] + 144*MT2^2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] + 288*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MT2, MT2] - 72*MH2^2*MT2*MWhat2*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 72*MH2*MT2*MWhat2^2*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 288*MH2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 144*MT2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 288*MWhat2^4*MZ2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2^2*MT2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 72*MH2*MT2*MWhat2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] + 288*MH2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 144*MT2*MWhat2^2*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 288*MWhat2^3*MZ2^2*
          B0i[bb0, MH2, MWhat2, MWhat2] - 128*MH2*MWhat2^3*MZ2*
          B0i[bb0, MH2, MZ2, MZ2] + 128*MWhat2^4*MZ2*B0i[bb0, MH2, MZ2, 
           MZ2] + 192*MH2*MWhat2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
         192*MWhat2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 144*MH2*MWhat2*MZ2^3*
          B0i[bb0, MH2, MZ2, MZ2] + 144*MWhat2^2*MZ2^3*B0i[bb0, MH2, MZ2, 
           MZ2] + 80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 
         80*MWhat2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^3*MT2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 432*MH2^2*MT2^2*MWhat2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 108*MH2^2*MT2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] + 432*MH2*MT2^2*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MT2, MT2] - 108*MH2^3*MT2*MZ2^2*B0i[dbb0, MH2, MT2, 
           MT2] + 432*MH2^2*MT2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         108*MH2^2*MT2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
         432*MH2*MT2^2*MWhat2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
         18*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         90*MH2^3*MWhat2^2*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         288*MH2^2*MWhat2^3*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         216*MH2*MWhat2^4*MZ2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         18*MH2^4*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         90*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] - 
         288*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         216*MH2*MWhat2^3*MZ2^2*B0i[dbb0, MH2, MWhat2, MWhat2] + 
         9*MH2^4*MWhat2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 9*MH2^3*MWhat2^2*MZ2*
          B0i[dbb0, MH2, MZ2, MZ2] - 9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
         27*MH2^3*MWhat2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
         36*MH2^2*MWhat2^2*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 
         36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 72*MH2^2*MWhat2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2*MWhat2^2*MZ2^3*
          B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, 
           MZ2] + 108*MH2*MWhat2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
         128*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         128*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         192*MH2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         64*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         128*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         72*MH2^2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         120*MH2*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         192*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         8*MH2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         136*MH2*MWhat2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         144*MWhat2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         80*MH2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
         80*MWhat2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
         72*MH2^3*MT2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         72*MH2^2*MT2^2*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         144*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, 
           MWhat2] - 72*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2^2*MWhat2^3*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 432*MH2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 144*MT2*MWhat2^4*MZ2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] - 288*MWhat2^5*MZ2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^3*MT2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] + 72*MH2^2*MT2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, 
           MWhat2, MWhat2] - 144*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 
           MT2, MWhat2, MWhat2] + 72*MH2*MT2^2*MWhat2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 144*MH2^2*MWhat2^2*MZ2^2*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 216*MH2*MT2*MWhat2^2*
          MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         432*MH2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
         144*MT2*MWhat2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         288*MWhat2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
         32*MH2^3*MWhat2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         32*MH2^2*MWhat2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         48*MH2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         48*MH2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
         16*MH2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         16*MH2^2*MWhat2*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
         144*MH2*MT2^3*MWhat2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         72*MH2^2*MT2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MH2*MT2^2*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^3*MWhat2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         216*MH2*MT2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MT2^2*MWhat2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         288*MT2*MWhat2^4*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         72*MH2^2*MT2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         144*MH2*MT2^2*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^3*MWhat2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         216*MH2*MT2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] - 
         144*MT2^2*MWhat2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         288*MT2*MWhat2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2] + 
         48*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2] - 48*MH2*MWhat2^4*
          Log[\[Mu]^2/MH2] - 96*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2] + 
         96*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2] + 48*MH2^2*MWhat2*MZ2^2*
          Log[\[Mu]^2/MH2] - 48*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2^2*MWhat2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2*MWhat2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
         288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
         288*Alfas*MH2*MWhat2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
       (MH*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (SWhat2*((-3*MB2*MH2*MWhat2*(CWhat2*(2*MWhat2^2 - 3*MWhat2*MZ2 + 
             MZ2^2) + (6*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*SWhat2)*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(4*MH*MZ2^2*Pi^3*SWhat2^2) + 
        (3*MB2*MT2*(CWhat2*(MH2^2*MWhat2 + 4*(MT2 - MWhat2)^2*
              (MT2 + 2*MWhat2) + MH2*(MT2^2 + 2*MT2*MWhat2 + 9*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MWhat2 + MH2*(MT2^2 + 2*MT2*
                MWhat2 + 19*MWhat2^2 - 10*MWhat2*MZ2) + 4*(MT2 - MWhat2)*
              (MT2^2 + 2*MT2*MWhat2 - 6*MWhat2^2 - MT2*MZ2 + 4*MWhat2*MZ2))*
            SWhat2)*B0i[bb0, MH2, MT2, MT2])/(32*MH*(MT2^2 - 2*MT2*MWhat2 + 
           MWhat2*(MH2 + MWhat2))*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^3*MT2^2 - 8*(MT2 - MWhat2)^2*MWhat2^2*
              (MT2 + 2*MWhat2) + MH2^2*MT2*(MT2^2 - 4*MT2*MWhat2 + 5*
                MWhat2^2) - 2*MH2*MWhat2*(MT2^3 + 13*MT2*MWhat2^2 - 2*
                MWhat2^3))*(MWhat2 - MZ2) + MWhat2*(MH2^3*MT2^2 - 
             8*(MT2 - MWhat2)*MWhat2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 
                 2*MZ2) + MT2^2*(2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2) - 
             2*MH2*(-8*MWhat2^4 + MT2*MWhat2^2*(40*MWhat2 - 27*MZ2) + 2*MT2^2*
                MWhat2*(MWhat2 - MZ2) + MT2^3*MZ2 + 6*MWhat2^3*MZ2) + 
             MH2^2*MT2*(MT2^2 + 5*MWhat2*(3*MWhat2 - 2*MZ2) - 2*MT2*
                (MWhat2 + MZ2)))*SWhat2)*B0i[bb0, MH2, MWhat2, MWhat2])/
         (16*MH*(MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
          SWhat2^2) + (MB2*(CWhat2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 
             9*MWhat2*MZ2^2 + 5*MZ2^3) - 3*MWhat2*(8*MWhat2^2 - 
             8*MWhat2*MZ2 + 3*MZ2^2)*SWhat2)*B0i[bb0, MH2, MZ2, MZ2])/
         (24*MH*MZ2*Pi^3*SWhat2^2) + (9*MB2*MH2*(MH2 - 4*MT2)*MT2*
          (CWhat2*(MWhat2 - MZ2) + MWhat2*SWhat2)*B0i[dbb0, MH2, MT2, MT2])/
         (32*MH*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 
             48*MWhat2^3)*(MWhat2 - MZ2) + 
           (4*MH2*MWhat2^2*(22*MWhat2 - 15*MZ2) - 2*MH2^2*MWhat2*
              (9*MWhat2 - 5*MZ2) + MH2^3*(2*MWhat2 - MZ2) + 
             24*MWhat2^3*(-7*MWhat2 + 5*MZ2))*SWhat2)*B0i[dbb0, MH2, MWhat2, 
           MWhat2])/(64*MH*(MH2 - 4*MWhat2)*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CWhat2*(MWhat2 - MZ2) + 
           MWhat2*SWhat2)*B0i[dbb0, MH2, MZ2, MZ2])/(128*MH*MZ2*Pi^3*
          SWhat2^2) - (MB2*(CWhat2*(MWhat2 - MZ2)*(MH2*(-4*MWhat2 + MZ2)^2 - 
             2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2)) + 
           3*MWhat2*(MH2*(16*MWhat2^2 - 16*MWhat2*MZ2 + 3*MZ2^2) - 
             2*MZ2*(8*MWhat2^2 - 8*MWhat2*MZ2 + 3*MZ2^2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*
                MWhat2^2) + MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MT2 + MH2*(MT2^2 - 2*MT2*MWhat2 + 
               6*MWhat2^2 + MT2*MZ2 - 4*MWhat2*MZ2) + 
             2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 2*MZ2) + MT2^2*
                (2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(16*MH*MZ2*Pi^3*
          SWhat2^2) + (MB2*MH2^2*(MWhat2 - MZ2)*
          (CWhat2*(2*MWhat2^2 - MWhat2*MZ2 - MZ2^2) + 6*MWhat2^2*SWhat2)*
          C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*MH*MZ2^2*Pi^3*SWhat2^2) - 
        (3*MB2*MT2*(CWhat2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*
            (MWhat2 - MZ2) + MWhat2*(2*MT2^2 - 2*MH2*MWhat2 + 4*MT2*MWhat2 - 
             12*MWhat2^2 + MH2*MZ2 - 2*MT2*MZ2 + 8*MWhat2*MZ2)*SWhat2)*
          C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(16*MH*MZ2*Pi^3*SWhat2^2) + 
        (MB2*((2136*MH2^2*MWhat2^3)/(MH2 - MWhat2) + (712*MH2^2*MWhat2^4)/
            (MH2 - MWhat2)^2 - (2848*MH2*MWhat2^4)/(MH2 - MWhat2) - 
           (712*MH2*MWhat2^5)/(MH2 - MWhat2)^2 - (90*MH2^3*MWhat2*MZ2)/
            (MH2 - MWhat2) + (54*MH2^2*MT2*MWhat2*MZ2)/(MH2 - MWhat2) - 
           (90*MH2^3*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 - 
           (2074*MH2^2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (252*MH2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (1064*MH2^2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 - 
           (54*MH2*MT2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 + 
           (3174*MH2*MWhat2^3*MZ2)/(MH2 - MWhat2) + (144*MT2*MWhat2^3*MZ2)/
            (MH2 - MWhat2) + (1154*MH2*MWhat2^4*MZ2)/(MH2 - MWhat2)^2 + 
           (288*MWhat2^4*MZ2)/(MH2 - MWhat2) + (144*MH2^3*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2^2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (432*MH2*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (864*MH2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (576*MWhat2^6*(MT2 + MWhat2)*
             MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (18*MH2^4*MWhat2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (90*MH2^3*MWhat2^2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (144*MH2^2*MT2*MWhat2^2*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MH2^2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (792*MH2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MT2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (576*MWhat2^5*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2^4*MWhat2^2*
             MZ2)/((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (432*MT2^2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2^2*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^4*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (360*MH2*MT2^2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (288*MT2*MWhat2^6*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (90*MH2^3*MWhat2*MZ2^2)/
            (MH2 - MWhat2)^2 - (54*MH2^2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (631*MH2^2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (54*MH2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (343*MH2^2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (54*MH2*MT2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 - 
           (632*MH2*MWhat2^2*MZ2^2)/(MH2 - MWhat2) - (144*MT2*MWhat2^2*MZ2^2)/
            (MH2 - MWhat2) - (433*MH2*MWhat2^3*MZ2^2)/(MH2 - MWhat2)^2 - 
           (288*MWhat2^3*MZ2^2)/(MH2 - MWhat2) - (144*MH2^3*MT2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2^2*MT2^2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (864*MH2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (576*MWhat2^5*(MT2 + MWhat2)*
             MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (18*MH2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (90*MH2^3*MWhat2*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*MH2^2*MT2*MWhat2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (288*MH2^2*MWhat2^2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2^2*
             MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (792*MH2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (288*MT2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (72*MH2^2*MT2^2*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^4*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (360*MH2*MT2^2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^5*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^4*MWhat2*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MT2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (432*MT2^2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (9*MH2^2*MWhat2*MZ2^3)/(MH2 - MWhat2)^2 - (9*MH2*MWhat2*MZ2^3)/
            (MH2 - MWhat2) - (9*MH2*MWhat2^2*MZ2^3)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^3*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (36*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2) - 
           (18*Sqrt[3]*MH2^2*MWhat2^3*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^2*MWhat2^2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (712*CWhat2*MH2^2*MWhat2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (712*CWhat2*MH2*MWhat2^4)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (90*CWhat2*MH2^3*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2^2*MT2*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (1064*CWhat2*MH2^2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2*MT2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (1154*CWhat2*MH2*MWhat2^3*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (90*CWhat2*MH2^3*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2^2*MT2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (343*CWhat2*MH2^2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2*MT2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (433*CWhat2*MH2*MWhat2^2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (9*CWhat2*MH2^2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (9*CWhat2*MH2*MWhat2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (18*Sqrt[3]*CWhat2*MH2^3*MWhat2*MZ2*Pi)/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^2*MWhat2^2*MZ2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^3*MZ2^2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) + (18*Sqrt[3]*CWhat2*MH2^2*MWhat2*
             MZ2^2*Pi)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2) - 
           (54*MH2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (72*MH2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (216*MH2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MWhat2^5*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (288*MWhat2^4*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           288*MWhat2*MZ2^2*SWhat2*A0i[aa0, MT2] - 
           (288*MH2^2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (144*MH2*MT2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (1728*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (576*MH2^2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (2304*MH2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (576*MH2*MWhat2^4*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1836*MH2^2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (288*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (918*MH2^2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (3456*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (432*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (1152*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (144*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1152*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (288*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2^3*MT2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2^2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (288*MH2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (432*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (864*MH2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (576*MWhat2^5*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (144*MH2^2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MH2^2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (1044*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) - (522*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (144*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (864*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2^3*MT2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2^2*MT2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (288*MH2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (864*MH2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (576*MWhat2^4*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (144*MH2^2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (288*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*CWhat2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
            ((-MH2 + MWhat2)*SWhat2) + (288*CWhat2*MWhat2^3*MZ2*
             A0i[aa0, MWhat2])/((-MH2 + MWhat2)*SWhat2) + 
           (576*CWhat2*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (576*CWhat2*MH2*MWhat2^3*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (918*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (1152*CWhat2*MH2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (288*CWhat2*MH2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (144*CWhat2*MH2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (522*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (288*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (384*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2 - MWhat2) + (128*MH2*MWhat2^4*A0i[aa0, MZ2])/
            (MH2 - MWhat2)^2 - (512*MWhat2^4*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (128*MWhat2^5*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (54*MH2^2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (492*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (246*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (576*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (192*MWhat2^4*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (144*MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (288*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (144*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (80*MH2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (80*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (80*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (128*CWhat2*MWhat2^4*A0i[aa0, MZ2])/((-MH2 + MWhat2)*SWhat2) + 
           (144*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/((-MH2 + MWhat2)*
             SWhat2) + (128*CWhat2*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (54*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (246*CWhat2*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (192*CWhat2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (144*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (80*CWhat2*MH2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (80*CWhat2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (144*MH2^3*MT2^2*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (576*MT2*MWhat2^6*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^3*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (864*MH2*MT2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (72*MH2^2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^3*MWhat2^3*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^2*MWhat2^4*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + 
                MWhat2))) + (288*MT2*MWhat2^5*(MT2 + MWhat2)*MZ2*
             Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^3*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (864*MH2*MT2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^3*MT2^2*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (576*MT2*MWhat2^5*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^5*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (96*MH2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (288*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (96*MH2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (96*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*CWhat2*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^4*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (96*CWhat2*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (96*CWhat2*MH2*MWhat2^3*MZ2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (48*CWhat2*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^2*MZ2^2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2)))/
         (384*MH*MZ2^2*Pi^3*SWhat2)))/((2 - 4*CWhat2)*VMU^2))) + 
 Class[4]*((Alfas*CHG*MB2*MH*(19 - Pi^2 + Log[MB2/MH2]^2 + 
      6*Log[\[Mu]^2/MH2]))/(2*Pi^2) + 
   (CHW*MB2*(-144*MH2^2*MT2^2*MWhat2^3*MZ2 + 288*MH2^2*MT2*MWhat2^4*MZ2 - 
      144*MH2^2*MWhat2^5*MZ2 - 180*MH2^2*MT2^2*MWhat2^2*MZ2^2 + 
      360*MH2^2*MT2*MWhat2^3*MZ2^2 + 192*MH2*MT2^2*MWhat2^3*MZ2^2 - 
      180*MH2^2*MWhat2^4*MZ2^2 - 384*MH2*MT2*MWhat2^4*MZ2^2 + 
      192*MH2*MWhat2^5*MZ2^2 + 135*MH2^2*MT2^2*MWhat2*MZ2^3 - 
      378*MH2^2*MT2*MWhat2^2*MZ2^3 - 240*MH2*MT2^2*MWhat2^2*MZ2^3 + 
      243*MH2^2*MWhat2^3*MZ2^3 + 480*MH2*MT2*MWhat2^3*MZ2^3 - 
      240*MH2*MWhat2^4*MZ2^3 + 48*MH2*MT2^2*MWhat2*MZ2^4 - 
      96*MH2*MT2*MWhat2^2*MZ2^4 + 48*MH2*MWhat2^3*MZ2^4 - 
      88*MH2^2*MT2^2*MWhat2^3*MZ2*Pi^2 + 176*MH2^2*MT2*MWhat2^4*MZ2*Pi^2 - 
      88*MH2^2*MWhat2^5*MZ2*Pi^2 + 128*MH2^2*MT2^2*MWhat2^2*MZ2^2*Pi^2 - 
      256*MH2^2*MT2*MWhat2^3*MZ2^2*Pi^2 + 128*MH2*MT2^2*MWhat2^3*MZ2^2*Pi^2 + 
      128*MH2^2*MWhat2^4*MZ2^2*Pi^2 - 256*MH2*MT2*MWhat2^4*MZ2^2*Pi^2 + 
      128*MH2*MWhat2^5*MZ2^2*Pi^2 - 40*MH2^2*MT2^2*MWhat2*MZ2^3*Pi^2 + 
      80*MH2^2*MT2*MWhat2^2*MZ2^3*Pi^2 - 160*MH2*MT2^2*MWhat2^2*MZ2^3*Pi^2 - 
      40*MH2^2*MWhat2^3*MZ2^3*Pi^2 + 320*MH2*MT2*MWhat2^3*MZ2^3*Pi^2 - 
      64*MT2^2*MWhat2^3*MZ2^3*Pi^2 - 160*MH2*MWhat2^4*MZ2^3*Pi^2 + 
      128*MT2*MWhat2^4*MZ2^3*Pi^2 - 64*MWhat2^5*MZ2^3*Pi^2 + 
      32*MH2*MT2^2*MWhat2*MZ2^4*Pi^2 - 64*MH2*MT2*MWhat2^2*MZ2^4*Pi^2 + 
      80*MT2^2*MWhat2^2*MZ2^4*Pi^2 + 32*MH2*MWhat2^3*MZ2^4*Pi^2 - 
      160*MT2*MWhat2^3*MZ2^4*Pi^2 + 80*MWhat2^4*MZ2^4*Pi^2 - 
      16*MT2^2*MWhat2*MZ2^5*Pi^2 + 32*MT2*MWhat2^2*MZ2^5*Pi^2 - 
      16*MWhat2^3*MZ2^5*Pi^2 - 108*MH2^2*(MT2 - MWhat2)^2*MZ2^3*SWhat2*
       A0i[aa0, MH2] + 108*MH2*MWhat2*(MH2*MT2 - 2*MT2^2 - 2*MH2*MWhat2 - 
        2*MT2*MWhat2 + 4*MWhat2^2)*MZ2^3*A0i[aa0, MT2] + 
      216*MH2*MT2^2*MWhat2*MZ2^3*A0i[aa0, MWhat2] + 108*MH2^2*MWhat2^2*MZ2^3*
       A0i[aa0, MWhat2] + 216*MH2*MT2*MWhat2^2*MZ2^3*A0i[aa0, MWhat2] - 
      432*MH2*MWhat2^3*MZ2^3*A0i[aa0, MWhat2] + 144*MH2^2*MT2^2*MWhat2^3*
       A0i[aa0, MZ2] - 288*MH2^2*MT2*MWhat2^4*A0i[aa0, MZ2] + 
      144*MH2^2*MWhat2^5*A0i[aa0, MZ2] - 72*MH2^2*MT2^2*MWhat2^2*MZ2*
       A0i[aa0, MZ2] + 144*MH2^2*MT2*MWhat2^3*MZ2*A0i[aa0, MZ2] - 
      192*MH2*MT2^2*MWhat2^3*MZ2*A0i[aa0, MZ2] - 72*MH2^2*MWhat2^4*MZ2*
       A0i[aa0, MZ2] + 384*MH2*MT2*MWhat2^4*MZ2*A0i[aa0, MZ2] - 
      192*MH2*MWhat2^5*MZ2*A0i[aa0, MZ2] - 126*MH2^2*MT2^2*MWhat2*MZ2^2*
       A0i[aa0, MZ2] + 252*MH2^2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MZ2] + 
      96*MH2*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MZ2] - 126*MH2^2*MWhat2^3*MZ2^2*
       A0i[aa0, MZ2] - 192*MH2*MT2*MWhat2^3*MZ2^2*A0i[aa0, MZ2] + 
      96*MH2*MWhat2^4*MZ2^2*A0i[aa0, MZ2] + 108*MH2^2*MT2^2*MZ2^3*
       A0i[aa0, MZ2] - 216*MH2^2*MT2*MWhat2*MZ2^3*A0i[aa0, MZ2] - 
      120*MH2*MT2^2*MWhat2*MZ2^3*A0i[aa0, MZ2] + 108*MH2^2*MWhat2^2*MZ2^3*
       A0i[aa0, MZ2] + 240*MH2*MT2*MWhat2^2*MZ2^3*A0i[aa0, MZ2] - 
      120*MH2*MWhat2^3*MZ2^3*A0i[aa0, MZ2] - 108*MH2^3*MT2^2*MWhat2*MZ2^2*
       B0i[bb0, 0, MH2, MZ2] + 216*MH2^3*MT2*MWhat2^2*MZ2^2*
       B0i[bb0, 0, MH2, MZ2] - 108*MH2^3*MWhat2^3*MZ2^2*
       B0i[bb0, 0, MH2, MZ2] + 108*MH2^3*MT2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] - 
      216*MH2^3*MT2*MWhat2*MZ2^3*B0i[bb0, 0, MH2, MZ2] + 
      108*MH2^2*MT2^2*MWhat2*MZ2^3*B0i[bb0, 0, MH2, MZ2] + 
      108*MH2^3*MWhat2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] - 
      216*MH2^2*MT2*MWhat2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] + 
      108*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, 0, MH2, MZ2] - 
      108*MH2^2*MT2^2*MZ2^4*B0i[bb0, 0, MH2, MZ2] + 216*MH2^2*MT2*MWhat2*
       MZ2^4*B0i[bb0, 0, MH2, MZ2] - 108*MH2^2*MWhat2^2*MZ2^4*
       B0i[bb0, 0, MH2, MZ2] + 216*MH2^2*MT2^2*MWhat2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 216*MH2*MT2^3*MWhat2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 432*MH2^2*MT2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 216*MH2^2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] - 648*MH2*MT2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 432*MH2*MWhat2^4*MZ2^3*
       B0i[bb0, MH2, MWhat2, MWhat2] + 192*MH2*MT2^2*MWhat2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 384*MH2*MT2*MWhat2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 192*MH2*MWhat2^5*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MT2^2*MWhat2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 216*MH2^2*MT2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 96*MH2*MT2^2*MWhat2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 192*MH2*MT2*MWhat2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 96*MH2*MWhat2^4*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 120*MH2*MT2^2*MWhat2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 240*MH2*MT2*MWhat2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 120*MH2*MWhat2^3*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 324*MH2^3*MT2^2*MWhat2*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] - 648*MH2^3*MT2*MWhat2^2*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] - 648*MH2^2*MT2^2*MWhat2^2*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] + 324*MH2^3*MWhat2^3*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] + 1296*MH2^2*MT2*MWhat2^3*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] - 648*MH2^2*MWhat2^4*MZ2^3*
       B0i[dbb0, MH2, MWhat2, MWhat2] + 162*MH2^3*MT2^2*MWhat2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 324*MH2^3*MT2*MWhat2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 162*MH2^3*MWhat2^3*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 324*MH2^2*MT2^2*MWhat2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 648*MH2^2*MT2*MWhat2^2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 324*MH2^2*MWhat2^3*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 48*MH2^3*MT2^2*MWhat2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 96*MH2^3*MT2*MWhat2^4*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 48*MH2^3*MWhat2^5*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MT2^2*MWhat2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 48*MH2^3*MT2*MWhat2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MT2^2*MWhat2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MWhat2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 384*MH2^2*MT2*MWhat2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MWhat2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MT2^2*MWhat2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 48*MH2^3*MT2*MWhat2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 96*MH2^2*MT2^2*MWhat2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MWhat2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MT2*MWhat2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2*MT2^2*MWhat2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 96*MH2^2*MWhat2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 384*MH2*MT2*MWhat2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2*MWhat2^5*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 12*MH2^2*MT2^2*MWhat2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 24*MH2^2*MT2*MWhat2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 96*MH2*MT2^2*MWhat2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 12*MH2^2*MWhat2^3*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2*MT2*MWhat2^3*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 96*MH2*MWhat2^4*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MT2^2*MWhat2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 240*MH2*MT2*MWhat2^2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MWhat2^3*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 216*MH2*MT2^4*MWhat2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 216*MH2^2*MT2^2*MWhat2^2*
       MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      216*MH2*MT2^3*MWhat2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      432*MH2^2*MT2*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      648*MH2*MT2^2*MWhat2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      216*MH2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      1080*MH2*MT2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] - 
      432*MH2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2] + 
      24*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MB2/MH2]^2 - 48*MH2^2*MT2*MWhat2^4*MZ2*
       Log[MB2/MH2]^2 + 24*MH2^2*MWhat2^5*MZ2*Log[MB2/MH2]^2 - 
      48*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MB2/MH2]^2 + 
      96*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MB2/MH2]^2 - 48*MH2^2*MWhat2^4*MZ2^2*
       Log[MB2/MH2]^2 + 24*MH2^2*MT2^2*MWhat2*MZ2^3*Log[MB2/MH2]^2 - 
      48*MH2^2*MT2*MWhat2^2*MZ2^3*Log[MB2/MH2]^2 + 24*MH2^2*MWhat2^3*MZ2^3*
       Log[MB2/MH2]^2 + 144*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MZ2/MH2] - 
      288*MH2^2*MT2*MWhat2^4*MZ2*Log[MZ2/MH2] + 144*MH2^2*MWhat2^5*MZ2*
       Log[MZ2/MH2] - 180*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MZ2/MH2] + 
      360*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MZ2/MH2] + 96*MH2*MT2^2*MWhat2^3*MZ2^2*
       Log[MZ2/MH2] - 180*MH2^2*MWhat2^4*MZ2^2*Log[MZ2/MH2] - 
      192*MH2*MT2*MWhat2^4*MZ2^2*Log[MZ2/MH2] + 96*MH2*MWhat2^5*MZ2^2*
       Log[MZ2/MH2] + 36*MH2^2*MT2^2*MWhat2*MZ2^3*Log[MZ2/MH2] - 
      72*MH2^2*MT2*MWhat2^2*MZ2^3*Log[MZ2/MH2] - 120*MH2*MT2^2*MWhat2^2*MZ2^3*
       Log[MZ2/MH2] + 36*MH2^2*MWhat2^3*MZ2^3*Log[MZ2/MH2] + 
      240*MH2*MT2*MWhat2^3*MZ2^3*Log[MZ2/MH2] - 120*MH2*MWhat2^4*MZ2^3*
       Log[MZ2/MH2] + 24*MH2*MT2^2*MWhat2*MZ2^4*Log[MZ2/MH2] - 
      48*MH2*MT2*MWhat2^2*MZ2^4*Log[MZ2/MH2] + 24*MH2*MWhat2^3*MZ2^4*
       Log[MZ2/MH2] + 96*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 192*MH2^2*MT2*MWhat2^4*MZ2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 96*MH2^2*MWhat2^5*MZ2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 120*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 240*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 192*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 120*MH2^2*MWhat2^4*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 384*MH2*MT2*MWhat2^4*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 192*MH2*MWhat2^5*MZ2^2*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 24*MH2^2*MT2^2*MWhat2*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 48*MH2^2*MT2*MWhat2^2*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 240*MH2*MT2^2*MWhat2^2*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 24*MH2^2*MWhat2^3*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 480*MH2*MT2*MWhat2^3*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 96*MT2^2*MWhat2^3*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 240*MH2*MWhat2^4*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] - 192*MT2*MWhat2^4*MZ2^3*Log[MZ2/MH2]*
       Log[1 - MZ2/MH2] + 96*MWhat2^5*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MH2*MT2^2*MWhat2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MH2*MT2*MWhat2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MT2^2*MWhat2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MH2*MWhat2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      240*MT2*MWhat2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MWhat2^4*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MT2^2*MWhat2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MT2*MWhat2^2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MWhat2^3*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      144*MH2^2*MT2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2] + 
      288*MH2^2*MT2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2] - 144*MH2^2*MWhat2^5*MZ2*
       Log[\[Mu]^2/MH2] + 72*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
      144*MH2^2*MT2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2] + 
      72*MH2^2*MWhat2^4*MZ2^2*Log[\[Mu]^2/MH2] + 72*MH2^2*MT2^2*MWhat2*MZ2^3*
       Log[\[Mu]^2/MH2] - 144*MH2^2*MT2*MWhat2^2*MZ2^3*Log[\[Mu]^2/MH2] + 
      72*MH2^2*MWhat2^3*MZ2^3*Log[\[Mu]^2/MH2] + 192*MH2^2*MT2^2*MWhat2^3*MZ2*
       PolyLog[2, MZ2/MH2] - 384*MH2^2*MT2*MWhat2^4*MZ2*PolyLog[2, MZ2/MH2] + 
      192*MH2^2*MWhat2^5*MZ2*PolyLog[2, MZ2/MH2] - 240*MH2^2*MT2^2*MWhat2^2*
       MZ2^2*PolyLog[2, MZ2/MH2] + 480*MH2^2*MT2*MWhat2^3*MZ2^2*
       PolyLog[2, MZ2/MH2] - 384*MH2*MT2^2*MWhat2^3*MZ2^2*
       PolyLog[2, MZ2/MH2] - 240*MH2^2*MWhat2^4*MZ2^2*PolyLog[2, MZ2/MH2] + 
      768*MH2*MT2*MWhat2^4*MZ2^2*PolyLog[2, MZ2/MH2] - 
      384*MH2*MWhat2^5*MZ2^2*PolyLog[2, MZ2/MH2] + 48*MH2^2*MT2^2*MWhat2*
       MZ2^3*PolyLog[2, MZ2/MH2] - 96*MH2^2*MT2*MWhat2^2*MZ2^3*
       PolyLog[2, MZ2/MH2] + 480*MH2*MT2^2*MWhat2^2*MZ2^3*
       PolyLog[2, MZ2/MH2] + 48*MH2^2*MWhat2^3*MZ2^3*PolyLog[2, MZ2/MH2] - 
      960*MH2*MT2*MWhat2^3*MZ2^3*PolyLog[2, MZ2/MH2] + 
      192*MT2^2*MWhat2^3*MZ2^3*PolyLog[2, MZ2/MH2] + 
      480*MH2*MWhat2^4*MZ2^3*PolyLog[2, MZ2/MH2] - 384*MT2*MWhat2^4*MZ2^3*
       PolyLog[2, MZ2/MH2] + 192*MWhat2^5*MZ2^3*PolyLog[2, MZ2/MH2] - 
      96*MH2*MT2^2*MWhat2*MZ2^4*PolyLog[2, MZ2/MH2] + 
      192*MH2*MT2*MWhat2^2*MZ2^4*PolyLog[2, MZ2/MH2] - 
      240*MT2^2*MWhat2^2*MZ2^4*PolyLog[2, MZ2/MH2] - 
      96*MH2*MWhat2^3*MZ2^4*PolyLog[2, MZ2/MH2] + 480*MT2*MWhat2^3*MZ2^4*
       PolyLog[2, MZ2/MH2] - 240*MWhat2^4*MZ2^4*PolyLog[2, MZ2/MH2] + 
      48*MT2^2*MWhat2*MZ2^5*PolyLog[2, MZ2/MH2] - 96*MT2*MWhat2^2*MZ2^5*
       PolyLog[2, MZ2/MH2] + 48*MWhat2^3*MZ2^5*PolyLog[2, MZ2/MH2]))/
    (576*MH*MH2*(MT2 - MWhat2)^2*MZ2^3*Pi^3*VMU^2) - 
   (CHB*MB2*SWhat2*(-108*MH2^2*MZ2^2*A0i[aa0, MH2] - 
      6*MH2*(3*MH2*(8*MWhat2^2 - 4*MWhat2*MZ2 - 7*MZ2^2) - 
        4*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2))*A0i[aa0, MZ2] + 
      MZ2*(144*MH2^2*MWhat2^2 - 156*MH2^2*MWhat2*MZ2 - 192*MH2*MWhat2^2*MZ2 + 
        15*MH2^2*MZ2^2 + 48*MH2*MWhat2*MZ2^2 + 88*MH2^2*MWhat2^2*Pi^2 - 
        16*MH2^2*MWhat2*MZ2*Pi^2 - 128*MH2*MWhat2^2*MZ2*Pi^2 + 
        32*MH2*MWhat2*MZ2^2*Pi^2 + 64*MWhat2^2*MZ2^2*Pi^2 - 
        16*MWhat2*MZ2^3*Pi^2 + 108*MH2^2*(MH2 - MZ2)*MZ2*
         B0i[bb0, 0, MH2, MZ2] - 12*MH2*MZ2*(16*MWhat2^2 + 9*MH2*MZ2 - 
          8*MWhat2*MZ2 + 10*MZ2^2)*B0i[bb0, MH2, MZ2, MZ2] - 
        162*MH2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] + 324*MH2^2*MZ2^3*
         B0i[dbb0, MH2, MZ2, MZ2] + 48*MH2^3*MWhat2^2*C0i[cc0, 0, MH2, 0, 0, 
          MZ2, MZ2] - 24*MH2^3*MWhat2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        192*MH2^2*MWhat2^2*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        24*MH2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        96*MH2^2*MWhat2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        192*MH2*MWhat2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        12*MH2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        96*MH2*MWhat2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        120*MH2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        24*MH2^2*MWhat2^2*Log[MB2/MH2]^2 - 144*MH2^2*MWhat2^2*Log[MZ2/MH2] + 
        36*MH2^2*MWhat2*MZ2*Log[MZ2/MH2] - 96*MH2*MWhat2^2*MZ2*Log[MZ2/MH2] + 
        24*MH2*MWhat2*MZ2^2*Log[MZ2/MH2] - 96*MH2^2*MWhat2^2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] + 24*MH2^2*MWhat2*MZ2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] + 192*MH2*MWhat2^2*MZ2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] - 48*MH2*MWhat2*MZ2^2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] - 96*MWhat2^2*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        24*MWhat2*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        144*MH2^2*MWhat2^2*Log[\[Mu]^2/MH2] - 72*MH2^2*MWhat2*MZ2*
         Log[\[Mu]^2/MH2] - 192*MH2^2*MWhat2^2*PolyLog[2, MZ2/MH2] + 
        48*MH2^2*MWhat2*MZ2*PolyLog[2, MZ2/MH2] + 384*MH2*MWhat2^2*MZ2*
         PolyLog[2, MZ2/MH2] - 96*MH2*MWhat2*MZ2^2*PolyLog[2, MZ2/MH2] - 
        192*MWhat2^2*MZ2^2*PolyLog[2, MZ2/MH2] + 48*MWhat2*MZ2^3*
         PolyLog[2, MZ2/MH2])))/(576*MH*MH2*MZ2^2*Pi^3*VMU^2) + 
   CHWB*((2*CWhat*SWhat*((-3*MB2*MH2*MWhat2*
          (CWhat2*(2*MWhat2^2 - 3*MWhat2*MZ2 + MZ2^2) + 
           (6*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*SWhat2)*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(4*MH*MZ2^2*Pi^3*SWhat2^2) + 
        (3*MB2*MT2*(CWhat2*(MH2^2*MWhat2 + 4*(MT2 - MWhat2)^2*
              (MT2 + 2*MWhat2) + MH2*(MT2^2 + 2*MT2*MWhat2 + 9*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MWhat2 + MH2*(MT2^2 + 2*MT2*
                MWhat2 + 19*MWhat2^2 - 10*MWhat2*MZ2) + 4*(MT2 - MWhat2)*
              (MT2^2 + 2*MT2*MWhat2 - 6*MWhat2^2 - MT2*MZ2 + 4*MWhat2*MZ2))*
            SWhat2)*B0i[bb0, MH2, MT2, MT2])/(32*MH*(MT2^2 - 2*MT2*MWhat2 + 
           MWhat2*(MH2 + MWhat2))*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^3*MT2^2 - 8*(MT2 - MWhat2)^2*MWhat2^2*
              (MT2 + 2*MWhat2) + MH2^2*MT2*(MT2^2 - 4*MT2*MWhat2 + 5*
                MWhat2^2) - 2*MH2*MWhat2*(MT2^3 + 13*MT2*MWhat2^2 - 2*
                MWhat2^3))*(MWhat2 - MZ2) + MWhat2*(MH2^3*MT2^2 - 
             8*(MT2 - MWhat2)*MWhat2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 
                 2*MZ2) + MT2^2*(2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2) - 
             2*MH2*(-8*MWhat2^4 + MT2*MWhat2^2*(40*MWhat2 - 27*MZ2) + 2*MT2^2*
                MWhat2*(MWhat2 - MZ2) + MT2^3*MZ2 + 6*MWhat2^3*MZ2) + 
             MH2^2*MT2*(MT2^2 + 5*MWhat2*(3*MWhat2 - 2*MZ2) - 2*MT2*
                (MWhat2 + MZ2)))*SWhat2)*B0i[bb0, MH2, MWhat2, MWhat2])/
         (16*MH*(MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
          SWhat2^2) + (MB2*(CWhat2*(-8*MWhat2^3 + 12*MWhat2^2*MZ2 - 
             9*MWhat2*MZ2^2 + 5*MZ2^3) - 3*MWhat2*(8*MWhat2^2 - 
             8*MWhat2*MZ2 + 3*MZ2^2)*SWhat2)*B0i[bb0, MH2, MZ2, MZ2])/
         (24*MH*MZ2*Pi^3*SWhat2^2) + (9*MB2*MH2*(MH2 - 4*MT2)*MT2*
          (CWhat2*(MWhat2 - MZ2) + MWhat2*SWhat2)*B0i[dbb0, MH2, MT2, MT2])/
         (32*MH*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 
             48*MWhat2^3)*(MWhat2 - MZ2) + 
           (4*MH2*MWhat2^2*(22*MWhat2 - 15*MZ2) - 2*MH2^2*MWhat2*
              (9*MWhat2 - 5*MZ2) + MH2^3*(2*MWhat2 - MZ2) + 
             24*MWhat2^3*(-7*MWhat2 + 5*MZ2))*SWhat2)*B0i[dbb0, MH2, MWhat2, 
           MWhat2])/(64*MH*(MH2 - 4*MWhat2)*MZ2*Pi^3*SWhat2^2) + 
        (3*MB2*MH2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CWhat2*(MWhat2 - MZ2) + 
           MWhat2*SWhat2)*B0i[dbb0, MH2, MZ2, MZ2])/(128*MH*MZ2*Pi^3*
          SWhat2^2) - (MB2*(CWhat2*(MWhat2 - MZ2)*(MH2*(-4*MWhat2 + MZ2)^2 - 
             2*MZ2*(8*MWhat2^2 - 4*MWhat2*MZ2 + 5*MZ2^2)) + 
           3*MWhat2*(MH2*(16*MWhat2^2 - 16*MWhat2*MZ2 + 3*MZ2^2) - 
             2*MZ2*(8*MWhat2^2 - 8*MWhat2*MZ2 + 3*MZ2^2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*MZ2*Pi^3*SWhat2^2) - 
        (3*MB2*(CWhat2*(MH2^2*MT2 + 2*MWhat2*(MT2^2 + MT2*MWhat2 - 2*
                MWhat2^2) + MH2*(MT2^2 - MT2*MWhat2 + 2*MWhat2^2))*
            (MWhat2 - MZ2) + MWhat2*(MH2^2*MT2 + MH2*(MT2^2 - 2*MT2*MWhat2 + 
               6*MWhat2^2 + MT2*MZ2 - 4*MWhat2*MZ2) + 
             2*(-8*MWhat2^3 + MT2*MWhat2*(3*MWhat2 - 2*MZ2) + MT2^2*
                (2*MWhat2 - MZ2) + 6*MWhat2^2*MZ2))*SWhat2)*
          C0i[cc0, 0, MH2, 0, MT2, MWhat2, MWhat2])/(16*MH*MZ2*Pi^3*
          SWhat2^2) + (MB2*MH2^2*(MWhat2 - MZ2)*
          (CWhat2*(2*MWhat2^2 - MWhat2*MZ2 - MZ2^2) + 6*MWhat2^2*SWhat2)*
          C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(24*MH*MZ2^2*Pi^3*SWhat2^2) - 
        (3*MB2*MT2*(CWhat2*(2*MT2^2 + 2*MT2*MWhat2 - MWhat2*(MH2 + 4*MWhat2))*
            (MWhat2 - MZ2) + MWhat2*(2*MT2^2 - 2*MH2*MWhat2 + 4*MT2*MWhat2 - 
             12*MWhat2^2 + MH2*MZ2 - 2*MT2*MZ2 + 8*MWhat2*MZ2)*SWhat2)*
          C0i[cc0, MH2, 0, 0, MT2, MT2, MWhat2])/(16*MH*MZ2*Pi^3*SWhat2^2) + 
        (MB2*((2136*MH2^2*MWhat2^3)/(MH2 - MWhat2) + (712*MH2^2*MWhat2^4)/
            (MH2 - MWhat2)^2 - (2848*MH2*MWhat2^4)/(MH2 - MWhat2) - 
           (712*MH2*MWhat2^5)/(MH2 - MWhat2)^2 - (90*MH2^3*MWhat2*MZ2)/
            (MH2 - MWhat2) + (54*MH2^2*MT2*MWhat2*MZ2)/(MH2 - MWhat2) - 
           (90*MH2^3*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2)^2 - 
           (2074*MH2^2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (252*MH2*MT2*MWhat2^2*MZ2)/(MH2 - MWhat2) - 
           (1064*MH2^2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 - 
           (54*MH2*MT2*MWhat2^3*MZ2)/(MH2 - MWhat2)^2 + 
           (3174*MH2*MWhat2^3*MZ2)/(MH2 - MWhat2) + (144*MT2*MWhat2^3*MZ2)/
            (MH2 - MWhat2) + (1154*MH2*MWhat2^4*MZ2)/(MH2 - MWhat2)^2 + 
           (288*MWhat2^4*MZ2)/(MH2 - MWhat2) + (144*MH2^3*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2^2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (432*MH2*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2^2*MWhat2^4*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (864*MH2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MT2*MWhat2^5*
             (MT2 + MWhat2)*MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (576*MWhat2^6*(MT2 + MWhat2)*
             MZ2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (18*MH2^4*MWhat2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (90*MH2^3*MWhat2^2*MZ2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (144*MH2^2*MT2*MWhat2^2*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MH2^2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^3*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (792*MH2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (288*MT2*MWhat2^4*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (576*MWhat2^5*MZ2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2^4*MWhat2^2*
             MZ2)/((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (432*MT2^2*MWhat2^5*MZ2)/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2^2*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^4*MWhat2^3*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (360*MH2*MT2^2*MWhat2^4*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (288*MT2*MWhat2^6*MZ2)/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (90*MH2^3*MWhat2*MZ2^2)/
            (MH2 - MWhat2)^2 - (54*MH2^2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (631*MH2^2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (54*MH2*MT2*MWhat2*MZ2^2)/(MH2 - MWhat2) + 
           (343*MH2^2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 + 
           (54*MH2*MT2*MWhat2^2*MZ2^2)/(MH2 - MWhat2)^2 - 
           (632*MH2*MWhat2^2*MZ2^2)/(MH2 - MWhat2) - (144*MT2*MWhat2^2*MZ2^2)/
            (MH2 - MWhat2) - (433*MH2*MWhat2^3*MZ2^2)/(MH2 - MWhat2)^2 - 
           (288*MWhat2^3*MZ2^2)/(MH2 - MWhat2) - (144*MH2^3*MT2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2^2*MT2^2*MWhat2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (288*MH2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (864*MH2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) + (288*MT2*MWhat2^4*
             (MT2 + MWhat2)*MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*
             (MH2 - 4*MWhat2)*(MH2 - MWhat2)) - (576*MWhat2^5*(MT2 + MWhat2)*
             MZ2^2)/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (18*MH2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (90*MH2^3*MWhat2*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*MH2^2*MT2*MWhat2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (288*MH2^2*MWhat2^2*MZ2^2)/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2^2*
             MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (792*MH2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (288*MT2*MWhat2^3*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^4*MZ2^2)/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (72*MH2^2*MT2^2*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^4*MWhat2^2*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (360*MH2*MT2^2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^5*MZ2^2)/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^4*MWhat2*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MT2*MWhat2^3*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (432*MT2^2*MWhat2^4*MZ2^2)/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (9*MH2^2*MWhat2*MZ2^3)/(MH2 - MWhat2)^2 - (9*MH2*MWhat2*MZ2^3)/
            (MH2 - MWhat2) - (9*MH2*MWhat2^2*MZ2^3)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^3*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (36*Sqrt[3]*MH2^2*MWhat2^2*MZ2*Pi)/(MH2 - MWhat2) - 
           (18*Sqrt[3]*MH2^2*MWhat2^3*MZ2*Pi)/(MH2 - MWhat2)^2 - 
           (18*Sqrt[3]*MH2^3*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (18*Sqrt[3]*MH2^2*MWhat2*MZ2^2*Pi)/(MH2 - MWhat2) + 
           (18*Sqrt[3]*MH2^2*MWhat2^2*MZ2^2*Pi)/(MH2 - MWhat2)^2 + 
           (712*CWhat2*MH2^2*MWhat2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (712*CWhat2*MH2*MWhat2^4)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (90*CWhat2*MH2^3*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2^2*MT2*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (1064*CWhat2*MH2^2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2*MT2*MWhat2^2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (1154*CWhat2*MH2*MWhat2^3*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (90*CWhat2*MH2^3*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*CWhat2*MH2^2*MT2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (343*CWhat2*MH2^2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (54*CWhat2*MH2*MT2*MWhat2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (433*CWhat2*MH2*MWhat2^2*MZ2^2)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (9*CWhat2*MH2^2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (9*CWhat2*MH2*MWhat2*MZ2^3)/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (18*Sqrt[3]*CWhat2*MH2^3*MWhat2*MZ2*Pi)/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^2*MWhat2^2*MZ2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) - (18*Sqrt[3]*CWhat2*MH2^3*MZ2^2*Pi)/
            (MH2*SWhat2 - MWhat2*SWhat2) + (18*Sqrt[3]*CWhat2*MH2^2*MWhat2*
             MZ2^2*Pi)/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (54*MH2*MWhat2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2) - 
           (54*MH2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2^2*MWhat2^2*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (72*MH2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2^2*MWhat2^3*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (216*MH2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MT2*MWhat2^4*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MWhat2^5*MZ2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2^2*MWhat2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (72*MH2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (144*MH2*MT2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^2*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2*MWhat2^3*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) - 
           (288*MWhat2^4*MZ2^2*A0i[aa0, MT2])/((MH2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           288*MWhat2*MZ2^2*SWhat2*A0i[aa0, MT2] - 
           (288*MH2^2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (144*MH2*MT2*MZ2^2*(MWhat2 - A0i[aa0, MWhat2]))/(MH2 - MWhat2) + 
           (1728*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (576*MH2^2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (2304*MH2*MWhat2^3*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (576*MH2*MWhat2^4*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1836*MH2^2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (288*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (918*MH2^2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (3456*MH2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (432*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) + 
           (1152*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (144*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 - 
           (1152*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2) - 
           (288*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2 - MWhat2)^2 + 
           (144*MH2^3*MT2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2^2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (144*MH2*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (288*MH2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (432*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (864*MH2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) + 
           (576*MWhat2^5*(MT2 + MWhat2)*MZ2*A0i[aa0, MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*(MH2 - MWhat2)) - 
           (144*MH2^2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - (144*MH2*MT2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MH2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MT2*MWhat2^3*MZ2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (288*MH2^2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (1044*MH2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) - (522*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (144*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 + (864*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2) + (288*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/
            (MH2 - MWhat2)^2 - (144*MH2^3*MT2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2^2*MT2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MH2^2*MT2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (144*MH2*MT2^2*MWhat2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (288*MH2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (432*MH2*MT2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2^2*MWhat2^2*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (864*MH2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (288*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) - (576*MWhat2^4*(MT2 + MWhat2)*MZ2^2*
             A0i[aa0, MWhat2])/((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - 4*MWhat2)*
             (MH2 - MWhat2)) + (144*MH2^2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + (144*MH2*MT2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) + 
           (576*MH2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) - (288*MT2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2) - 
           (576*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(MH2^2 - 5*MH2*MWhat2 + 
             4*MWhat2^2) + (144*CWhat2*MT2*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
            ((-MH2 + MWhat2)*SWhat2) + (288*CWhat2*MWhat2^3*MZ2*
             A0i[aa0, MWhat2])/((-MH2 + MWhat2)*SWhat2) + 
           (576*CWhat2*MH2^2*MWhat2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (576*CWhat2*MH2*MWhat2^3*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (918*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MH2*MT2*MWhat2*MZ2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (1152*CWhat2*MH2*MWhat2^2*MZ2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (288*CWhat2*MH2^2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) - (144*CWhat2*MH2*MT2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (522*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MWhat2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (144*CWhat2*MT2*MWhat2*MZ2^2*A0i[aa0, MWhat2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (288*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MWhat2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (384*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2 - MWhat2) + (128*MH2*MWhat2^4*A0i[aa0, MZ2])/
            (MH2 - MWhat2)^2 - (512*MWhat2^4*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (128*MWhat2^5*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (54*MH2^2*MWhat2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (54*MH2^2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (492*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (246*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (576*MWhat2^3*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (192*MWhat2^4*MZ2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (144*MH2*MWhat2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (144*MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (288*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2) - 
           (144*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 - 
           (80*MH2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (80*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2) + 
           (80*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(MH2 - MWhat2)^2 + 
           (128*CWhat2*MWhat2^4*A0i[aa0, MZ2])/((-MH2 + MWhat2)*SWhat2) + 
           (144*CWhat2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/((-MH2 + MWhat2)*
             SWhat2) + (128*CWhat2*MH2*MWhat2^3*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (54*CWhat2*MH2^2*MWhat2*MZ2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (246*CWhat2*MH2*MWhat2^2*MZ2*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (192*CWhat2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (144*CWhat2*MH2*MWhat2*MZ2^2*
             A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (80*CWhat2*MH2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (80*CWhat2*MWhat2*MZ2^3*A0i[aa0, MZ2])/(MH2*SWhat2 - 
             MWhat2*SWhat2) + (144*MH2^3*MT2^2*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2^2*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (576*MT2*MWhat2^6*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MH2^2*MT2^2*MWhat2^3*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^3*MWhat2^4*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (864*MH2*MT2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MT2^2*MWhat2^5*MZ2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (72*MH2^2*MT2*MWhat2^3*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^3*MWhat2^3*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (216*MH2*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MT2^2*MWhat2^4*(MT2 + MWhat2)*
             MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(MT2 - MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MH2*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^3*
             (MT2 + MWhat2)*MZ2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + 
                MWhat2))) + (288*MT2*MWhat2^5*(MT2 + MWhat2)*MZ2*
             Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MH2^2*MT2^2*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^3*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (864*MH2*MT2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (288*MT2^2*MWhat2^4*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(MT2 - MWhat2)) + 
           (144*MH2^3*MT2^2*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2^2*MT2^3*MWhat2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2^2*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (288*MH2^2*MT2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (432*MH2*MT2^2*MWhat2^3*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (576*MT2*MWhat2^5*MZ2^2*Log[MT2/MWhat2])/
            ((MH2*MT2 + (MT2 - MWhat2)^2)*(MH2 - MWhat2)*(-MT2 + MWhat2)) + 
           (144*MH2*MT2^3*MWhat2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2*MT2^2*MWhat2^2*
             (MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*
             (MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (288*MT2*MWhat2^4*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(MT2 - MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (72*MH2^2*MT2*MWhat2^2*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^3*MWhat2^2*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (216*MH2*MT2*MWhat2^3*(MT2 + MWhat2)*
             MZ2^2*Log[MT2/MWhat2])/((MH2 - MWhat2)*(-MT2 + MWhat2)*
             (MT2^2 - 2*MT2*MWhat2 + MWhat2*(MH2 + MWhat2))) + 
           (144*MT2^2*MWhat2^3*(MT2 + MWhat2)*MZ2^2*Log[MT2/MWhat2])/
            ((MH2 - MWhat2)*(-MT2 + MWhat2)*(MT2^2 - 2*MT2*MWhat2 + 
              MWhat2*(MH2 + MWhat2))) + (144*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2*MWhat2^4*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^5*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (192*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (96*MH2^2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (288*MH2*MWhat2^3*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (96*MH2*MWhat2^4*MZ2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) + (48*MH2^2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 - (96*MH2*MWhat2^2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2) - (48*MH2*MWhat2^3*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2 - MWhat2)^2 + (48*CWhat2*MH2^2*MWhat2^3*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^4*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) - 
           (96*CWhat2*MH2^2*MWhat2^2*MZ2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) + (96*CWhat2*MH2*MWhat2^3*MZ2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2) + 
           (48*CWhat2*MH2^2*MWhat2*MZ2^2*Log[\[Mu]^2/MH2])/
            (MH2*SWhat2 - MWhat2*SWhat2) - (48*CWhat2*MH2*MWhat2^2*MZ2^2*
             Log[\[Mu]^2/MH2])/(MH2*SWhat2 - MWhat2*SWhat2)))/
         (384*MH*MZ2^2*Pi^3*SWhat2)))/((2 - 4*CWhat2)*VMU^2) + 
     (MB2*(384*MH2^2*MT2*MWhat2^4*MZ2 - 1032*MH2^2*MWhat2^5*MZ2 - 
        624*MH2^2*MT2*MWhat2^3*MZ2^2 + 801*MH2^2*MWhat2^4*MZ2^2 + 
        192*MH2*MWhat2^5*MZ2^2 + 240*MH2^2*MT2*MWhat2^2*MZ2^3 + 
        954*MH2^2*MWhat2^3*MZ2^3 - 528*MH2*MWhat2^4*MZ2^3 - 
        807*MH2^2*MWhat2^2*MZ2^4 + 504*MH2*MWhat2^3*MZ2^4 + 
        84*MH2^2*MWhat2*MZ2^5 - 192*MH2*MWhat2^2*MZ2^5 + 
        24*MH2*MWhat2*MZ2^6 - 64*MH2^2*MWhat2^5*MZ2*Pi^2 + 
        176*MH2^2*MWhat2^4*MZ2^2*Pi^2 + 128*MH2*MWhat2^5*MZ2^2*Pi^2 - 
        168*MH2^2*MWhat2^3*MZ2^3*Pi^2 - 352*MH2*MWhat2^4*MZ2^3*Pi^2 - 
        64*MWhat2^5*MZ2^3*Pi^2 + 64*MH2^2*MWhat2^2*MZ2^4*Pi^2 + 
        336*MH2*MWhat2^3*MZ2^4*Pi^2 + 176*MWhat2^4*MZ2^4*Pi^2 - 
        8*MH2^2*MWhat2*MZ2^5*Pi^2 - 128*MH2*MWhat2^2*MZ2^5*Pi^2 - 
        168*MWhat2^3*MZ2^5*Pi^2 + 16*MH2*MWhat2*MZ2^6*Pi^2 + 
        64*MWhat2^2*MZ2^6*Pi^2 - 8*MWhat2*MZ2^7*Pi^2 + 384*MH2^2*MT2*MWhat2^3*
         MZ2^2*SWhat2 - 888*MH2^2*MWhat2^4*MZ2^2*SWhat2 - 
        240*MH2^2*MT2*MWhat2^2*MZ2^3*SWhat2 + 1569*MH2^2*MWhat2^3*MZ2^3*
         SWhat2 - 648*MH2^2*MWhat2^2*MZ2^4*SWhat2 - 9*MH2^2*MWhat2*MZ2^5*
         SWhat2 + 24*MH2^2*MWhat2^4*MZ2^2*Pi^2*SWhat2 - 
        48*MH2^2*MWhat2^3*MZ2^3*Pi^2*SWhat2 + 24*MH2^2*MWhat2^2*MZ2^4*Pi^2*
         SWhat2 + 216*MH2*MWhat2^5*MZ2^2*tad - 216*MH2*MWhat2^4*MZ2^3*tad + 
        108*MH2*MWhat2^3*MZ2^4*tad - 108*MH2*MWhat2^2*MZ2^5*tad + 
        216*MH2*MWhat2^4*MZ2^3*SWhat2*tad + 108*MH2*MWhat2^2*MZ2^5*SWhat2*
         tad - 27*MH2^2*MZ2^2*(-8*MWhat2*MZ2^2 + 2*MZ2^3 + 
          3*MWhat2^3*(-3 + tad) + MWhat2^2*MZ2*(15 - 5*SWhat2 - 3*tad + 
            3*SWhat2*tad))*A0i[aa0, MH2] - 24*MH2*MWhat2^2*MZ2*
         (MWhat2 - CWhat2*MZ2)*(16*MH2*MWhat2 - 10*MH2*MZ2 - 27*MT2*MZ2*tad)*
         A0i[aa0, MT2] + 432*MH2^2*MWhat2^4*MZ2*A0i[aa0, MWhat2] - 
        2340*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MWhat2] + 2808*MH2^2*MWhat2^2*
         MZ2^3*A0i[aa0, MWhat2] - 810*MH2^2*MWhat2*MZ2^4*A0i[aa0, MWhat2] - 
        90*MH2^2*MZ2^5*A0i[aa0, MWhat2] + 432*MH2^2*MWhat2^3*MZ2^2*SWhat2*
         A0i[aa0, MWhat2] - 180*MH2^2*MWhat2^2*MZ2^3*SWhat2*
         A0i[aa0, MWhat2] - 180*MH2^2*MWhat2*MZ2^4*SWhat2*A0i[aa0, MWhat2] + 
        90*MH2^2*MZ2^5*SWhat2*A0i[aa0, MWhat2] - 324*MH2*MWhat2^4*MZ2^2*tad*
         A0i[aa0, MWhat2] + 324*MH2*MWhat2^3*MZ2^3*tad*A0i[aa0, MWhat2] - 
        324*MH2*MWhat2^3*MZ2^3*SWhat2*tad*A0i[aa0, MWhat2] + 
        864*MH2^2*MWhat2^4*MZ2^2*(1 + A0i[aa0, MWhat2]/MWhat2) - 
        1512*MH2^2*MWhat2^3*MZ2^3*(1 + A0i[aa0, MWhat2]/MWhat2) + 
        648*MH2^2*MWhat2^2*MZ2^4*(1 + A0i[aa0, MWhat2]/MWhat2) - 
        864*MH2^2*MWhat2^3*MZ2^3*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
        432*MH2^2*MWhat2^2*MZ2^4*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2) + 
        144*MH2^2*MWhat2^5*A0i[aa0, MZ2] + 594*MH2^2*MWhat2^4*MZ2*
         A0i[aa0, MZ2] - 192*MH2*MWhat2^5*MZ2*A0i[aa0, MZ2] - 
        1920*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MZ2] + 288*MH2*MWhat2^4*MZ2^2*
         A0i[aa0, MZ2] + 1752*MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MZ2] - 
        72*MH2*MWhat2^3*MZ2^3*A0i[aa0, MZ2] - 714*MH2^2*MWhat2*MZ2^4*
         A0i[aa0, MZ2] + 48*MH2*MWhat2^2*MZ2^4*A0i[aa0, MZ2] + 
        144*MH2^2*MZ2^5*A0i[aa0, MZ2] - 72*MH2*MWhat2*MZ2^5*A0i[aa0, MZ2] + 
        954*MH2^2*MWhat2^3*MZ2^2*SWhat2*A0i[aa0, MZ2] - 
        1128*MH2^2*MWhat2^2*MZ2^3*SWhat2*A0i[aa0, MZ2] + 
        390*MH2^2*MWhat2*MZ2^4*SWhat2*A0i[aa0, MZ2] - 90*MH2^2*MZ2^5*SWhat2*
         A0i[aa0, MZ2] - 162*MH2*MWhat2^3*MZ2^3*tad*A0i[aa0, MZ2] + 
        162*MH2*MWhat2^2*MZ2^4*tad*A0i[aa0, MZ2] - 162*MH2*MWhat2^2*MZ2^4*
         SWhat2*tad*A0i[aa0, MZ2] - 108*MH2^3*MWhat2^3*MZ2^2*
         B0i[bb0, 0, MH2, MZ2] + 270*MH2^3*MWhat2^2*MZ2^3*
         B0i[bb0, 0, MH2, MZ2] + 108*MH2^2*MWhat2^3*MZ2^3*
         B0i[bb0, 0, MH2, MZ2] - 216*MH2^3*MWhat2*MZ2^4*
         B0i[bb0, 0, MH2, MZ2] - 270*MH2^2*MWhat2^2*MZ2^4*
         B0i[bb0, 0, MH2, MZ2] + 54*MH2^3*MZ2^5*B0i[bb0, 0, MH2, MZ2] + 
        216*MH2^2*MWhat2*MZ2^5*B0i[bb0, 0, MH2, MZ2] - 
        54*MH2^2*MZ2^6*B0i[bb0, 0, MH2, MZ2] + 192*MH2*MWhat2^5*MZ2^2*
         B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MWhat2^3*MZ2^3*
         B0i[bb0, MH2, MZ2, MZ2] - 288*MH2*MWhat2^4*MZ2^3*
         B0i[bb0, MH2, MZ2, MZ2] - 216*MH2^2*MWhat2^2*MZ2^4*
         B0i[bb0, MH2, MZ2, MZ2] + 72*MH2*MWhat2^3*MZ2^4*
         B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MWhat2*MZ2^5*
         B0i[bb0, MH2, MZ2, MZ2] - 48*MH2*MWhat2^2*MZ2^5*
         B0i[bb0, MH2, MZ2, MZ2] + 72*MH2*MWhat2*MZ2^6*B0i[bb0, MH2, MZ2, 
          MZ2] + 864*MH2^2*MWhat2^4*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        792*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        504*MH2^2*MWhat2^2*MZ2^4*B0i[bb0, MWhat2, MWhat2, MZ2] + 
        522*MH2^2*MWhat2*MZ2^5*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        90*MH2^2*MZ2^6*B0i[bb0, MWhat2, MWhat2, MZ2] + 
        864*MH2^2*MWhat2^3*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2] + 
        72*MH2^2*MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        432*MH2^2*MWhat2*MZ2^5*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2] + 
        90*MH2^2*MZ2^6*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        108*MH2^3*MWhat2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2] + 
        108*MH2^3*MWhat2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2] + 
        216*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, MZ2, MH2, MZ2] - 
        216*MH2^2*MWhat2^2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] - 
        108*MH2^3*MWhat2^2*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2] + 
        216*MH2^2*MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MZ2, MH2, MZ2] + 
        384*MH2^2*MT2*MWhat2^4*MZ2*B0i[bb0, MZ2, MT2, MT2] - 
        624*MH2^2*MT2*MWhat2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2] + 
        192*MH2^2*MWhat2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2] + 
        240*MH2^2*MT2*MWhat2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2] - 
        312*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2] + 
        120*MH2^2*MWhat2^2*MZ2^4*B0i[bb0, MZ2, MT2, MT2] + 
        384*MH2^2*MT2*MWhat2^3*MZ2^2*SWhat2*B0i[bb0, MZ2, MT2, MT2] - 
        240*MH2^2*MT2*MWhat2^2*MZ2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2] + 
        192*MH2^2*MWhat2^3*MZ2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2] - 
        120*MH2^2*MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MZ2, MT2, MT2] - 
        432*MH2^2*MWhat2^5*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2] + 
        180*MH2^2*MWhat2^4*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2] + 
        342*MH2^2*MWhat2^3*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2] - 
        90*MH2^2*MWhat2^2*MZ2^4*B0i[bb0, MZ2, MWhat2, MWhat2] - 
        432*MH2^2*MWhat2^4*MZ2^2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2] - 
        252*MH2^2*MWhat2^3*MZ2^3*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2] + 
        90*MH2^2*MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2] + 
        162*MH2^3*MWhat2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
        324*MH2^3*MWhat2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
        324*MH2^2*MWhat2^3*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
        162*MH2^3*MWhat2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] + 
        648*MH2^2*MWhat2^2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] - 
        324*MH2^2*MWhat2*MZ2^6*B0i[dbb0, MH2, MZ2, MZ2] + 
        192*MH2^2*MWhat2^5*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        288*MH2^2*MWhat2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        192*MH2*MWhat2^5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        36*MH2^2*MWhat2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        288*MH2*MWhat2^4*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        168*MH2^2*MWhat2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        72*MH2*MWhat2^3*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        36*MH2^2*MWhat2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        48*MH2*MWhat2^2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        72*MH2*MWhat2*MZ2^7*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        48*MH2^3*MWhat2^4*MZ2^2*SWhat2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        72*MH2^3*MWhat2^3*MZ2^3*SWhat2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
        24*MH2^3*MWhat2*MZ2^5*SWhat2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        48*MH2^3*MWhat2^4*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
        108*MH2^3*MWhat2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
        72*MH2^3*MWhat2^2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
        12*MH2^3*MWhat2*MZ2^5*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
        24*MH2^2*MWhat2^4*MZ2^2*SWhat2*Log[MB2/MH2]^2 + 
        48*MH2^2*MWhat2^3*MZ2^3*SWhat2*Log[MB2/MH2]^2 - 
        24*MH2^2*MWhat2^2*MZ2^4*SWhat2*Log[MB2/MH2]^2 + 
        144*MH2^2*MWhat2^5*MZ2*Log[MZ2/MH2] - 396*MH2^2*MWhat2^4*MZ2^2*
         Log[MZ2/MH2] + 96*MH2*MWhat2^5*MZ2^2*Log[MZ2/MH2] + 
        378*MH2^2*MWhat2^3*MZ2^3*Log[MZ2/MH2] - 264*MH2*MWhat2^4*MZ2^3*
         Log[MZ2/MH2] - 144*MH2^2*MWhat2^2*MZ2^4*Log[MZ2/MH2] + 
        252*MH2*MWhat2^3*MZ2^4*Log[MZ2/MH2] + 18*MH2^2*MWhat2*MZ2^5*
         Log[MZ2/MH2] - 96*MH2*MWhat2^2*MZ2^5*Log[MZ2/MH2] + 
        12*MH2*MWhat2*MZ2^6*Log[MZ2/MH2] + 96*MH2^2*MWhat2^5*MZ2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] - 264*MH2^2*MWhat2^4*MZ2^2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] - 192*MH2*MWhat2^5*MZ2^2*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] + 252*MH2^2*MWhat2^3*MZ2^3*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] + 528*MH2*MWhat2^4*MZ2^3*Log[MZ2/MH2]*
         Log[1 - MZ2/MH2] + 96*MWhat2^5*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        96*MH2^2*MWhat2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        504*MH2*MWhat2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        264*MWhat2^4*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        12*MH2^2*MWhat2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        192*MH2*MWhat2^2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        252*MWhat2^3*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        24*MH2*MWhat2*MZ2^6*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        96*MWhat2^2*MZ2^6*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        12*MWhat2*MZ2^7*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        288*MH2^2*MWhat2^5*MZ2*Log[\[Mu]^2/MH2] + 720*MH2^2*MWhat2^4*MZ2^2*
         Log[\[Mu]^2/MH2] - 612*MH2^2*MWhat2^3*MZ2^3*Log[\[Mu]^2/MH2] + 
        216*MH2^2*MWhat2^2*MZ2^4*Log[\[Mu]^2/MH2] - 36*MH2^2*MWhat2*MZ2^5*
         Log[\[Mu]^2/MH2] - 144*MH2^2*MWhat2^4*MZ2^2*SWhat2*
         Log[\[Mu]^2/MH2] + 288*MH2^2*MWhat2^3*MZ2^3*SWhat2*
         Log[\[Mu]^2/MH2] - 144*MH2^2*MWhat2^2*MZ2^4*SWhat2*
         Log[\[Mu]^2/MH2] + 192*MH2^2*MWhat2^5*MZ2*PolyLog[2, MZ2/MH2] - 
        528*MH2^2*MWhat2^4*MZ2^2*PolyLog[2, MZ2/MH2] - 384*MH2*MWhat2^5*MZ2^2*
         PolyLog[2, MZ2/MH2] + 504*MH2^2*MWhat2^3*MZ2^3*PolyLog[2, MZ2/MH2] + 
        1056*MH2*MWhat2^4*MZ2^3*PolyLog[2, MZ2/MH2] + 192*MWhat2^5*MZ2^3*
         PolyLog[2, MZ2/MH2] - 192*MH2^2*MWhat2^2*MZ2^4*PolyLog[2, MZ2/MH2] - 
        1008*MH2*MWhat2^3*MZ2^4*PolyLog[2, MZ2/MH2] - 528*MWhat2^4*MZ2^4*
         PolyLog[2, MZ2/MH2] + 24*MH2^2*MWhat2*MZ2^5*PolyLog[2, MZ2/MH2] + 
        384*MH2*MWhat2^2*MZ2^5*PolyLog[2, MZ2/MH2] + 504*MWhat2^3*MZ2^5*
         PolyLog[2, MZ2/MH2] - 48*MH2*MWhat2*MZ2^6*PolyLog[2, MZ2/MH2] - 
        192*MWhat2^2*MZ2^6*PolyLog[2, MZ2/MH2] + 24*MWhat2*MZ2^7*
         PolyLog[2, MZ2/MH2]))/(576*MH*MH2*MWhat*MZ*MZ2^4*Pi^3*SWhat*SWhat2*
       VMU^2)))


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb61_alpha.m <==
CWw*((MB2*MH*Nc*(6*MW2^2 - 11*MW2*MZ2 + MZ2^2*(5 - 18*SW2^2))*
     ((MW2*SW2)/VALPHA^2)^(3/2))/(16*MZ2^2*Pi^3*SW*SW2^2) - 
   (3*MB2*MH*Nc*(2*MW2^2 - 2*MW2*MZ2 + MZ2^2*(1 - 6*SW2^2))*
     ((MW2*SW2)/VALPHA^2)^(3/2)*A0i[aa0, MW2])/(16*MW2*MZ2^2*Pi^3*SW*SW2^2) + 
   (3*MB2*MH*(2*MW2 - MZ2)*Nc*((MW2*SW2)/VALPHA^2)^(3/2)*A0i[aa0, MZ2])/
    (16*MW2*MZ2*Pi^3*SW*SW2^2) + (3*MB2*MH*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Nc*
     ((MW2*SW2)/VALPHA^2)^(3/2)*B0i[bb0, MW2, MW2, MZ2])/
    (16*MW2*MZ2*Pi^3*SW*SW2^2) + (3*MB2*MH*MW2*(-4*MW2 + MZ2)*Nc*
     ((MW2*SW2)/VALPHA^2)^(3/2)*B0i[bb0, MZ2, MW2, MW2])/
    (16*MZ2^2*Pi^3*SW*SW2^2))*Class[1] + 
 (9*CH*MB2*MH*MH2*Nc*B0i[dbb0, MH2, MH2, MH2]*Class[2])/(64*Pi^3) + 
 (((CW2*MB2*MH*MZ2*Nc^2)/(216*Pi^3*VALPHA^2) + 
     (CW2*MB2*MH*Nc^2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2))*CHd[1, 1] + 
   ((CW2*MB2*MH*MZ2*Nc^2)/(216*Pi^3*VALPHA^2) + 
     (CW2*MB2*MH*Nc^2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2))*CHd[2, 2] + 
   (-1/1728*(MB2*MH*Nc*(8*CW2*(MW2 - MZ2)*Nc + 
         9*SW2*(9*MW2 + MZ2*(3 + 7*SW2))))/(Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(2*CW2*MH2*(-MW2 + MZ2)*Nc + 3*SW2*(7*MH2*MW2 - CW2*MH2*MZ2 + 
          8*MZ2^2*SW2))*A0i[aa0, MZ2])/(288*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(-3*MH2^2 - 16*MZ2^2*SW2 + 2*MH2*(MW2 + MZ2*(2 + SW2)))*
       B0i[bb0, MH2, MZ2, MZ2])/(192*MH*Pi^3*VALPHA^2) + 
     (MB2*MZ2*Nc*(3*MH2*MW2 - MH2*MZ2*SW2 + 4*MZ2^2*SW2)*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*Pi^3*VALPHA^2) - 
     (MB2*MH*MH2*(2*MW2 + MZ2)*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
      (96*Pi^3*VALPHA^2))*CHd[3, 3] + 
   ((CW2*MB2*MH*MZ2*Nc)/(72*Pi^3*VALPHA^2) + (CW2*MB2*MH*Nc*A0i[aa0, MZ2])/
      (48*Pi^3*VALPHA^2))*CHe[1, 1] + 
   ((CW2*MB2*MH*MZ2*Nc)/(72*Pi^3*VALPHA^2) + (CW2*MB2*MH*Nc*A0i[aa0, MZ2])/
      (48*Pi^3*VALPHA^2))*CHe[2, 2] + 
   (-1/72*(CW2*MB2*MH*(MW2 - MZ2)*Nc)/(Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHe[3, 3] + (-1/72*(CW2*MB2*MH*(MW2 - MZ2)*Nc)/(Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl1[1, 1] + (-1/72*(CW2*MB2*MH*(MW2 - MZ2)*Nc)/(Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl1[2, 2] + (-1/72*(CW2*MB2*MH*(MW2 - MZ2)*Nc)/(Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl1[3, 3] + (-1/72*(MB2*MH*MW2*Nc)/(Pi^3*VALPHA^2) + 
     (MB2*MH*Nc*(CW2 - SW2)*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*MW2*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl3[1, 1] + (-1/72*(MB2*MH*MW2*Nc)/(Pi^3*VALPHA^2) + 
     (MB2*MH*Nc*(CW2 - SW2)*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*MW2*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl3[2, 2] + (-1/72*(MB2*MH*MW2*Nc)/(Pi^3*VALPHA^2) + 
     (MB2*MH*Nc*(CW2 - SW2)*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*MW2*Nc*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHl3[3, 3] + ((CW2*MB2*MH*(MW2 - MZ2)*Nc^2)/(216*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2))*
    CHq1[1, 1] + ((CW2*MB2*MH*(MW2 - MZ2)*Nc^2)/(216*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2))*
    CHq1[2, 2] + 
   ((MB2*MH*Nc*(2*CW2*(6*MT2*(4*MW2 - MZ2) - MZ2*(8*MW2 + MZ2))*Nc + 
        9*MZ2*SW2*(6*MW2 + MZ2*(3 + 8*SW2))))/(1728*MZ2*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*(4*MW2 - MZ2)*Nc^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*SW2*
       VALPHA^2) - (MB2*Nc*(CW2*MH2*(2*MW2 + MZ2)*Nc + 
        3*MZ2*SW2*(-3*MH2 + 8*MW2 + 4*MZ2 + 6*MH2*SW2))*A0i[aa0, MZ2])/
      (288*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(3*MH2^2 + 8*MZ2*(2*MW2 + MZ2) - 2*MH2*(MW2 + MZ2*(2 + SW2)))*
       B0i[bb0, MH2, MZ2, MZ2])/(192*MH*Pi^3*VALPHA^2) + 
     (CW2*MB2*MH*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*Nc^2*
       B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MZ2*Nc*(5*MH2*MW2 - 2*MZ2*(2*MW2 + MZ2) + MH2*MZ2*(-2 + SW2))*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*Pi^3*VALPHA^2) + 
     (MB2*MH*MH2*MZ2*Nc*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
      (48*Pi^3*VALPHA^2))*CHq1[3, 3] + 
   (-1/72*(MB2*MH*MW2*Nc^2)/(Pi^3*VALPHA^2) + 
     (MB2*MH*Nc^2*(CW2 - SW2)*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*MW2*Nc^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHq3[1, 1] + (-1/72*(MB2*MH*MW2*Nc^2)/(Pi^3*VALPHA^2) + 
     (MB2*MH*Nc^2*(CW2 - SW2)*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
     (CW2*MB2*MH*MW2*Nc^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2))*
    CHq3[2, 2] + 
   ((MB2*MH*Nc*(2*CW2*(8*MT2^2*(MW2 - MZ2) - MW2*MZ2*(2*MW2 + MZ2) + 
          MT2*(-8*MW2^2 + 10*MW2*MZ2 + MZ2^2))*Nc + 
        MZ2*SW2*(3*MT2^2*(3 + 4*Nc) + MW2*(4*MW2*(18 + Nc) + 
            3*MZ2*(3 + 8*SW2)) - MT2*(MW2*(27 + 16*Nc) + 
            3*MZ2*(3 + 8*SW2)))))/(576*(-MT2 + MW2)*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(CW2*MH2*(MT2 - MW2)^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*Nc + 
        36*(MT2 - MW2)^2*MW2*(MT2 + 2*MW2)*MZ2*SW2 - 
        3*MH2*MZ2*(MT2^2*MW2*(3 - 4*Nc) - 2*MW2^3*(-6 + Nc) + MT2^3*Nc + 
          MT2*MW2^2*(-6 + 5*Nc))*SW2)*A0i[aa0, MT2])/
      (288*MH*(MT2 - MW2)^2*MW2*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*(-4*(MT2 - MW2)^2*(MT2 + 2*MW2) + MH2*(2*MT2^2 - MT2*MW2 + 
          2*MW2^2))*Nc*A0i[aa0, MW2])/(32*MH*(MT2 - MW2)^2*Pi^3*VALPHA^2) - 
     (MB2*Nc*(CW2*MH2*(2*MW2 + MZ2)*Nc + 3*MZ2*SW2*(-3*MH2 + 8*MW2 + 4*MZ2 + 
          6*MH2*SW2))*A0i[aa0, MZ2])/(288*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MT2*(MH2 - 2*(MT2 + 2*MW2))*Nc*B0i[bb0, MH2, MT2, MT2])/
      (16*MH*Pi^3*VALPHA^2) + (MB2*(MH2^2 + 2*MH2*(MT2 - MW2) + 
        4*MW2*(MT2 + 2*MW2))*Nc*B0i[bb0, MH2, MW2, MW2])/
      (32*MH*Pi^3*VALPHA^2) + (MB2*Nc*(3*MH2^2 + 8*MZ2*(2*MW2 + MZ2) - 
        2*MH2*(MW2 + MZ2*(2 + SW2)))*B0i[bb0, MH2, MZ2, MZ2])/
      (192*MH*Pi^3*VALPHA^2) - (MB2*MH*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc^2*
       (CW2 - SW2)*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*Nc^2*
       B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MZ2*Nc*(5*MH2*MW2 - 2*MZ2*(2*MW2 + MZ2) + MH2*MZ2*(-2 + SW2))*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(48*MH*Pi^3*VALPHA^2) + 
     (MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
        MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
        MW2])/(16*MH*Pi^3*VALPHA^2) + 
     (MB2*MH*MH2*MZ2*Nc*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
      (48*Pi^3*VALPHA^2) + (MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*
       Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*MH*Pi^3*VALPHA^2))*
    CHq3[3, 3] + ((CW2*MB2*MH*(MW2 - MZ2)*Nc^2)/(108*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc^2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2))*
    CHu[1, 1] + ((CW2*MB2*MH*(MW2 - MZ2)*Nc^2)/(108*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*(MW2 - MZ2)*Nc^2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2))*
    CHu[2, 2] + (-1/216*(CW2*MB2*MH*(MW2 - MZ2)*(-6*MT2 + MZ2)*Nc^2)/
       (MZ2*Pi^3*SW2*VALPHA^2) + (CW2*MB2*MH*Nc^2*A0i[aa0, MT2])/
      (36*Pi^3*VALPHA^2) + (CW2*MB2*MH*(4*(MW2 - MZ2)*MZ2 + 
        MT2*(8*MW2 + MZ2))*Nc^2*B0i[bb0, MZ2, MT2, MT2])/
      (288*MZ2*Pi^3*SW2*VALPHA^2))*CHu[3, 3] + 
   (-1/16*(MB*MH*MT*MW2*Nc)/(Pi^3*VALPHA^2) - 
     (MB*MH*MT*(MT2 - 4*MW2)*Nc*A0i[aa0, MT2])/(64*(MT2 - MW2)*Pi^3*
       VALPHA^2) + (MB*MH*MT*(MT2 - 4*MW2)*Nc*A0i[aa0, MW2])/
      (64*(MT2 - MW2)*Pi^3*VALPHA^2) - 
     (MB*MH*MT*MT2*Nc*B0i[bb0, MH2, MT2, MT2])/(64*Pi^3*VALPHA^2) - 
     (MB*MH*MT*(MH2 - 2*MW2)*Nc*B0i[bb0, MH2, MW2, MW2])/(64*Pi^3*VALPHA^2) + 
     (MB*MH*MT*(-(MH2*MT2) + 2*MW2*(MT2 + 2*MW2))*Nc*C0i[cc0, 0, MH2, 0, MT2, 
        MW2, MW2])/(64*Pi^3*VALPHA^2) - 
     (MB*MH*MT*(MT2^2 + 2*MH2*MW2 - 7*MT2*MW2)*Nc*C0i[cc0, MH2, 0, 0, MT2, 
        MT2, MW2])/(64*Pi^3*VALPHA^2))*CHud[3, 3])*Class[7] + 
 Class[8]*((-1/64*(MB2*MH*MH2*Nc)/(Pi^3*VALPHA^2) - 
     (MB2*MH*Nc*A0i[aa0, MH2])/(32*Pi^3*VALPHA^2))*Cqd1[3, 3, 3, 3] + 
   (-1/48*(MB2*MH*MH2*Nc)/(Pi^3*VALPHA^2) - (MB2*MH*Nc*A0i[aa0, MH2])/
      (24*Pi^3*VALPHA^2))*Cqd8[3, 3, 3, 3] + 
   (MB2*MH*MT*(MH2 - 4*MT2)*Nc*(1 + 2*Nc)*B0i[bb0, MH2, MT2, MT2]*
     Cquqd1[3, 3, 3, 3])/(128*MB*Pi^3*VALPHA^2) + 
   (MB2*MH*MT*(MH2 - 4*MT2)*Nc*B0i[bb0, MH2, MT2, MT2]*Cquqd8[3, 3, 3, 3])/
    (96*MB*Pi^3*VALPHA^2)) + 
 Class[6]*((-1/48*(MB2*MH*(CW*MH2*MW2 + 8*MW*MW2*MZ - 2*MW*MZ*MZ2)*Nc*SW2)/
       (Sqrt[2]*MB*MW*Pi^3*SW*VALPHA^2) + 
     (MB*MH*MZ*Nc*SW2*(2*MW2 + MZ2 - 2*MZ2*SW2)*A0i[aa0, MZ2])/
      (48*Sqrt[2]*MZ2*Pi^3*SW*VALPHA^2) + 
     (MB*MH*MZ*(4*MW2 - MZ2)*Nc*SW2*B0i[bb0, MH2, MZ2, MZ2])/
      (24*Sqrt[2]*Pi^3*SW*VALPHA^2) + 
     (MB*MH*MZ*MZ2*Nc*SW2*(2*MW2 + MZ2 - 2*MZ2*SW2)*C0i[cc0, 0, MH2, 0, 0, 
        MZ2, MZ2])/(48*Sqrt[2]*Pi^3*SW*VALPHA^2))*CdB[3, 3] + 
   (Sqrt[Alfas]*MB2*MH*MH2*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*CdG[3, 3])/
    (12*Sqrt[2]*MB*MW*Pi^(5/2)*SW) + 
   ((MB2*MH*MW2*Nc*(-12*MT2 - 16*MW2 - 2*MZ2 + MH2*SW2 + 4*MZ2*SW2))/
      (48*Sqrt[2]*MB*MW*Pi^3*VALPHA^2) + 
     (MB*MH*MW2*(MT2 + 2*MW2)*Nc*A0i[aa0, MT2])/(16*Sqrt[2]*MW*(MT2 - MW2)*
       Pi^3*VALPHA^2) - (MB*MH*MW2*(MT2 + 2*MW2)*Nc*A0i[aa0, MW2])/
      (16*Sqrt[2]*MW*(MT2 - MW2)*Pi^3*VALPHA^2) + 
     (MB*MH*MW2*Nc*(MW2 + MZ2*(2 - 3*SW2))*A0i[aa0, MZ2])/
      (48*Sqrt[2]*MW*MZ2*Pi^3*VALPHA^2) + 
     (3*MB*MH*MT2*MW2*Nc*B0i[bb0, MH2, MT2, MT2])/(16*Sqrt[2]*MW*Pi^3*
       VALPHA^2) + (MB*MH*MW2*(MT2 + 2*MW2)*Nc*B0i[bb0, MH2, MW2, MW2])/
      (8*Sqrt[2]*MW*Pi^3*VALPHA^2) + (MB*MH*MW2*Nc*(2*MW2 + MZ2 - 2*MZ2*SW2)*
       B0i[bb0, MH2, MZ2, MZ2])/(24*Sqrt[2]*MW*Pi^3*VALPHA^2) + 
     (MB*MH*MW2*(4*MW2 - MZ2)*MZ2*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
      (48*Sqrt[2]*MW*Pi^3*VALPHA^2) + 
     (MB*MH*MW2*(MH2*MT2 + 2*(MT2^2 + MT2*MW2 + MW2^2))*Nc*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Sqrt[2]*MW*Pi^3*VALPHA^2) + 
     (3*MB*MH*MT2*MW2*(MT2 + MW2)*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
      (16*Sqrt[2]*MW*Pi^3*VALPHA^2))*CdW[3, 3] + 
   (-1/6*(CW*MB2*MH*MT*MW2*Nc^2*SW2)/(Sqrt[2]*MW*Pi^3*SW*VALPHA^2) + 
     (CW*MB2*MH*MT*MW2*Nc^2*SW2*A0i[aa0, MT2])/(6*Sqrt[2]*MT2*MW*Pi^3*SW*
       VALPHA^2) + (CW2*MB2*MH*MT*Nc^2*(63*MW2 - MZ2*(39 + SW2))*
       B0i[bb0, MZ2, MT2, MT2])/(384*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2))*
    CuB[3, 3] + 
   ((MB2*MH*MT*Nc*(-(MW2*(MW2*(3*MZ - 8*CW*MW*Nc) + 8*CW*MW*MZ2*Nc*
            (1 + SW2))) + MT2*(MW2*(21*MZ - 8*CW*MW*Nc) + 
          8*CW*MW*MZ2*Nc*(1 + SW2))))/(96*Sqrt[2]*MW*(-MT2 + MW2)*MZ*Pi^3*
       VALPHA^2) + (MB2*MT*Nc*(3*CW2*MH2*MT2*(MT2 - MW2)^2*MZ*Nc + 
        36*MT2*(MT2 - MW2)^2*MW2*MZ*SW2 + MH2*SW2*(-3*MT2^3*MZ*Nc + 
          4*CW*MW*MW2^2*Nc*(-MW2 + MZ2 + MZ2*SW2) + 
          MT2^2*(-4*CW*MW*MW2*Nc + 6*MW2*MZ*(1 + Nc) + 4*CW*MW*MZ2*Nc*
             (1 + SW2)) - MT2*MW2*(-8*CW*MW*MW2*Nc + 3*MW2*MZ*(5 + Nc) + 
            8*CW*MW*MZ2*Nc*(1 + SW2))))*A0i[aa0, MT2])/
      (48*Sqrt[2]*MH*MT2*MW*(MT2 - MW2)^2*MZ*Pi^3*SW2*VALPHA^2) + 
     (MB2*MT*MW2*(-12*(MT2 - MW2)^2 + MH2*(MT2 + 2*MW2))*Nc*A0i[aa0, MW2])/
      (16*Sqrt[2]*MH*MW*(MT2 - MW2)^2*Pi^3*VALPHA^2) + 
     (3*MB2*MT*(MH2 - 4*MT2)*MW2*Nc*B0i[bb0, MH2, MT2, MT2])/
      (16*Sqrt[2]*MH*MW*Pi^3*VALPHA^2) - 
     (MB2*MT*(MH2 - 6*MW2)*MW2*Nc*B0i[bb0, MH2, MW2, MW2])/
      (8*Sqrt[2]*MH*MW*Pi^3*VALPHA^2) - (MB2*MH*MT*(MT2 - MW2)*Nc^2*
       (CW2 - SW2)*B0i[bb0, MW2, 0, MT2])/(16*Sqrt[2]*MW*Pi^3*SW2*VALPHA^2) + 
     (CW2*MB2*MH*MT*MW2*Nc^2*(-63*MW2 + MZ2*(39 + SW2))*
       B0i[bb0, MZ2, MT2, MT2])/(384*Sqrt[2]*MW*MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*MT*(MH2 - 6*MW2)*(MH2 + 2*MT2 - 2*MW2)*MW2*Nc*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(16*Sqrt[2]*MH*MW*Pi^3*VALPHA^2) - 
     (3*MB2*MT*(MH2 - 4*MT2)*(MT2 - MW2)*MW2*Nc*C0i[cc0, MH2, 0, 0, MT2, MT2, 
        MW2])/(16*Sqrt[2]*MH*MW*Pi^3*VALPHA^2))*CuW[3, 3]) + 
 Class[5]*(((MB2*MH*MT*(MT2 + MW2)*Nc*Sqrt[(MW2*SW2)/VALPHA^2])/
      (128*Sqrt[2]*MW*(MT2 - MW2)*Pi^3*SW) - 
     (MB2*MT*(MH2*(MT2 - 2*MW2) + 4*(MT2^2 + MT2*MW2 - 2*MW2^2))*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MT2])/(64*Sqrt[2]*MH*MW*
       (MT2 - MW2)^2*Pi^3*SW) + (MB2*MT*(4*MT2^2 + 4*MT2*MW2 - 
        MW2*(MH2 + 8*MW2))*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MW2])/
      (64*Sqrt[2]*MH*MW*(MT2 - MW2)^2*Pi^3*SW) + 
     (MB2*MT*(2*(MT2 + 2*MW2) + MH2*(-1 + Nc))*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MH2, MT2, MT2])/(32*Sqrt[2]*MH*MW*Pi^3*SW) + 
     (MB2*MH*MT*(MH2 - 4*MT2)*Nc^2*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[dbb0, MH2, MT2, MT2])/(32*Sqrt[2]*MW*Pi^3*SW) + 
     (MB2*MT*(-2*MT2^2 - 2*MT2*MW2 + MW2*(MH2 + 4*MW2))*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
      (32*Sqrt[2]*MH*MW*Pi^3*SW))*CuH[3, 3] + 
   CdH[3, 3]*
    ((MB*MH*Nc*(-(MH2*(MW2^2 - 2*(1 + CW2)*MW2*MZ2 + 
           MZ2^2*(1 + 2*CW2 - 2*SW2))) + 6*MW2*MZ2*(MW2 + MZ2*(-1 + 5*SW2)))*
       Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MH2])/(384*Sqrt[2]*MW*MW2*MZ2^2*Pi^3*
       SW*SW2) - (MB*Nc*(216*MT2*(MT2 - MW2)^2*MW2*MZ2^2*
         (MT2*MW2*Nc + 2*MW2*MZ2*SW2 + MT2*MZ2*(-(CW2*Nc) + SW2)) + 
        MH2*(-64*MW2^4*MZ2^3*Nc*SW2^2 - 18*MT2^4*MZ2^2*Nc*
           (-2*MW2 + MZ2 + 2*CW2*MZ2 - 2*MZ2*SW2) - 2*MT2^2*MW2^2*
           (128*MW2^3*Nc - 8*(20 + 9*CW2)*MW2^2*MZ2*Nc + 2*MW2*MZ2^2*Nc*
             (-11 + 24*CW2*SW2) + MZ2^3*(-135*SW2 + Nc*(45 + 90*CW2 - 
                90*SW2 + 32*SW2^2 - 136*CW2*SW2^2))) + 
          4*MT2*MW2^3*(32*MW2^3*Nc - 2*(20 + 9*CW2)*MW2^2*MZ2*Nc + 
            MW2*MZ2^2*Nc*(-1 + 12*CW2*SW2) + MZ2^3*(-54*SW2 + 
              Nc*(9 + 18*CW2 - 18*SW2 + 32*SW2^2 - 34*CW2*SW2^2))) + 
          MT2^3*MW2*(128*MW2^3*Nc - 8*(20 + 9*CW2)*MW2^2*MZ2*Nc + 
            4*MW2*MZ2^2*Nc*(-19 + 12*CW2*SW2) + MZ2^3*(-135*SW2 - 
              8*Nc*(-9 - 18*CW2 + 18*SW2 + 17*CW2*SW2^2)))))*
       Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MT2])/(3456*Sqrt[2]*MH*MT2*MW*
       (MT2 - MW2)^2*MW2*MZ2^3*Pi^3*SW*SW2) - 
     (MB*Nc*(MH2^2*(MT2 - MW2)^2*MZ2^2*(2*MW2 + MZ2*(-1 - 2*CW2 + 2*SW2)) - 
        12*(MT2 - MW2)^2*MW2*MZ2^2*(3*MW2^2 + 2*MT2*MZ2*SW2 + 
          MW2*MZ2*(-3 + 7*SW2)) + 
        MH2*(MT2*MW2*(96*MW2^4 - 16*(14 + 9*CW2)*MW2^3*MZ2 + 
            2*MZ2^4*(1 + 2*CW2 - 2*SW2) + 4*MW2^2*MZ2^2*(47 - 8*Nc - 48*SW2 + 
              8*CW2*(6 + SW2)) + MW2*MZ2^3*(-52 + 16*Nc + 57*SW2 - 
              32*Nc*SW2 - 168*SW2^2 + 8*CW2*(-9 + 4*Nc - 2*SW2^2))) + 
          MT2^2*(-48*MW2^4 + 8*(14 + 9*CW2)*MW2^3*MZ2 + 
            MZ2^4*(-1 - 2*CW2 + 2*SW2) - 2*MW2^2*MZ2^2*(47 - 8*Nc - 48*SW2 + 
              8*CW2*(6 + SW2)) + 2*MW2*MZ2^3*(13 - 4*Nc - 12*SW2 + 8*Nc*SW2 + 
              42*SW2^2 + CW2*(18 - 8*Nc + 4*SW2^2))) + 
          MW2^2*(-48*MW2^4 + 8*(14 + 9*CW2)*MW2^3*MZ2 + 
            MZ2^4*(-1 - 2*CW2 + 2*SW2) - 2*MW2^2*MZ2^2*(47 - 8*Nc - 48*SW2 + 
              8*CW2*(6 + SW2)) + 2*MW2*MZ2^3*(13 - 4*Nc - 12*SW2 + 8*Nc*SW2 + 
              42*SW2^2 + CW2*(18 - 8*Nc + 4*SW2^2)))))*
       Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MW2])/(384*Sqrt[2]*MH*MW*
       (MT2 - MW2)^2*MW2*MZ2^3*Pi^3*SW*SW2) - 
     (MB*Nc*(72*CW2^3*MH2*MW2^2*MZ2^2*(1 + 2*Nc) - 6*MW2^2*MZ2^2*SW2*
         (27*MZ2 + 2*MH2*SW2^2) + 2*CW2^2*MH2*MZ2*(9*MZ2^3 + 
          2*MW2^3*(9 + 8*Nc) - 4*MW2^2*MZ2*(2*Nc + 27*(2 + SW2)) + 
          MW2*MZ2*(9*MH2 + 2*MZ2*(36 + 5*Nc + 45*SW2^2))) + 
        CW2*(-9*MH2^2*MW2^2*MZ2 - 6*MW2*MZ2^2*(MW2*MZ2*(27 - 16*SW2) + 
            32*MW2^2*SW2 + MZ2^2*(-27 + 20*SW2)) + 
          MH2*(-16*MW2^4*(27 + 11*Nc) + 6*MW2*MZ2^3*(9 - 10*SW2) + 
            9*MZ2^4*(1 - 2*SW2) + 4*MW2^3*MZ2*(270 + 46*Nc + 21*SW2) + 
            2*MW2^2*MZ2^2*(-297 - 49*Nc + 186*SW2 + 180*SW2^2 + 
              88*Nc*SW2^2))))*Sqrt[(MW2*SW2)/VALPHA^2]*A0i[aa0, MZ2])/
      (3456*Sqrt[2]*CW2*MH*MW*MW2*MZ2^3*Pi^3*SW*SW2) + 
     (MB*MT2*(2*(MT2 + 2*MW2) + MH2*(-1 + Nc))*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MH2, MT2, MT2])/(32*Sqrt[2]*MH*MW*Pi^3*SW) + 
     (MB*(MH2 + 2*MW2)*(MH2 - 2*(MT2 + 2*MW2))*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MH2, MW2, MW2])/(64*Sqrt[2]*MH*MW*Pi^3*SW) + 
     (MB*(9*MH2^2 - 18*MH2*MZ2 - 8*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*B0i[bb0, MH2, MZ2, MZ2])/
      (1152*Sqrt[2]*MH*MW*Pi^3*SW) + (MB*MH*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc^2*
       (2*MW2 + MZ2*(-1 - 2*CW2 + 2*SW2))*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MW2, 0, MT2])/(192*Sqrt[2]*MW*MW2*MZ2*Pi^3*SW*SW2) - 
     (MB*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*
       (2*MW2 + MZ2*(-1 - 2*CW2 + 2*SW2))*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MW2, MH2, MW2])/(384*Sqrt[2]*MW*MW2*MZ2*Pi^3*SW*SW2) + 
     (MB*MH*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*Nc*
       (2*MW2 + MZ2*(-1 - 2*CW2 + 2*SW2))*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MW2, MW2, MZ2])/(384*Sqrt[2]*MW*MW2*MZ2^2*Pi^3*SW*SW2) + 
     (MB*MH*(MW2 - 2*CW2*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*B0i[bb0, MZ2, MH2, MZ2])/
      (384*Sqrt[2]*MW*MZ2^2*Pi^3*SW*SW2) + 
     (MB*MH*Nc^2*(MZ2*(32*MW2^3 - 2*(20 + 9*CW2)*MW2^2*MZ2 - 
          34*CW2*MZ2^3*SW2^2 + MW2*MZ2^2*(17 + 12*CW2*SW2)) + 
        MT2*(64*MW2^3 + 2*(-40 + 9*CW2)*MW2^2*MZ2 - 14*CW2*MZ2^3*SW2^2 + 
          MW2*MZ2^2*(7 + 132*CW2*SW2)))*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[bb0, MZ2, MT2, MT2])/(1728*Sqrt[2]*MW*MZ2^3*Pi^3*SW*SW2) - 
     (MB*MH*(4*MW2 - MZ2)*Nc*(12*MW2^3 + 2*(10 - 9*CW2)*MW2^2*MZ2 + 
        MW2*MZ2^2*(1 + 4*CW2*(-12 + SW2)) - 2*CW2*MZ2^3*SW2^2)*
       Sqrt[(MW2*SW2)/VALPHA^2]*B0i[bb0, MZ2, MW2, MW2])/
      (384*Sqrt[2]*MW*MZ2^3*Pi^3*SW*SW2) + 
     (MB*MH*(MH2 - 4*MT2)*MT2*Nc^2*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[dbb0, MH2, MT2, MT2])/(32*Sqrt[2]*MW*Pi^3*SW) + 
     (MB*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[dbb0, MH2, MW2, MW2])/(64*Sqrt[2]*MW*Pi^3*SW) + 
     (MB*MH*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       B0i[dbb0, MH2, MZ2, MZ2])/(128*Sqrt[2]*MW*Pi^3*SW) - 
     (MB*(MH2*(-4*MW2 + MZ2)^2 - 2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
      (288*Sqrt[2]*MH*MW*Pi^3*SW) - 
     (MB*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
        MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*Sqrt[2]*MH*MW*Pi^3*SW) - 
     (MB*MH*MH2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*Nc*Sqrt[(MW2*SW2)/VALPHA^2]*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*Sqrt[2]*MW*MZ2*Pi^3*SW) - 
     (MB*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*Nc*
       Sqrt[(MW2*SW2)/VALPHA^2]*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/
      (32*Sqrt[2]*MH*MW*Pi^3*SW) - 
     (MB2*Nc*(29376*Alfas*CW2*MH2*(MT2 - MW2)*MW2*MZ2^3*SW2^2 + 
        (MW2*SW2*(288*CW2^3*MH2*(MT2 - MW2)*MW2*MZ2^3*(1 + 2*Nc) + 
           108*(MT2 - MW2)*MW2*MZ2^3*SW2*(6*MZ2 + MH2*SW2^2) + 
           8*CW2^2*MH2*(MT2 - MW2)*MZ2*(-486*MW2^3 + MW2^2*(54*MT2*Nc + MZ2*
                (-657 + 11*Nc + 108*SW2)) + 2*MW2*MZ2*(-18*MT2*Nc*SW2 + MZ2*
                Nc*(-35 + 3*SW2) - 9*MZ2*(-58 + 7*SW2 + 3*SW2^2)) + 
             MZ2^2*(6*MT2*Nc*(-9 + 17*SW2^2) + MZ2*(27 + 99*SW2^2 - 
                 7*Nc*(-2 + 3*SW2^2)))) + CW2*(648*(MT2 - MW2)*MZ2^2*
              (2*MW2^3 - 2*CW2*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) - 
             54*MH2^2*(MT2 - MW2)*MZ2^2*(2*MW2 + MZ2*(-2 + 4*SW2 - 
                 3*Sqrt[3]*Pi*SW2)) + MH2*(-3*MT2^2*(256*MW2^3*Nc - 
                 320*MW2^2*MZ2*Nc - 8*MW2*MZ2^2*Nc + 9*MZ2^3*(8*Nc + 3*SW2 - 
                   16*Nc*SW2)) + MT2*(96*MW2^4*(27 + 8*Nc) - 96*MW2^3*MZ2*
                  (-27 + 16*Nc) + 9*MZ2^4*(12 - 5*SW2) + 12*MW2^2*MZ2^2*
                  (-666 + 82*Nc + 417*SW2) + MW2*MZ2^3*(-9*(-332 + 891*SW2 + 
                     24*SW2^2) + 4*Nc*(-81 + 272*SW2^2))) - MW2*(2592*MW2^4 - 
                 288*MW2^3*MZ2*(-9 + 2*Nc) + 9*MZ2^4*(12 - 5*SW2) + 
                 36*MW2^2*MZ2^2*(-222 + 28*Nc + 139*SW2) + 2*MW2*MZ2^3*
                  (-9*(-166 + 423*SW2 + 12*SW2^2) + Nc*(-270 + 216*SW2 + 
                     544*SW2^2)))))))/(Pi*VALPHA^2) + 864*CW2*MH2*(MT2 - MW2)*
         MW2*MZ2^3*SW2^2*(12*Alfas + (MW2*SW2)/(Pi*VALPHA^2))*
         Log[\[Mu]^2/MH2]))/(20736*Sqrt[2]*CW2*MB*MH*MW*(MT2 - MW2)*MZ2^3*
       Pi^2*SW*SW2*Sqrt[(MW2*SW2)/VALPHA^2]))) + 
 Class[3]*(CHD*(-1/576*(MH*Nc*(MW2^2 - 2*MW2*MZ2 - MZ2^2*(-1 + SW2^2))*
        A0i[aa0, MB2])/(MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*MH*Nc*(MH2*(-2*MW2^3 + MW2^2*MZ2*(5 - 2*CW2 - 4*SW2) + 
          MZ2^3*(1 - 3*CW2 + SW2) + MW2*MZ2^2*(-4 + 5*CW2 + 2*SW2)) + 
        6*MW2*MZ2*(2*MW2^2 + MZ2^2*(1 + 2*CW2 - 6*SW2) + 
          MW2*MZ2*(-3 - 2*CW2 + 11*SW2)))*A0i[aa0, MH2])/
      (1536*MW2*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*Nc*(MH2*(64*MW2^4*Nc + 16*MW2^3*MZ2*Nc*(-7 + 4*CW2 + 8*SW2) + 
          3*MZ2^4*(-17*CW2*Nc + 36*SW2) - 2*MW2^2*MZ2^2*Nc*
           (-19 + 64*CW2 + 80*SW2) + MW2*MZ2^2*(18*MT2*Nc - 324*MZ2*SW2 + 
            MZ2*Nc*(19 + 106*CW2 + 32*SW2))) + 
        54*MZ2^2*(4*MW2*(3*MW2 - MZ2)*MZ2*SW2 + 
          MT2*(2*MW2^2*Nc + MW2*MZ2*(6*SW2 + Nc*(-3 + 2*CW2 + 6*SW2)) + 
            MZ2^2*(-2*SW2 + Nc*(1 - 2*CW2 - 3*SW2 + 2*SW2^2)))))*
       A0i[aa0, MT2])/(3456*MH*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*Nc*(MH2^2*MZ2^2*(4*MW2^2 + MZ2^2*(1 - 3*CW2 + SW2) + 
          2*MW2*MZ2*(-2 + 3*CW2 + SW2)) + 
        MH2*(-96*MW2^5 + MZ2^5*(1 + CW2 - 3*SW2) - 16*MW2^4*MZ2*
           (-17 + 6*CW2 + 12*SW2) + 4*MW2^3*MZ2^2*(-75 + 20*CW2 + 8*Nc + 
            88*SW2) + 2*MW2^2*MZ2^3*(73 + CW2*(-42 + 8*Nc) - 34*SW2 + 
            8*Nc*(-2 + 3*SW2)) + 2*MW2*MZ2^4*(-14 + 8*CW2^2*(1 + Nc) - 
            23*SW2 - 6*SW2^2 + CW2*(34 - 8*(1 + Nc)*SW2))) - 
        12*MW2*MZ2^2*(6*MW2^3 - 4*MT2*MZ2^2*SW2 + 3*MW2^2*MZ2*
           (-3 + 2*CW2 + 14*SW2) + MW2*MZ2*(12*MT2*SW2 + 
            MZ2*(3 - 6*CW2 - 17*SW2 + 6*SW2^2))))*A0i[aa0, MW2])/
      (1536*MH*MW2*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*Nc*(CW2^2*MZ2*(324*MW2*(MW2 - MZ2)*MZ2^3 + 9*MH2^2*MW2*MZ2*
           (2*MW2 + MZ2) + MH2*(9*MZ2^4 + 32*MW2^4*(27 + 11*Nc) - 
            16*MW2^3*MZ2*(162 + 35*Nc) - 6*MW2*MZ2^3*(150 + 49*Nc) + 
            4*MW2^2*MZ2^2*(621 + 193*Nc))) + 12*MW2^2*(2*MW2 - MZ2)*MZ2^2*SW2*
         (27*MZ2 + MH2*SW2^2) + CW2*(9*MH2^2*MW2^2*MZ2*
           (2*MW2 + MZ2*(-1 + 4*SW2)) + 6*MW2*MZ2^2*(54*MW2^2*MZ2 + 
            64*MW2^3*SW2 + 3*MW2*MZ2^2*(-27 + 58*SW2) + 
            MZ2^3*(27 - 67*SW2 + 54*SW2^2)) + MH2*(32*MW2^5*(27 + 11*Nc) + 
            9*MZ2^5*(1 - 3*SW2) + 6*MW2*MZ2^4*(6 + 10*SW2 - 17*SW2^2) + 
            2*MW2^2*MZ2^3*(-387 + 837*SW2 + 24*SW2^2 + 49*Nc*(-1 + 4*SW2)) + 
            8*MW2^4*MZ2*(-324 + 213*SW2 + Nc*(-68 + 88*SW2)) - 
            4*MW2^3*MZ2^2*(-603 + 945*SW2 + Nc*(-95 + 184*SW2)))))*
       A0i[aa0, MZ2])/(13824*CW2*MH*MW2*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*MT2*(-2*(MT2 + 2*MW2)*(3*MW2 - MZ2) + MH2*MW2*(3 - 2*Nc) + 
        MH2*MZ2*(-1 + Nc))*Nc*B0i[bb0, MH2, MT2, MT2])/
      (64*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*(4*MW2*(MT2 + 2*MW2)*(3*MW2 - MZ2) + MH2^2*(-MW2 + MZ2) + 
        2*MH2*(3*MT2*MW2 + MW2^2 - MT2*MZ2 - MW2*MZ2))*Nc*
       B0i[bb0, MH2, MW2, MW2])/(128*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*(9*MH2^2*(MW2 - MZ2) - 18*MH2*(MW2 - MZ2)*MZ2 + 
        8*(8*MW2^3 + 15*MW2*MZ2^2 - 5*MZ2^3))*Nc*B0i[bb0, MH2, MZ2, MZ2])/
      (2304*MH*MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*MH*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc^2*B0i[bb0, MW2, 0, MT2])/
      (192*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*
       (4*MW2^2 + MZ2^2*(1 - 3*CW2 + SW2) + 2*MW2*MZ2*(-2 + 3*CW2 + SW2))*
       B0i[bb0, MW2, MH2, MW2])/(1536*MW2*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*Nc*
       (4*MW2^2 + MZ2^2*(1 + CW2 - 3*SW2) + 2*MW2*MZ2*(-2 + CW2 + 3*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(1536*MW2*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*(2*MW2^2 + CW2*MZ2^2 + 
        MW2*MZ2*(-1 + 2*CW2 + 4*SW2))*B0i[bb0, MZ2, MH2, MZ2])/
      (1536*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*Nc^2*(MZ2*(64*MW2^4 - 51*CW2*MZ2^4 + 16*MW2^3*MZ2*
           (-7 + 4*CW2 + 8*SW2) + MW2*MZ2^3*(-17 + 142*CW2 + 68*SW2) - 
          2*MW2^2*MZ2^2*(-37 + 64*CW2 + 80*SW2)) + 
        MT2*(128*MW2^4 - 21*CW2*MZ2^4 + 32*MW2^3*MZ2*(-7 + 4*CW2 + 8*SW2) + 
          MW2*MZ2^3*(-7 + 122*CW2 + 28*SW2) - 2*MW2^2*MZ2^2*
           (-47 + 128*CW2 + 160*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (6912*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*MH*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*Nc*
       (2*MW2^2 + CW2*MZ2^2 + MW2*MZ2*(-1 + 2*CW2 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*(MH2 - 4*MT2)*MT2*(2*MW2 - MZ2)*Nc^2*B0i[dbb0, MH2, MT2, MT2])/
      (64*MZ2*Pi^3*SW2*VALPHA^2) - (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (2*MW2 - MZ2)*Nc*B0i[dbb0, MH2, MW2, MW2])/(128*MZ2*Pi^3*SW2*
       VALPHA^2) - (MB2*MH*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*
       B0i[dbb0, MH2, MZ2, MZ2])/(256*MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*(2*MZ2*(8*MW2^3 + 15*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(-16*MW2^3 - 3*MW2*MZ2^2 + MZ2^3))*Nc*C0i[cc0, 0, MH2, 0, 0, MZ2, 
        MZ2])/(576*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
        MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*(3*MW2 - MZ2)*Nc*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(64*MH*MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*MH*MH2*Nc*(4*MW2^3 - 4*MW2^2*MZ2*(1 + SW2) - MW2*MZ2^2*(1 + SW2) + 
        MZ2^3*(1 + SW2)^2)*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
      (576*MZ2^2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*(3*MW2 - MZ2)*Nc*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(64*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(2448*Alfas*CW2*MH2*MW2*MZ2^4*(CW2 - SW2)*SW2^2 + 
        (MW2*SW2*(48*CW2^3*MH2*MW2*MZ2^4*(1 + Nc) + 9*MW2*(2*MW2 - MZ2)*MZ2^3*
            SW2*(12*MZ2 + MH2*SW2^2) + CW2^2*MZ2*(-36*MH2^2*(MW2 - MZ2)*
              MZ2^2 - 108*MZ2^2*(-2*MW2^3 + 2*MW2^2*MZ2 - MW2*MZ2^2 + MZ2^
                3) + MH2*(432*MW2^4 - 8*MW2^3*(16*MT2*Nc + 3*MZ2*
                  (-9 + 4*Nc)) + 3*MZ2^3*(34*MT2*Nc + MZ2*(106 + 27*Nc)) + 4*
                MW2^2*MZ2*(64*MT2*Nc + MZ2*(-93 + 42*Nc)) - 2*MW2*MZ2^2*
                (106*MT2*Nc + 3*MZ2*(107 + 38*Nc + 8*SW2 + 8*Nc*SW2 - 
                   34*SW2^2)))) - CW2*(9*MH2^2*MZ2^2*(2*MW2^2 + MZ2^2*
                (1 + 46*SW2 - 9*Sqrt[3]*Pi*SW2) + MW2*MZ2*(-3 - 74*SW2 + 
                 15*Sqrt[3]*Pi*SW2)) - 54*MZ2^2*(4*MW2^4 + MW2*MZ2^3*
                (-3 + 2*SW2) + 6*MW2^3*MZ2*(-1 + 2*SW2) + 2*MW2^2*MZ2^2*
                (2 - 3*SW2 + 2*SW2^2) + MZ2^4*(1 - SW2 + 2*SW2^2)) + 
             MH2*(-432*MW2^5 + 8*MW2^4*(16*MT2*Nc + 3*MZ2*(-9 + 4*Nc - 
                   36*SW2)) + 3*MZ2^5*(3 - 24*SW2 + 8*SW2^2 + 4*SW2^3) + 
               MW2^2*MZ2^2*(4*MT2*Nc*(19 - 80*SW2) - 3*MZ2*(372 - 58*Nc - 
                   377*SW2 + 104*Nc*SW2 + 16*SW2^2)) + MW2*MZ2^3*
                (2*MT2*Nc*(19 + 32*SW2) + 3*MZ2*(69 - 15*Nc + 26*SW2 + 
                   42*Nc*SW2 - 4*SW2^2 + 68*SW2^3)) + 2*MW2^3*MZ2*
                (16*MT2*Nc*(-7 + 8*SW2) + 3*MZ2*(258 - 77*SW2 + 
                   4*Nc*(-9 + 8*SW2)))))))/(Pi*VALPHA^2) + 
        72*CW2*MH2*MW2*MZ2^4*(CW2 - SW2)*SW2^2*(12*Alfas + 
          (MW2*SW2)/(Pi*VALPHA^2))*Log[\[Mu]^2/MH2]))/
      (6912*CW2*MH*MW2*MZ2^4*Pi^2*SW2^3)) + 
   CHbox*((MB2*MH*Nc*(CW2*MZ2*(-6*MW2*(MW2 - CW2*MZ2) + MH2*MZ2*(-2 + SW2) + 
          MH2*MW2*(2 + SW2)) + SW2*(MH2*(MW2^2 - 4*MW2*MZ2 - 
            MZ2^2*(-3 + SW2)) + 6*MW2*MZ2*(8*MW2 + MZ2*(-8 + 3*SW2))))*
       A0i[aa0, MH2])/(384*MW2*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*Nc*(MH2*(32*MW2^4*Nc - 8*(5 + 4*CW2)*MW2^3*MZ2*Nc + 
          (-1 + 40*CW2)*MW2^2*MZ2^2*Nc - 9*CW2*MT2*MZ2^3*Nc + 
          MW2*MZ2^2*(9*MT2*Nc + CW2*MZ2*Nc - 108*MZ2*SW2)) + 
        54*MW2*MZ2^2*(4*MW2*MZ2*SW2 + MT2*(3*MW2*Nc - 3*CW2*MZ2*Nc + 
            2*MZ2*SW2)))*A0i[aa0, MT2])/(864*MH*MW2*MZ2^3*Pi^3*SW2*
       VALPHA^2) + (MB2*Nc*(-(CW2*MH2*MZ2*(MH2*MZ2*(2*MW2 + MZ2*(-2 + SW2)) - 
           48*MW2^3*SW2 + 2*MZ2^3*SW2 + 4*MW2^2*MZ2*(-1 + 16*SW2) + 
           2*MW2*MZ2^2*(2 - 11*SW2 + 8*Nc*SW2))) + 
        SW2*(MH2^2*MZ2^2*(4*MW2 + MZ2*(-3 + SW2)) - 12*MW2*MZ2^2*
           (3*MW2^2 + 4*MT2*MZ2*SW2 + MW2*MZ2*(-3 + 11*SW2)) + 
          2*MH2*MW2*(-24*MW2^3 + 56*MW2^2*MZ2 + 3*MZ2^3*(5 + 4*SW2) + 
            MW2*MZ2^2*(-49 + 8*Nc + 24*SW2))))*A0i[aa0, MW2])/
      (384*MH*MW2*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*Nc*(-12*MW2^2*MZ2^2*SW2^2*(27*MZ2 + MH2*SW2^2) + 
        CW2*MW2*SW2*(-9*MH2^2*MW2*MZ2 - 6*MZ2^2*(MW2*MZ2*(27 - 32*SW2) + 
            64*MW2^2*SW2 + MZ2^2*(-27 + 13*SW2)) - 
          2*MH2*(8*MW2^3*(27 + 11*Nc) + MW2*MZ2^2*(333 + 49*Nc - 96*SW2) - 
            2*MW2^2*MZ2*(270 + 46*Nc + 3*SW2) - 3*MZ2^3*(9 + 26*SW2))) + 
        CW2^2*MH2*MZ2*(9*MH2*MW2*(2*MW2 + MZ2*(-2 + SW2)) + 
          2*(9*MZ2^3*SW2 + 8*MW2^3*(27 + 11*Nc)*SW2 + MW2*MZ2^2*
             (18 + 7*(27 + 7*Nc)*SW2) - 2*MW2^2*MZ2*(9 + (216 + 46*Nc)*
               SW2))))*A0i[aa0, MZ2])/(3456*CW2*MH*MW2*MZ2^3*Pi^3*SW2^2*
       VALPHA^2) - (MB2*MT2*Nc*(-(MH2*MW2*Nc) + 4*(MT2 + 2*MW2)*MZ2*SW2 + 
        MH2*MZ2*(Nc - 2*SW2 + Nc*SW2))*B0i[bb0, MH2, MT2, MT2])/
      (32*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(MH2^2*(MW2 - MZ2) + 4*MW2*(MT2 + 2*MW2)*MZ2*SW2 + 
        MH2*(-2*MW2^2 + 2*MW2*MZ2 + 2*MT2*MZ2*SW2))*B0i[bb0, MH2, MW2, MW2])/
      (32*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(9*MH2^2*(MW2 - MZ2) - 18*MH2*(MW2 - MZ2)*MZ2 + 
        8*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*SW2)*B0i[bb0, MH2, MZ2, MZ2])/
      (576*MH*MZ2*Pi^3*SW2*VALPHA^2) - (MB2*MH*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       (MW2 - CW2*MZ2)*Nc^2*B0i[bb0, MW2, 0, MT2])/(96*MW2*MZ2*Pi^3*SW2*
       VALPHA^2) + (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*
       (-2*CW2*MW2 - CW2*MZ2*(-2 + SW2) + 4*MW2*SW2 + MZ2*(-3 + SW2)*SW2)*
       B0i[bb0, MW2, MH2, MW2])/(384*MW2*MZ2*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*(MW2 - CW2*MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       Nc*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*MZ2^2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MH*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*(2*CW2*MW2 + 
        CW2*MZ2*(-2 + SW2) - MW2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
     (MB2*MH*(MW2 - CW2*MZ2)*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc^2*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ2^3*Pi^3*SW2*VALPHA^2) + 
     (MB2*MH*(MW2 - CW2*MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       Nc*B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^3*Pi^3*SW2*VALPHA^2) + 
     (MB2*MH*(MH2 - 4*MT2)*MT2*Nc^2*(MW2 - MZ2*(1 + SW2))*
       B0i[dbb0, MH2, MT2, MT2])/(32*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*(MW2 - MZ2*(1 + SW2))*
       B0i[dbb0, MH2, MW2, MW2])/(64*MZ2*Pi^3*SW2*VALPHA^2) - 
     (MB2*MH*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*Nc*(-MW2 + MZ2 + MZ2*SW2)*
       B0i[dbb0, MH2, MZ2, MZ2])/(128*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*(MH2*(-4*MW2 + MZ2)^2 - 2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*Nc*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/(144*MH*Pi^3*VALPHA^2) + 
     (MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
        MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*Nc*C0i[cc0, 0, MH2, 0, MT2, MW2, 
        MW2])/(16*MH*Pi^3*VALPHA^2) - (MB2*MH*MH2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3*VALPHA^2) + 
     (MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*Nc*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(16*MH*Pi^3*VALPHA^2) + 
     (MB2*Nc*(4896*Alfas*CW2*MH2*MW2*MZ2^3*SW2^3 + 
        (MW2*SW2*(18*MW2*MZ2^3*SW2^2*(12*MZ2 + MH2*SW2^2) - 
           2*CW2^2*(324*MW2^2*MZ2^3*SW2 + MH2*MZ2*(216*MW2^3*SW2 - 4*MW2^2*
                (16*MT2*Nc*SW2 + 3*MZ2*(1 + 4*Nc*SW2)) + MZ2^2*
                (2*MT2*Nc*SW2 - 3*MZ2*(4 + 38*SW2 + 9*Nc*SW2)) + 2*MW2*MZ2*
                (40*MT2*Nc*SW2 + 3*MZ2*(4 - 17*SW2 + 11*Nc*SW2)))) + 
           CW2*SW2*(108*(6*MW2^3*MZ2^2 + 3*MW2*MZ2^4 + MZ2^5*(-3 + SW2)) + 
             9*MH2^2*MZ2^2*(3*MW2*(-23 + 4*Sqrt[3]*Pi) + MZ2*(69 + 25*SW2 - 
                 6*Sqrt[3]*Pi*(2 + SW2))) + 2*MH2*(216*MW2^4 - 8*MW2^3*
                (8*MT2*Nc + 3*MZ2*(-9 + 2*Nc)) + 9*MZ2^4*(1 - 2*SW2) + MW2^2*
                MZ2*(80*MT2*Nc + 3*MZ2*(-226 + 28*Nc + 69*SW2)) + MW2*MZ2^2*
                (2*MT2*Nc + 3*MZ2*(79 - 15*Nc - 110*SW2 + 6*Nc*SW2 + 
                   68*SW2^2))))))/(Pi*VALPHA^2) + 144*CW2*MH2*MW2*MZ2^3*SW2^3*
         (12*Alfas + (MW2*SW2)/(Pi*VALPHA^2))*Log[\[Mu]^2/MH2]))/
      (3456*CW2*MH*MW2*MZ2^3*Pi^2*SW2^3))) + 
 Class[4]*((Alfas*CHG*MB2*MH*Nc*(19 - Pi^2 + Log[MB2/MH2]^2 + 
      6*Log[\[Mu]^2/MH2]))/(6*Pi^2) + 
   CHWB*((MB2*MH*Nc*(2*CW2*MW2*MZ2*(3*MW2*SW2*(MW2^2 + 2*MZ2^2*SW2 - 
            MW2*MZ2*(1 + SW2)) + MH2*(MW2^2 + MZ2^2 - MW2*MZ2*(2 + SW2^2))) + 
        (MW2 - MZ2)*SW2*(2*MW2*MZ2*(MH2*(-MW2 + MZ2) + 3*MW2*MZ2*SW2*
             (-1 + 2*SW2)) + CW*MW*MZ*(MH2*(MW2^2 + MZ2^2*(1 - 2*SW2) + 
              MW2*MZ2*(-2 + SW2)) - 6*MW2*MZ2*(MW2 + MZ2*(-1 + 4*SW2)))))*
       A0i[aa0, MH2])/(384*MW*MW2*MZ*(MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2^2*
       VALPHA^2) + (MB2*Nc*(6*CW2*MW2*MZ2^2*Nc*(-3*MH2*MT2*(MW2 - MZ2) + 
          36*MT2*MW2*(MW2 - MZ2)*SW2 + 2*MH2*MW2*(-(MZ2*(3 + SW2)) + 
            MW2*(3 + 4*SW2))) + 
        (SW2*(18*MW2*MZ2^2*(6*(MT2 - MW2)*MW2*(6*MW2*MZ2 + MT2*MZ2*
                (3 - 2*Nc) + 2*MT2*MW2*Nc)*SW2 + MH2*(MT2^2*(MW2 - MZ2)*Nc - 
               3*MT2*MW2*(MW2*Nc - MZ2*Nc + 5*MZ2*SW2) + 2*MW2^2*
                (MW2*Nc - MZ2*Nc + 9*MZ2*SW2))) + CW*MW*MZ*
            (108*(MT2 - MW2)*MW2*MZ2^2*(MT2*MW2*Nc + 2*MW2*MZ2*SW2 + MT2*MZ2*
                (SW2 + Nc*(-1 + 3*SW2))) + MH2*(9*MT2^2*MZ2^2*Nc*
                (2*MW2 + MZ2*(-1 + 2*SW2)) + 2*MW2^2*(-32*MW2^3*Nc - 
                 8*MW2^2*MZ2*Nc*(-5 + 4*SW2) + MW2*MZ2^2*Nc*(1 + 40*SW2) + 
                 MZ2^3*(Nc*(-9 + SW2) + 54*SW2)) + MT2*MW2*(64*MW2^3*Nc + 
                 16*MW2^2*MZ2*Nc*(-5 + 4*SW2) - 20*MW2*MZ2^2*Nc*(1 + 4*SW2) + 
                 MZ2^3*(27*Nc - 162*SW2 - 20*Nc*SW2))))))/(MT2 - MW2))*
       A0i[aa0, MT2])/(1728*MH*MW*MW2*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
     (MB2*MW2*Nc*SW2*((2*(CW2*(MH2^2 + (26*MH2*MW2^3)/MZ2^2 - 
             (36*MW2^3*SW2)/MZ2 + MH2*MZ2*(5 + 6*SW2)) + 
           SW2*(-MH2^2 + (36*MW2^4*(-10*MT2^3 + 15*MT2^2*MW2 - 9*MT2*MW2^2 + 
                2*MW2^3)*SW2)/(MT2 - MW2)^5 - (MH2*(26*(MT2 - MW2)^5*MW2^3 + 
                5*(MT2 - MW2)^5*MZ2^3 - 219*MT2^3*MW2^3*MZ2^2*SW2 + 
                243*MT2^2*MW2^4*MZ2^2*SW2 - 138*MT2*MW2^5*MZ2^2*SW2 + 
                33*MW2^6*MZ2^2*SW2 + 6*(MT2 - MW2)^5*MZ2^3*SW2))/
              ((MT2 - MW2)^5*MZ2^2))))/(MW*MW2*MZ*SW2^3) + 
        2*MW*((-10*CW2*MH2*MZ)/(MW2^2*SW2 - MW2*MZ2*SW2) + 
          (88*CW2*MH2)/(MW2*MZ*SW2 - MZ*MZ2*SW2) + 
          (36*(1 + CW2/SW2^2 + (3*MT2^5)/((MT2 - MW2)^5*SW2) + 
              MT2^6/(MW2*(-MT2 + MW2)^5*SW2)) - (MH2^2*(CW2 - SW2))/
             (MW2*MZ2*SW2^3) + (MH2*((42*CW2*SW2)/(-MW2 + MZ2) + 
               ((28 - 26*SW2)*SW2)/MZ2 + (3*MT2*(-37*MT2^3 + 17*MT2^2*MW2 - 
                  19*MT2*MW2^2 + 7*MW2^3)*SW2^2)/(MT2 - MW2)^5 + 
               (4*CW2*(-7 + 5*SW2))/MZ2))/SW2^3 + 
            (MH2*(-36 + 3/SW2^2 + (-7 + (15*MT2^5)/(MT2 - MW2)^5 + 
                 (6*MT2^3)/(MT2 - MW2)^3 + (6*MT2^2)/(MT2 - MW2)^2)/SW2 + 
               (CW2*(-3 + 16*SW2))/SW2^3))/MW2)/MZ) + 
        ((84*CW2*MH2*MW2^4*MZ2^2)/(MW*MW2*MZ - MW*MZ*MZ2) + 
          CW*(MH2^2*MZ2^2*(2*MW2 + MZ2*(-1 + 2*SW2)) - 12*MW2*MZ2^2*
             (3*MW2^2 + 2*MT2*MZ2*SW2 + MW2*MZ2*(-3 + 13*SW2)) + 
            (MH2*(MW2*(48*MW2^4 - 2*MW2*MZ2^3*(13 - 4*Nc + 8*CW2*(1 + Nc) - 
                   25*SW2) + MZ2^4*(1 - 2*SW2) + 16*MW2^3*MZ2*(-7 + 3*SW2) - 
                 2*MW2^2*MZ2^2*(-47 + 8*Nc + 56*SW2)) + MT2*(-48*MW2^4 + 
                 2*MW2*MZ2^3*(13 - 4*Nc + 8*CW2*(1 + Nc) - 19*SW2) + 
                 MZ2^4*(-1 + 2*SW2) - 16*MW2^3*MZ2*(-7 + 3*SW2) + 
                 2*MW2^2*MZ2^2*(-47 + 8*Nc + 56*SW2))))/(MT2 - MW2)))/
         (MW2^2*MZ2^3*SW2^2))*A0i[aa0, MW2])/(384*MH*Pi^3*SW*VALPHA^2) - 
     (MB2*Nc*(6*CW*MW2*(12*CW2^2*MH2*MW2*(MW2 - MZ2)*MZ2^3*SW2 + 
          CW2*MZ2*(3*MH2^2*MW2*(MW2 - MZ2)*MZ2*SW2 + 54*MW2*(MW2 - MZ2)^2*
             MZ2^2*SW2 + MH2*(18*MW2^4 - 3*MZ2^4*(5 + 6*SW2) + 
              MW2^3*MZ2*(-102 + (81 + 28*Nc)*SW2) + MW2^2*MZ2^2*(135 - 
                (279 + 26*Nc)*SW2 + 3*SW2^2) - 2*MW2*MZ2^3*(18 + 
                (-108 + Nc)*SW2 + 6*SW2^2))) - (MW2 - MZ2)*SW2*
           (2*MW2*MZ2*SW2*(64*MW2^3 + 16*MW2^2*MZ2*(-7 + 2*SW2) - 
              8*MW2*MZ2^2*(-7 + 2*SW2) + MZ2^3*(-62 + 47*SW2)) + 
            MH2*(-32*MW2^4*SW2 + 3*MZ2^4*(5 + 6*SW2) - 2*MW2^2*MZ2^2*(42 - 
                5*SW2 + 4*SW2^2) + 2*MW2^3*MZ2*(9 + 32*SW2 + 8*SW2^2) + 
              MW2*MZ2^3*(51 - 123*SW2 + 10*SW2^2)))) + MW*MZ*(MW2 - MZ2)*SW2*
         (12*MW2^2*MZ2^2*SW2*(27*MZ2 + MH2*SW2^2) + 
          CW2*(9*MH2^2*MW2*MZ2*(MW2 + MZ2*SW2) + 6*MW2*MZ2^2*
             (MW2*MZ2*(27 - 16*SW2) + 32*MW2^2*SW2 + MZ2^2*(-27 + 47*SW2)) + 
            MH2*(16*MW2^4*(27 + 11*Nc) + 9*MZ2^4*(-1 + 2*SW2) + 
              4*MW2^3*MZ2*(-270 - 46*Nc + 129*SW2 + 44*Nc*SW2) + 
              2*MW2*MZ2^3*(-27 + 7*(24 + 7*Nc)*SW2) - 2*MW2^2*MZ2^2*(-333 + 
                552*SW2 + Nc*(-49 + 92*SW2))))))*A0i[aa0, MZ2])/
      (3456*CW*MH*MW*MW2*MZ*(MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
     (MB2*MT2*(2*(MT2 + 2*MW2)*(3*MW2 + CW*MW*MZ) + MH2*MW2*(-3 + Nc) + 
        CW*MH2*MW*MZ*(-1 + Nc))*Nc*B0i[bb0, MH2, MT2, MT2])/
      (32*MH*MW*MZ*Pi^3*SW*VALPHA^2) + 
     (MB2*(2*MW2*(MT2 + 2*MW2)*(3*MW2 + CW*MW*MZ) + 
        MH2*(3*MT2*MW2 - MW2^2 + CW*MT2*MW*MZ + CW*MW*MW2*MZ))*Nc*
       B0i[bb0, MH2, MW2, MW2])/(32*MH*MW*MZ*Pi^3*SW*VALPHA^2) + 
     (MB2*(-64*MW2^4 + 128*MW2^3*MZ2 - 4*MW2^2*MZ2*(9*MH2 - 8*CW*MW*MZ + 
          10*MZ2) + CW*MW*MZ*MZ2^2*(9*MH2 + 20*MZ2) + 
        MW2*MZ2^2*(27*MH2 - 16*CW*MW*MZ + 84*MZ2))*Nc*
       B0i[bb0, MH2, MZ2, MZ2])/(576*MH*MW*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
     (MB2*MH*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc^2*(2*CW2*MW2*(MW2 - MZ2) + 
        (-2*MW2^2 + MW2*(-2*CW*MW*MZ + 2*MZ2) + CW*MW*MZ*MZ2*(1 - 2*SW2))*
         SW2)*B0i[bb0, MW2, 0, MT2])/(192*MW*MW2*MZ*MZ2*Pi^3*SW*SW2^2*
       VALPHA^2) + (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*Nc*
       (-2*CW2*MW2*(MW2 - MZ2) + SW2*(2*MW2^2 + 2*MW2*(CW*MW*MZ - MZ2) + 
          CW*MW*MZ*MZ2*(-1 + 2*SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (384*MW*MW2*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
     (MB2*MH*Nc*(-2*CW2*MW2*(MW2 - MZ2)*MZ2*(94*MW2^2 + 
          2*MW2*MZ2*(5 + 3*SW2) - MZ2^2*(5 + 6*SW2)) + 
        SW2*(CW*MW*MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
           (2*MW2 + MZ2*(-1 + 2*SW2)) + 2*MW2*(MW2 - MZ2)*MZ2*
           (94*MW2^2 + 2*MW2*MZ2*(5 + 3*SW2) - MZ2^2*(5 + 6*SW2))))*
       B0i[bb0, MW2, MW2, MZ2])/(384*MW*MW2*MZ*MZ2^2*Pi^3*SW*SW2^2*
       VALPHA^2) - (MB2*MH*Nc*(2*CW2*MW2*MZ2*(MH2^2 + 4*MH2*(3*MW2 - 4*MZ2) + 
          12*MZ2*(-2*MW2 + 3*MZ2)) + CW*MW*MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
         (MW2 + MZ2*SW2))*B0i[bb0, MZ2, MH2, MZ2])/(384*MW*MZ*MZ2^2*Pi^3*SW*
       SW2*VALPHA^2) - 
     (MB2*MH*Nc^2*(CW*MW*MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
          MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*(MW2 + MZ2*SW2) - 
        6*CW2*MW2*MZ2^2*(4*MT2*MW2 + MZ2*(-4*MW2 + MZ2) + 
          MT2*MZ2*(-1 + 12*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MW*MZ*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
     (MB2*MH*Nc*(CW*MW*MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
         (MW2 + MZ2*SW2) + 2*CW2*MW2*MZ2^2*(96*MW2^2 - 11*MZ2^2*SW2 + 
          MW2*MZ2*(3 + 8*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
      (384*MW*MZ*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
     (MB2*MH*(MH2 - 4*MT2)*MT2*(MW2 + CW*MW*MZ)*Nc^2*B0i[dbb0, MH2, MT2, 
        MT2])/(32*MW*MZ*Pi^3*SW*VALPHA^2) - 
     (MB2*MH*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(MW2 + CW*MW*MZ)*Nc*
       B0i[dbb0, MH2, MW2, MW2])/(64*MW*MZ*Pi^3*SW*VALPHA^2) - 
     (MB2*MH*(MH2^2*(MW2 + CW*MW*MZ) + 4*MH2*(3*MW2^2 - 4*MW2*MZ2 - 
          CW*MW*MZ*MZ2) + 12*MZ2*(-2*MW2^2 + 3*MW2*MZ2 + CW*MW*MZ*MZ2))*Nc*
       B0i[dbb0, MH2, MZ2, MZ2])/(128*MW*MZ*Pi^3*SW*VALPHA^2) + 
     (MB2*Nc*(CW*MW*MZ*(MW2 - MZ2)*(MH2*(-4*MW2 + MZ2)^2 - 
          2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
        MW2*SW2*(-32*MW2^3*MZ2 + 64*MW2^2*MZ2^2 - 20*MW2*MZ2^3 + 42*MZ2^4 + 
          MH2*(32*MW2^3 - 64*MW2^2*MZ2 + 2*MW2*MZ2^2 + 3*MZ2^3) - 
          4*MH2^2*MZ2*(2*MW2 + MZ2)*SW2^2))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
      (288*MH*MW*MZ*(MW2 - MZ2)*Pi^3*SW*VALPHA^2) + 
     (MB2*(MH2^2*MT2 + 2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2) + 
        MH2*(MT2^2 - MT2*MW2 + 2*MW2^2))*(3*MW2 + CW*MW*MZ)*Nc*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(32*MH*MW*MZ*Pi^3*SW*VALPHA^2) - 
     (MB2*MH*MH2*(MW2 - MZ2)*(2*MW2^2 + 2*CW*MW*MW2*MZ + 4*MW2*MZ2 + 
        CW*MW*MZ*MZ2)*Nc*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])/
      (144*MW*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
     (MB2*MT2*(2*MT2^2 + 2*MT2*MW2 - MW2*(MH2 + 4*MW2))*(3*MW2 + CW*MW*MZ)*Nc*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])/(32*MH*MW*MZ*Pi^3*SW*VALPHA^2) + 
     (MB2*Nc*((-54*Sqrt[3]*CW*MH2^2)/VALPHA^2 - (54*Sqrt[3]*MH2^2*MW2)/
         (MW*MZ*VALPHA^2) + (225*CW*MH2^2)/(Pi*VALPHA^2) + 
        (27*CW*MH2*MT2^6)/((MT2 - MW2)^5*Pi*VALPHA^2) + 
        (27*CW*MH2*MT2^3)/((MT2 - MW2)^2*Pi*VALPHA^2) - 
        (864*CW*MH2*MW2)/(Pi*VALPHA^2) - (27*CW*MH2*MT2^5*MW2)/
         ((MT2 - MW2)^5*Pi*VALPHA^2) - (54*CW*MH2*MT2^3*MW2)/
         ((MT2 - MW2)^3*Pi*VALPHA^2) - (66*CW*MH2*MT2^2*MW2)/
         ((MT2 - MW2)^2*Pi*VALPHA^2) + (648*CW*MW2^2)/(Pi*VALPHA^2) - 
        (108*CW*MH2*MT2^4*MW2^2)/((MT2 - MW2)^5*Pi*VALPHA^2) + 
        (162*CW*MH2*MT2^2*MW2^2)/((MT2 - MW2)^3*Pi*VALPHA^2) + 
        (213*CW*MH2*MT2*MW2^2)/((MT2 - MW2)^2*Pi*VALPHA^2) + 
        (162*CW*MH2*MT2^3*MW2^3)/((MT2 - MW2)^5*Pi*VALPHA^2) + 
        (54*CW*MH2*MT2*MW2^3)/((MT2 - MW2)^3*Pi*VALPHA^2) - 
        (174*CW*MH2*MW2^3)/((MT2 - MW2)^2*Pi*VALPHA^2) + 
        (27*CW*MH2*MT2^2*MW2^4)/((MT2 - MW2)^5*Pi*VALPHA^2) - 
        (135*CW*MH2*MT2*MW2^5)/((MT2 - MW2)^5*Pi*VALPHA^2) + 
        (54*CW*MH2*MW2^6)/((MT2 - MW2)^5*Pi*VALPHA^2) + 
        (54*CW*MH2*MT2^4)/((-MT2 + MW2)^3*Pi*VALPHA^2) + 
        (108*CW*MH2*MW2^4)/((-MT2 + MW2)^3*Pi*VALPHA^2) + 
        (243*MH2^2*MW2)/(MW*MZ*Pi*VALPHA^2) + (762*MH2*MW*MW2)/
         (MZ*Pi*VALPHA^2) + (27*MH2*MT2^6*MW2)/(MW*(MT2 - MW2)^5*MZ*Pi*
          VALPHA^2) - (27*MH2*MT2^5*MW*MW2)/((MT2 - MW2)^5*MZ*Pi*VALPHA^2) - 
        (54*MH2*MT2^4*MW2)/(MW*(MT2 - MW2)^3*MZ*Pi*VALPHA^2) - 
        (54*MH2*MT2^3*MW*MW2)/((MT2 - MW2)^3*MZ*Pi*VALPHA^2) + 
        (27*MH2*MT2^3*MW2)/(MW*(MT2 - MW2)^2*MZ*Pi*VALPHA^2) - 
        (36*MH2*MT2^2*MW*MW2)/((MT2 - MW2)^2*MZ*Pi*VALPHA^2) - 
        (108*MH2*MT2^4*MW*MW2^2)/((MT2 - MW2)^5*MZ*Pi*VALPHA^2) + 
        (162*MH2*MT2^2*MW*MW2^2)/((MT2 - MW2)^3*MZ*Pi*VALPHA^2) + 
        (153*MH2*MT2*MW*MW2^2)/((MT2 - MW2)^2*MZ*Pi*VALPHA^2) + 
        (162*MH2*MT2^3*MW2^4)/(MW*(MT2 - MW2)^5*MZ*Pi*VALPHA^2) + 
        (54*MH2*MT2*MW2^4)/(MW*(MT2 - MW2)^3*MZ*Pi*VALPHA^2) - 
        (144*MH2*MW2^4)/(MW*(MT2 - MW2)^2*MZ*Pi*VALPHA^2) + 
        (27*MH2*MT2^2*MW2^5)/(MW*(MT2 - MW2)^5*MZ*Pi*VALPHA^2) - 
        (135*MH2*MT2*MW2^6)/(MW*(MT2 - MW2)^5*MZ*Pi*VALPHA^2) + 
        (54*MH2*MW2^7)/(MW*(MT2 - MW2)^5*MZ*Pi*VALPHA^2) + 
        (108*MH2*MW2^5)/(MW*(-MT2 + MW2)^3*MZ*Pi*VALPHA^2) + 
        (243*MH2*MW2*MZ)/(MW*Pi*VALPHA^2) - (99*MH2*MT2^2*MW2*MZ)/
         (MW*(MT2 - MW2)^2*Pi*VALPHA^2) + (198*MH2*MT2*MW*MW2*MZ)/
         ((MT2 - MW2)^2*Pi*VALPHA^2) - (99*MH2*MW*MW2^2*MZ)/
         ((MT2 - MW2)^2*Pi*VALPHA^2) + (432*CW*MH2*MW2^3)/
         (MZ2^2*Pi*VALPHA^2) + (438*CW*MH2*MW2^2)/(MZ2*Pi*VALPHA^2) + 
        (24*CW*MH2*MT2^2*MW2^2)/((MT2 - MW2)^2*MZ2*Pi*VALPHA^2) - 
        (48*CW*MH2*MT2*MW2^3)/((MT2 - MW2)^2*MZ2*Pi*VALPHA^2) + 
        (24*CW*MH2*MW2^4)/((MT2 - MW2)^2*MZ2*Pi*VALPHA^2) + 
        (48*MH2*MW*MW2^2)/(MZ*MZ2*Pi*VALPHA^2) - (195*CW*MH2*MZ2)/
         (Pi*VALPHA^2) - (93*CW*MH2*MT2^2*MZ2)/((MT2 - MW2)^2*Pi*VALPHA^2) + 
        (216*MW2*MZ2)/(CW*Pi*VALPHA^2) + (186*CW*MH2*MT2*MW2*MZ2)/
         ((MT2 - MW2)^2*Pi*VALPHA^2) - (93*CW*MH2*MW2^2*MZ2)/
         ((MT2 - MW2)^2*Pi*VALPHA^2) + (108*CW*MZ2^2)/(Pi*VALPHA^2) + 
        (4*CW*MH2*MT2*Nc)/(Pi*VALPHA^2) + (72*CW*MH2*MW2*Nc)/(Pi*VALPHA^2) - 
        (128*CW*MH2*MT2*MW2^2*Nc)/(MZ2^2*Pi*VALPHA^2) + 
        (160*CW*MH2*MT2*MW2*Nc)/(MZ2*Pi*VALPHA^2) - (96*CW*MH2*MW2^2*Nc)/
         (MZ2*Pi*VALPHA^2) - (54*CW*MH2*MZ2*Nc)/(Pi*VALPHA^2) - 
        (36*CW2*MH2^2*MW2)/(MW*MZ*Pi*SW2^2*VALPHA^2) + (84*CW2*MH2*MW*MW2)/
         (MZ*Pi*SW2^2*VALPHA^2) + (36*CW2*MH2*MW2*MZ)/
         (MW*Pi*SW2^2*VALPHA^2) - (48*CW2*MH2*MW2^4)/(MW*MZ*MZ2^2*Pi*SW2^2*
          VALPHA^2) + (36*CW2*MH2^2*MW*MW2)/(MZ*MZ2*Pi*SW2^2*VALPHA^2) - 
        (72*CW2*MH2*MW*MW2^2)/(MZ*MZ2*Pi*SW2^2*VALPHA^2) + 
        (72*CW2*MH2*MT2*MW2*Nc)/(MW*MZ*Pi*SW2^2*VALPHA^2) - 
        (24*CW2*MH2*MW*MW2*Nc)/(MZ*Pi*SW2^2*VALPHA^2) - 
        (72*CW2*MH2*MT2*MW*MW2*Nc)/(MZ*MZ2*Pi*SW2^2*VALPHA^2) + 
        (24*CW2*MH2*MW*MW2^2*Nc)/(MZ*MZ2*Pi*SW2^2*VALPHA^2) + 
        (18*CW*MH2^2)/(Pi*SW2*VALPHA^2) + (450*CW*MH2*MW2)/
         (Pi*SW2*VALPHA^2) + (96*CW*CW2*MH2*MW2)/(Pi*SW2*VALPHA^2) - 
        (216*CW*MW2^2)/(Pi*SW2*VALPHA^2) + (36*MH2^2*MW2)/
         (MW*MZ*Pi*SW2*VALPHA^2) - (84*MH2*MW*MW2)/(MZ*Pi*SW2*VALPHA^2) - 
        (432*CW2*MH2*MW*MW2)/(MZ*Pi*SW2*VALPHA^2) - (432*CW2*MW*MW2^2)/
         (MZ*Pi*SW2*VALPHA^2) - (36*MH2*MW2*MZ)/(MW*Pi*SW2*VALPHA^2) - 
        (432*CW2*MH2*MW2*MZ)/(MW*Pi*SW2*VALPHA^2) - (48*CW2^2*MH2*MW2*MZ)/
         (MW*Pi*SW2*VALPHA^2) + (216*CW2*MW*MW2*MZ)/(Pi*SW2*VALPHA^2) + 
        (36*CW2*MH2^2*MW*MW2)/(MZ*(MW2 - MZ2)*Pi*SW2*VALPHA^2) + 
        (228*CW2*MH2*MW*MW2^2)/(MZ*(MW2 - MZ2)*Pi*SW2*VALPHA^2) + 
        (432*CW*MH2*MW2^4)/(MZ2^3*Pi*SW2*VALPHA^2) + (432*CW*MH2*MW2^3)/
         (MZ2^2*Pi*SW2*VALPHA^2) + (48*MH2*MW2^4)/(MW*MZ*MZ2^2*Pi*SW2*
          VALPHA^2) - (18*CW*MH2^2*MW2)/(MZ2*Pi*SW2*VALPHA^2) - 
        (1332*CW*MH2*MW2^2)/(MZ2*Pi*SW2*VALPHA^2) + (216*CW*MW2^3)/
         (MZ2*Pi*SW2*VALPHA^2) - (36*MH2^2*MW*MW2)/(MZ*MZ2*Pi*SW2*VALPHA^2) + 
        (72*MH2*MW*MW2^2)/(MZ*MZ2*Pi*SW2*VALPHA^2) - (48*CW2*MH2*MW*MW2^2)/
         (MZ*MZ2*Pi*SW2*VALPHA^2) + (432*CW2*MW2^4)/(MW*MZ*MZ2*Pi*SW2*
          VALPHA^2) + (18*CW*MH2*MZ2)/(Pi*SW2*VALPHA^2) + 
        (108*CW*MW2*MZ2)/(Pi*SW2*VALPHA^2) - (216*CW2*MW2*MZ*MZ2)/
         (MW*Pi*SW2*VALPHA^2) - (108*CW*MZ2^2)/(Pi*SW2*VALPHA^2) + 
        (36*CW2*MH2^2*MW2*MZ)/(MW*(-MW2 + MZ2)*Pi*SW2*VALPHA^2) + 
        (12*CW2*MH2*MW*MW2*MZ)/((-MW2 + MZ2)*Pi*SW2*VALPHA^2) - 
        (36*CW*MH2*MT2*Nc)/(Pi*SW2*VALPHA^2) - (90*CW*MH2*MW2*Nc)/
         (Pi*SW2*VALPHA^2) + (96*CW*CW2*MH2*MW2*Nc)/(Pi*SW2*VALPHA^2) - 
        (72*MH2*MT2*MW2*Nc)/(MW*MZ*Pi*SW2*VALPHA^2) + (24*MH2*MW*MW2*Nc)/
         (MZ*Pi*SW2*VALPHA^2) - (96*CW2*MH2*MW*MW2*Nc)/(MZ*Pi*SW2*VALPHA^2) + 
        (120*CW2*MH2*MT2*MW*MW2*Nc)/(MZ*(MW2 - MZ2)*Pi*SW2*VALPHA^2) - 
        (128*CW*MH2*MT2*MW2^3*Nc)/(MZ2^3*Pi*SW2*VALPHA^2) + 
        (160*CW*MH2*MT2*MW2^2*Nc)/(MZ2^2*Pi*SW2*VALPHA^2) - 
        (96*CW*MH2*MW2^3*Nc)/(MZ2^2*Pi*SW2*VALPHA^2) + (4*CW*MH2*MT2*MW2*Nc)/
         (MZ2*Pi*SW2*VALPHA^2) + (168*CW*MH2*MW2^2*Nc)/
         (MZ2*Pi*SW2*VALPHA^2) + (72*MH2*MT2*MW*MW2*Nc)/
         (MZ*MZ2*Pi*SW2*VALPHA^2) - (24*MH2*MW*MW2^2*Nc)/
         (MZ*MZ2*Pi*SW2*VALPHA^2) + (24*CW2*MH2*MT2*MW2*MZ*Nc)/
         (MW*(-MW2 + MZ2)*Pi*SW2*VALPHA^2) + (12*CW2*MH2*MW*MW2*MZ*Nc)/
         ((-MW2 + MZ2)*Pi*SW2*VALPHA^2) + (96*CW2*MH2*MT2*MW*MW2^2*Nc)/
         (MZ*MZ2*(-MW2 + MZ2)*Pi*SW2*VALPHA^2) - (12*CW2*MH2*MW2*MZ*MZ2*Nc)/
         (MW*(-MW2 + MZ2)*Pi*SW2*VALPHA^2) + (936*MH2*MW*MW2*SW2)/
         (MZ*Pi*VALPHA^2) - (432*MW*MW2^2*SW2)/(MZ*Pi*VALPHA^2) + 
        (282*MH2*MW2*MZ*SW2)/(MW*Pi*VALPHA^2) - (48*MH2*MW*MW2^2*SW2)/
         (MZ*MZ2*Pi*VALPHA^2) - (216*MW2*MZ*MZ2*SW2)/(MW*Pi*VALPHA^2) + 
        (18*MH2*MW2*SW2^2)/(CW*Pi*VALPHA^2) + (108*CW2*MH2*MW*MW2*MZ*SW2)/
         (Pi*(MW2*SW2 - MZ2*SW2)*VALPHA^2) - (36*CW2*MH2*MW2*MZ*MZ2*SW2)/
         (Pi*(MW*MW2*SW2 - MW*MZ2*SW2)*VALPHA^2) - (936*CW2*MH2*MW*MW2^2*SW2)/
         (Pi*(MW2*MZ*SW2 - MZ*MZ2*SW2)*VALPHA^2) - (216*CW2*MH2*MW2^4*SW2)/
         (Pi*(MW*MW2*MZ*MZ2*SW2^2 - MW*MZ*MZ2^2*SW2^2)*VALPHA^2) + 
        24*CW*MH2*(12*Alfas + (MW2*SW2)/(Pi*VALPHA^2))*
         (17 + 6*Log[\[Mu]^2/MH2]) - (48*CW*MH2*MW2*SW2^2*
          (19 - Pi^2 + Log[MB2/MH2]^2 + 6*Log[\[Mu]^2/MH2]))/(Pi*VALPHA^2) + 
        (4*MW2*(CW2 - SW2)*SW2*(-3 + 4*SW2)*(4*MZ2^2*Pi^2 + 
           4*MH2^2*(9 + Pi^2) - 4*MH2*MZ2*(3 + 2*Pi^2) - 3*Log[MZ2/MH2]*
            (MH2*(3*MH2 + 2*MZ2) + 2*(MH2 - MZ2)^2*Log[1 - MZ2/MH2]) + 
           18*MH2^2*Log[\[Mu]^2/MH2] - 12*(MH2 - MZ2)^2*PolyLog[2, MZ2/MH2]))/
         (CW*MH2*Pi*VALPHA^2)))/(3456*MH*Pi^2*SW)) + 
   CHW*((MB2*MH*Nc*(2*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2)*SW2 + 
        CW2*(3*MW2^2 - 2*MZ2^2 + MW2*MZ2*(-1 + 5*SW2)))*A0i[aa0, MH2])/
      (64*(MW2 - MZ2)*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(-2*CW2*MT2*(MT2 - MW2)^2*(MW2 - MZ2)*Nc + 
        MW2*(MH2*(MT2 - 2*MW2)*MZ2 - 2*(MT2 - MW2)*(MT2*MZ2 + 2*MW2*MZ2 + 
            MT2^2*Nc - MT2*MW2*Nc))*SW2)*A0i[aa0, MT2])/
      (16*MH*(MT2 - MW2)^2*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(CW2*(MT2 - MW2)^2*(6*MW2*(MW2 - MZ2)*SW2 + 
          MH2*(MW2 - MZ2*(1 + SW2))) + 
        SW2*(2*(MT2 - MW2)*MW2*(3*MT2*MW2 - 3*MW2^2 + 2*MT2*MZ2 + 4*MW2*MZ2)*
           SW2 + MH2*(MT2^2*(-MW2 + MZ2 + MZ2*SW2) + 
            MW2^2*(-MW2 + MZ2 + 3*MZ2*SW2) + 2*MT2*MW2*
             (MW2 - MZ2*(1 + SW2)))))*A0i[aa0, MW2])/(32*MH*(MT2 - MW2)^2*MZ2*
       Pi^3*SW2^2*VALPHA^2) + 
     (MB2*Nc*(9*CW2*MZ2^2*(CW2*MH2*MZ2 + 6*(MW2 - MZ2)*MZ2*SW2 + 
          MH2*MW2*(-1 + 4*SW2)) + 
        SW2*(-2*MW2*MZ2*SW2*(16*MW2^2 + 16*CW2*MW2*MZ2 + 
            MZ2^2*(-23 + 16*SW2)) + MH2*(-9*CW2*MZ2^3 + 40*MW2^3*SW2 - 
            8*MW2^2*MZ2*SW2*(1 + SW2) + MW2*MZ2^2*(9 - 14*SW2 + 8*SW2^2))))*
       A0i[aa0, MZ2])/(576*MH*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
     (MB2*MW2*(MH2 + MT2 + 2*MW2)*Nc*B0i[bb0, MH2, MW2, MW2])/
      (8*MH*Pi^3*VALPHA^2) + 
     (MB2*MW2*Nc*(MH2*(2*MW2^2 + MZ2^2*(11 - 2*SW2) + 2*MW2*MZ2*(-2 + SW2)) + 
        2*MZ2*(4*MW2^2 + 4*CW2*MW2*MZ2 + MZ2^2*(1 + 4*SW2)))*
       B0i[bb0, MH2, MZ2, MZ2])/(144*MH*MZ2^2*Pi^3*VALPHA^2) + 
     (MB2*MH*(MH2 - 2*MW2)*(MW2 - MZ2)*Nc*(CW2 - SW2)*
       B0i[bb0, MW2, MH2, MW2])/(16*MZ2*Pi^3*SW2^2*VALPHA^2) + 
     (CW2*MB2*MH*MW2*(MH2 - 2*MZ2)*Nc*B0i[bb0, MZ2, MH2, MZ2])/
      (16*MZ2*Pi^3*SW2*VALPHA^2) + (3*MB2*MH*(MH2 - 2*MW2)*MW2*Nc*
       B0i[dbb0, MH2, MW2, MW2])/(16*Pi^3*VALPHA^2) + 
     (3*MB2*MH*MW2*(MH2 - 2*MZ2)*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
      (32*Pi^3*VALPHA^2) + (MB2*MW2*(MH2 - 2*MZ2)*Nc*
       (2*MH2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + MZ2*(4*MW2^2 + 4*CW2*MW2*MZ2 + 
          MZ2^2*(1 + 4*SW2)))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
      (144*MH*MZ2^2*Pi^3*VALPHA^2) + 
     (MB2*MW2*(MT2^2 + MT2*MW2 + (MH2 - 2*MW2)*MW2)*Nc*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2])/(8*MH*Pi^3*VALPHA^2) + 
     (MB2*MW2*Nc*SW2*(12*MH2 - (12*MH2*MW2)/MZ2 + (72*CW2*MW2)/SW2^2 - 
        (72*CW2*MW2^2)/(MZ2*SW2^2) - (36*CW2*MZ2)/SW2^2 + 
        (36*CW2*MZ2^2)/(MW2*SW2^2) - (53*MH2)/SW2 - (18*MH2*MT2^5)/
         ((MT2 - MW2)^5*SW2) + (54*MH2*MT2^4*MW2)/((MT2 - MW2)^5*SW2) - 
        (36*MH2*MT2^3*MW2^2)/((MT2 - MW2)^5*SW2) - (36*MH2*MT2^2*MW2^3)/
         ((MT2 - MW2)^5*SW2) + (54*MH2*MT2*MW2^4)/((MT2 - MW2)^5*SW2) + 
        (18*MH2*MW2^5)/((-MT2 + MW2)^5*SW2) - (20*MH2*MW2^2)/(MZ2^2*SW2) + 
        (28*MH2*MW2)/(MZ2*SW2) - (72*MW2^2)/(MZ2*SW2) - (36*MZ2)/SW2 + 
        8*MH2*SW2*(19 - Pi^2 + Log[MB2/MH2]^2 + 6*Log[\[Mu]^2/MH2]) - 
        4*MH2*(3 - 4*SW2)*(-12 + (4*MZ2)/MH2 - (4*(MH2 - MZ2)^2*Pi^2)/
           (3*MH2^2) + Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 
            (2*(MH2 - MZ2)^2*Log[1 - MZ2/MH2])/MH2^2) - 6*Log[\[Mu]^2/MH2] + 
          (4*(MH2 - MZ2)^2*PolyLog[2, MZ2/MH2])/MH2^2)))/
      (576*MH*Pi^3*VALPHA^2)) + 
   CHB*(-1/64*(MB2*MH*Nc*(3*CW2*MW2 + 2*MW2*SW2 + CW2*MZ2*(-3 + 5*SW2))*
        A0i[aa0, MH2])/(MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*MT2*Nc^2*(CW2*(MW2 - MZ2) + MW2*SW2)*A0i[aa0, MT2])/
      (8*MH*MZ2*Pi^3*SW2*VALPHA^2) - 
     (3*MB2*MW2*Nc*(CW2*(MW2 - MZ2) + MW2*SW2)*A0i[aa0, MW2])/
      (16*MH*MZ2*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(-9*CW2*(MW2 - MZ2)*MZ2^2*(2*MH2 + 3*MZ2) - 
        MH2*(MW2 - MZ2)*SW2*(20*MW2^2 - 4*MW2*MZ2*(1 + SW2) + 
          MZ2^2*(-7 + 4*SW2)) - MZ2*SW2*(-16*MW2^3 + 
          MW2*MZ2^2*(39 - 32*SW2) + 16*MW2^2*MZ2*SW2 + 4*MZ2^3*(1 + 4*SW2)))*
       A0i[aa0, MZ2])/(288*MH*MZ2^3*Pi^3*SW2*VALPHA^2) + 
     (MB2*Nc*(4*MZ2*SW2*(4*MW2^2 + 4*CW2*MW2*MZ2 + MZ2^2*(1 + 4*SW2)) + 
        MH2*(4*MW2^2*SW2 + MZ2^2*(27 - 5*SW2 - 4*SW2^2) + 
          MW2*MZ2*(-27 - 8*SW2 + 4*SW2^2)))*B0i[bb0, MH2, MZ2, MZ2])/
      (288*MH*MZ2*Pi^3*VALPHA^2) + (CW2*MB2*MH*(MH2 - 2*MZ2)*(-MW2 + MZ2)*Nc*
       B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW2*VALPHA^2) + 
     (3*MB2*MH*(MH2 - 2*MZ2)*(-MW2 + MZ2)*Nc*B0i[dbb0, MH2, MZ2, MZ2])/
      (32*Pi^3*VALPHA^2) - (MB2*(MH2 - 2*MZ2)*Nc*SW2^2*
       (2*MH2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + MZ2*(4*MW2^2 + 4*CW2*MW2*MZ2 + 
          MZ2^2*(1 + 4*SW2)))*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])/
      (144*MH*(MW2 - MZ2)*Pi^3*VALPHA^2) + 
     (MB2*MW2*Nc*SW2*(-24*MH2 + (12*MH2*MW2)/MZ2 + (12*MH2*MZ2)/MW2 - 
        (72*CW2*MW2)/SW2^2 + (72*CW2*MW2^2)/(MZ2*SW2^2) + 
        (36*CW2*MZ2)/SW2^2 - (36*CW2*MZ2^2)/(MW2*SW2^2) + (45*MH2)/SW2 + 
        (20*MH2*MW2^2)/(MZ2^2*SW2) - (48*MH2*MW2)/(MZ2*SW2) + 
        (72*MW2^2)/(MZ2*SW2) + (36*MZ2)/SW2 - (17*MH2*MZ2)/(MW2*SW2) + 
        8*CW2*MH2*(19 - Pi^2 + Log[MB2/MH2]^2 + 6*Log[\[Mu]^2/MH2]) + 
        4*MH2*(3 - 4*SW2)*(-12 + (4*MZ2)/MH2 - (4*(MH2 - MZ2)^2*Pi^2)/
           (3*MH2^2) + Log[MZ2/MH2]*(3 + (2*MZ2)/MH2 + 
            (2*(MH2 - MZ2)^2*Log[1 - MZ2/MH2])/MH2^2) - 6*Log[\[Mu]^2/MH2] + 
          (4*(MH2 - MZ2)^2*PolyLog[2, MZ2/MH2])/MH2^2)))/
      (576*MH*Pi^3*VALPHA^2)))


==> Electronic_Results/Analytic_Files/analytic_expressions/Hbb/GamHbb61_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(27*CH*MB2*MH*MH2*B0i[dbb0, MH2, MH2, MH2]*Class[2])/(64*Pi^3) + 
 Class[6]*((MB2*MH*SW2*(-(MH2*MW2) - 8*MW2*MZ2 + 2*MZ2^2 + 
      (2*MW2 + MZ2 - 2*MZ2*SW2)*A0i[aa0, MZ2] + 2*(4*MW2 - MZ2)*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, 
        MZ2] + MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      2*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2])*CdB[3, 3])/
    (16*Sqrt[2]*MB*MZ*Pi^3*SW*VMU^2) + (Sqrt[Alfas]*MB2*MH*MH2*CdG[3, 3])/
    (4*Sqrt[2]*MB*Pi^(5/2)*VMU) + 
   (CW2*MB2*MH*(3*(MT2 + 2*MW2)*MZ2*A0i[aa0, MT2] - 3*(MT2 + 2*MW2)*MZ2*
       A0i[aa0, MW2] + (MT2 - MW2)*(-(MH2*MW2) + MH2*MZ2 - 12*MT2*MZ2 - 
        20*MW2*MZ2 + 2*MZ2^2 + (4*MW2 - MZ2)*A0i[aa0, MZ2] + 
        9*MT2*MZ2*B0i[bb0, MH2, MT2, MT2] + 6*MT2*MZ2*B0i[bb0, MH2, MW2, 
          MW2] + 12*MW2*MZ2*B0i[bb0, MH2, MW2, MW2] + 
        8*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 
        4*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
        MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 3*MH2*MT2*MZ2*
         C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 6*MT2^2*MZ2*
         C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 6*MT2*MW2*MZ2*
         C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 6*MW2^2*MZ2*
         C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 9*MT2^2*MZ2*
         C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 9*MT2*MW2*MZ2*
         C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]))*CdW[3, 3])/
    (16*Sqrt[2]*MB*MW*(MT2 - MW2)*Pi^3*VMU^2) - 
   (3*MB2*MT*MW2*(-2*(MH2*(2*MT2 - 5*MW2) + 12*(MT2 - MW2)^2)*A0i[aa0, MT2] - 
      2*(-12*(MT2 - MW2)^2 + MH2*(MT2 + 2*MW2))*A0i[aa0, MW2] + 
      (MT2 - MW2)*(7*MH2*MT2 - MH2*MW2 - 6*(MH2 - 4*MT2)*(MT2 - MW2)*
         B0i[bb0, MH2, MT2, MT2] + 4*(MH2 - 6*MW2)*(MT2 - MW2)*
         B0i[bb0, MH2, MW2, MW2] + 2*MH2^2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, 
          MW2] + 4*MH2*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        2*MH2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        20*MH2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        24*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
        16*MH2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
        48*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        24*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
        6*MH2*MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        24*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        12*MH2*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
        48*MT2^2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
        6*MH2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        24*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]))*CuW[3, 3])/
    (32*Sqrt[2]*MH*MW*(MT2 - MW2)^2*Pi^3*VMU^2)) + 
 Class[3]*((CHbox*MB2*(-136*MH2^2*MW2^2 + 136*MH2*MW2^3 + 279*MH2^3*MZ2 - 
      134*MH2^2*MW2*MZ2 - 145*MH2*MW2^2*MZ2 - 54*Sqrt[3]*MH2^3*MZ2*Pi + 
      54*Sqrt[3]*MH2^2*MW2*MZ2*Pi + 1632*Alfas*MH2^2*MZ2*Pi*VMU^2 - 
      1632*Alfas*MH2*MW2*MZ2*Pi*VMU^2 + 18*MH2*(-4*MH2 + MW2)*MZ2*
       A0i[aa0, MH2] - 144*(MH2 - MT2 - 2*MW2)*(MH2 - MW2)*MZ2*
       A0i[aa0, MT2] + 144*MH2^2*MZ2*A0i[aa0, MW2] - 
      144*MH2*MT2*MZ2*A0i[aa0, MW2] - 378*MH2*MW2*MZ2*A0i[aa0, MW2] + 
      144*MT2*MW2*MZ2*A0i[aa0, MW2] + 288*MW2^2*MZ2*A0i[aa0, MW2] - 
      128*MH2*MW2^2*A0i[aa0, MZ2] + 128*MW2^3*A0i[aa0, MZ2] + 
      72*MH2^2*MZ2*A0i[aa0, MZ2] - 8*MH2*MW2*MZ2*A0i[aa0, MZ2] - 
      64*MW2^2*MZ2*A0i[aa0, MZ2] - 80*MH2*MZ2^2*A0i[aa0, MZ2] + 
      80*MW2*MZ2^2*A0i[aa0, MZ2] - 144*MH2^2*MT2*MZ2*B0i[bb0, MH2, MT2, 
        MT2] - 144*MH2*MT2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2*MT2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MT2^2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MT2, MT2] - 36*MH2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      72*MH2^2*MT2*MZ2*B0i[bb0, MH2, MW2, MW2] + 108*MH2^2*MW2*MZ2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2*MW2*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      216*MH2*MW2^2*MZ2*B0i[bb0, MH2, MW2, MW2] - 144*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 288*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] - 
      18*MH2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MW2*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MH2*MW2^2*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 
      128*MW2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 36*MH2^2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 100*MH2*MW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 
      64*MW2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 80*MH2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 80*MW2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      216*MH2^3*MT2*MZ2*B0i[dbb0, MH2, MT2, MT2] + 864*MH2^2*MT2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] + 216*MH2^2*MT2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 864*MH2*MT2^2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 36*MH2^4*MZ2*B0i[dbb0, MH2, MW2, MW2] + 
      180*MH2^3*MW2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 576*MH2^2*MW2^2*MZ2*
       B0i[dbb0, MH2, MW2, MW2] + 432*MH2*MW2^3*MZ2*B0i[dbb0, MH2, MW2, 
        MW2] - 18*MH2^4*MZ2*B0i[dbb0, MH2, MZ2, MZ2] + 
      18*MH2^3*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^2*MW2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] - 216*MH2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      216*MH2*MW2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 128*MH2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MH2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2^2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 8*MH2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 56*MH2*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MH2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MW2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 72*MH2^3*MT2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^2*MT2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MT2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 216*MH2*MT2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 32*MH2^3*MW2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 32*MH2^2*MW2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 144*MH2*MT2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^2*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^3*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 216*MH2*MT2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 288*MT2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 48*MH2^2*MW2^2*Log[\[Mu]^2/MH2] + 
      48*MH2*MW2^3*Log[\[Mu]^2/MH2] + 48*MH2^2*MW2*MZ2*Log[\[Mu]^2/MH2] - 
      48*MH2*MW2^2*MZ2*Log[\[Mu]^2/MH2] + 576*Alfas*MH2^2*MZ2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 576*Alfas*MH2*MW2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (384*MH*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
   (CHD*MB2*(-279*MH2^3*MW2*MZ2 + 215*MH2^2*MW2^2*MZ2 + 64*MH2*MW2^3*MZ2 + 
      279*MH2^3*MZ2^2 - 206*MH2^2*MW2*MZ2^2 - 73*MH2*MW2^2*MZ2^2 - 
      9*MH2^2*MZ2^3 + 9*MH2*MW2*MZ2^3 + 54*Sqrt[3]*MH2^3*MW2*MZ2*Pi - 
      54*Sqrt[3]*MH2^2*MW2^2*MZ2*Pi - 54*Sqrt[3]*MH2^3*MZ2^2*Pi + 
      54*Sqrt[3]*MH2^2*MW2*MZ2^2*Pi - 1632*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2 + 
      1632*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2 + 1632*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 
      1632*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2 + 18*MH2*(-4*MH2 + MW2)*MZ2^2*SW2*
       A0i[aa0, MH2] - 144*(MH2 - MT2 - 2*MW2)*(MH2 - MW2)*MZ2^2*SW2*
       A0i[aa0, MT2] - 198*MH2^2*MW2*MZ2*A0i[aa0, MW2] + 
      144*MH2*MT2*MW2*MZ2*A0i[aa0, MW2] + 432*MH2*MW2^2*MZ2*A0i[aa0, MW2] - 
      144*MT2*MW2^2*MZ2*A0i[aa0, MW2] - 288*MW2^3*MZ2*A0i[aa0, MW2] + 
      252*MH2^2*MZ2^2*A0i[aa0, MW2] - 144*MH2*MT2*MZ2^2*A0i[aa0, MW2] - 
      486*MH2*MW2*MZ2^2*A0i[aa0, MW2] + 144*MT2*MW2*MZ2^2*A0i[aa0, MW2] + 
      288*MW2^2*MZ2^2*A0i[aa0, MW2] + 216*MH2^2*MW2^2*A0i[aa0, MZ2] - 
      344*MH2*MW2^3*A0i[aa0, MZ2] + 128*MW2^4*A0i[aa0, MZ2] - 
      360*MH2^2*MW2*MZ2*A0i[aa0, MZ2] + 488*MH2*MW2^2*MZ2*A0i[aa0, MZ2] - 
      128*MW2^3*MZ2*A0i[aa0, MZ2] + 90*MH2^2*MZ2^2*A0i[aa0, MZ2] - 
      10*MH2*MW2*MZ2^2*A0i[aa0, MZ2] - 80*MW2^2*MZ2^2*A0i[aa0, MZ2] - 
      80*MH2*MZ2^3*A0i[aa0, MZ2] + 80*MW2*MZ2^3*A0i[aa0, MZ2] + 
      144*MH2^2*MT2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      144*MT2^2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MW2^3*MZ2*B0i[bb0, MH2, MT2, MT2] - 144*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, 
        MT2] - 144*MH2*MT2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MT2^2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 36*MH2^3*MW2*MZ2*B0i[bb0, MH2, MW2, MW2] - 
      72*MH2^2*MT2*MW2*MZ2*B0i[bb0, MH2, MW2, MW2] - 
      108*MH2^2*MW2^2*MZ2*B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 216*MH2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      144*MT2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      288*MW2^4*MZ2*B0i[bb0, MH2, MW2, MW2] - 36*MH2^3*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2^2*MT2*MZ2^2*B0i[bb0, MH2, MW2, MW2] + 
      108*MH2^2*MW2*MZ2^2*B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 216*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, 
        MW2] - 144*MT2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 
      288*MW2^3*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 18*MH2^3*MW2*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MW2^2*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      128*MH2*MW2^3*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 
      128*MW2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      164*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 
      128*MW2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 44*MH2*MW2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 80*MH2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 80*MW2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 
      216*MH2^3*MT2*MW2*MZ2*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2^2*MT2^2*MW2*MZ2*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^2*MT2*MW2^2*MZ2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2*MT2^2*MW2^2*MZ2*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^3*MT2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2^2*MT2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^2*MT2*MW2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2*MT2^2*MW2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      36*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 180*MH2^3*MW2^2*MZ2*
       B0i[dbb0, MH2, MW2, MW2] + 576*MH2^2*MW2^3*MZ2*
       B0i[dbb0, MH2, MW2, MW2] - 432*MH2*MW2^4*MZ2*B0i[dbb0, MH2, MW2, 
        MW2] - 36*MH2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      180*MH2^3*MW2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      576*MH2^2*MW2^2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      432*MH2*MW2^3*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      128*MH2^2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MH2*MW2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MH2^2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      128*MW2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      8*MH2^2*MW2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      136*MH2*MW2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      128*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      8*MH2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      72*MH2*MW2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      80*MW2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      80*MH2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      80*MW2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2^3*MT2*MW2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      72*MH2^2*MT2^2*MW2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      144*MH2^2*MT2*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      72*MH2*MT2^2*MW2^2*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      144*MH2^2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      216*MH2*MT2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      144*MT2^2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      432*MH2*MW2^4*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      144*MT2*MW2^4*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      288*MW2^5*MZ2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      72*MH2^3*MT2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      72*MH2^2*MT2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      144*MH2^2*MT2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      72*MH2*MT2^2*MW2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      144*MH2^2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      216*MH2*MT2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      144*MT2^2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      432*MH2*MW2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      144*MT2*MW2^3*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      288*MW2^4*MZ2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      16*MH2^3*MW2^2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      16*MH2^2*MW2^3*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      16*MH2^3*MW2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      16*MH2^2*MW2^2*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      32*MH2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      32*MH2^2*MW2*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      144*MH2*MT2^3*MW2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      72*MH2^2*MT2*MW2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      144*MH2*MT2^2*MW2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      144*MT2^3*MW2^2*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      216*MH2*MT2*MW2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      144*MT2^2*MW2^3*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      288*MT2*MW2^4*MZ2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      144*MH2*MT2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      72*MH2^2*MT2*MW2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      144*MH2*MT2^2*MW2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      144*MT2^3*MW2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      216*MH2*MT2*MW2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      144*MT2^2*MW2^2*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
      288*MT2*MW2^3*MZ2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
      48*MH2^2*MW2^2*MZ2*Log[\[Mu]^2/MH2] + 48*MH2*MW2^3*MZ2*
       Log[\[Mu]^2/MH2] + 48*MH2^2*MW2*MZ2^2*Log[\[Mu]^2/MH2] - 
      48*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MH2] - 576*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 576*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      576*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      576*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (1536*MH*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2)) + 
 Class[7]*(((4*MB2*(3*MH2*MW2 + 4*MZ2*(-MW2 + MZ2))*A0i[aa0, MZ2] - 
      MB2*MZ2*((3*MH2^2 - 6*MH2*MZ2 + 16*MZ2*(-MW2 + MZ2))*
         B0i[bb0, MH2, MZ2, MZ2] + 4*MZ2*(MH2*(-4*MW2 + MZ2) - 4*MZ2^2*SW2)*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 2*MH2*(MW2 + 5*MZ2 + 
          MH2*(2*MW2 + MZ2)*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])))*CHd[3, 3])/
    (64*MH*MZ2*Pi^3*VMU^2) + 
   (9*MB2*MH*(-(MZ2*A0i[aa0, MW2]) + MW2*A0i[aa0, MZ2])*CHl1[1, 1])/
    (64*MZ2*Pi^3*VMU^2) + (9*MB2*MH*(-(MZ2*A0i[aa0, MW2]) + 
      MW2*A0i[aa0, MZ2])*CHl1[2, 2])/(64*MZ2*Pi^3*VMU^2) - 
   (MB2*((6*MH2*(-2*MW2 + MZ2) + 8*MZ2*(2*MW2 + MZ2))*A0i[aa0, MZ2] + 
      MZ2*(-((3*MH2^2 - 6*MH2*MZ2 + 8*MZ2*(2*MW2 + MZ2))*B0i[bb0, MH2, MZ2, 
           MZ2]) + 4*MZ2*(MH2*(-4*MW2 + MZ2) + 2*MZ2*(2*MW2 + MZ2))*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + MH2*(2*MW2 - 11*MZ2 - 
          4*MH2*MZ2*SW2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2])))*CHq1[3, 3])/
    (64*MH*MZ2*Pi^3*VMU^2) + 
   (MB2*(6*(4*(MT2 - MW2)^2*(MT2 + 2*MW2) + MH2*(2*MT2^2 - 4*MT2*MW2 - 
          MW2^2))*MZ2*A0i[aa0, MT2] + 6*(-4*(MT2 - MW2)^2*(MT2 + 2*MW2) + 
        MH2*(2*MT2^2 - MT2*MW2 + 2*MW2^2))*MZ2*A0i[aa0, MW2] + 
      (MT2 - MW2)*(2*(MT2 - MW2)*(MH2*(6*MW2 - 3*MZ2) - 4*MZ2*(2*MW2 + MZ2))*
         A0i[aa0, MZ2] + MZ2*(-12*MH2*MT2^2 + 10*MH2*MT2*MW2 - 16*MH2*MW2^2 + 
          11*MH2*MT2*MZ2 - 11*MH2*MW2*MZ2 + 12*MT2*(MT2 - MW2)*
           (MH2 - 2*(MT2 + 2*MW2))*B0i[bb0, MH2, MT2, MT2] + 
          6*(MT2 - MW2)*(MH2^2 + 2*MH2*(MT2 - MW2) + 4*MW2*(MT2 + 2*MW2))*
           B0i[bb0, MH2, MW2, MW2] + 3*MH2^2*MT2*B0i[bb0, MH2, MZ2, MZ2] - 
          3*MH2^2*MW2*B0i[bb0, MH2, MZ2, MZ2] - 6*MH2*MT2*MZ2*
           B0i[bb0, MH2, MZ2, MZ2] + 6*MH2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
          16*MT2*MW2*MZ2*B0i[bb0, MH2, MZ2, MZ2] - 16*MW2^2*MZ2*
           B0i[bb0, MH2, MZ2, MZ2] + 8*MT2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
          8*MW2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 16*MH2*MT2*MW2*MZ2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 16*MH2*MW2^2*MZ2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 4*MH2*MT2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 4*MH2*MW2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 16*MT2*MW2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 16*MW2^2*MZ2^2*
           C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 8*MT2*MZ2^3*C0i[cc0, 0, MH2, 0, 
            0, MZ2, MZ2] + 8*MW2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
          12*MH2^2*MT2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
          12*MH2*MT2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
          12*MH2^2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
          24*MH2*MT2^2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
          24*MT2^3*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
          36*MH2*MT2*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
          24*MH2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
          72*MT2*MW2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
          48*MW2^4*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 4*MH2^2*MT2*MW2*
           C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 4*MH2^2*MW2^2*C0i[cc0, MH2, 0, 0, 
            0, 0, MZ2] + 4*MH2^2*MT2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
          4*MH2^2*MW2*MZ2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
          24*MT2^4*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 12*MH2*MT2^2*MW2*
           C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 12*MH2*MT2*MW2^2*
           C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MT2^2*MW2^2*
           C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 48*MT2*MW2^3*
           C0i[cc0, MH2, 0, 0, MT2, MT2, MW2])))*CHq3[3, 3])/
    (64*MH*(MT2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
   (3*MB*MH*MT*((MT2 - 4*MW2)*A0i[aa0, MT2] - (MT2 - 4*MW2)*A0i[aa0, MW2] + 
      (MT2 - MW2)*(4*MW2 + MT2*B0i[bb0, MH2, MT2, MT2] + 
        (MH2 - 2*MW2)*B0i[bb0, MH2, MW2, MW2] + 
        MH2*MT2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        2*MT2*MW2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
        4*MW2^2*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
        MT2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
        2*MH2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        7*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]))*CHud[3, 3])/
    (64*(MT2 - MW2)*Pi^3*VMU^2) - 
   (MB2*CHl3[1, 1]*(136*MH2^2*MW2^3 - 136*MH2*MW2^4 - 90*MH2^3*MW2*MZ2 + 
      27*MH2^2*MT2*MW2*MZ2 - 290*MH2^2*MW2^2*MZ2 - 27*MH2*MT2*MW2^2*MZ2 + 
      380*MH2*MW2^3*MZ2 + 90*MH2^3*MZ2^2 - 27*MH2^2*MT2*MZ2^2 + 
      145*MH2^2*MW2*MZ2^2 + 27*MH2*MT2*MW2*MZ2^2 - 235*MH2*MW2^2*MZ2^2 + 
      9*MH2^2*MZ2^3 - 9*MH2*MW2*MZ2^3 + 18*Sqrt[3]*MH2^3*MW2*MZ2*Pi - 
      18*Sqrt[3]*MH2^2*MW2^2*MZ2*Pi - 18*Sqrt[3]*MH2^3*MZ2^2*Pi + 
      18*Sqrt[3]*MH2^2*MW2*MZ2^2*Pi - 816*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2 + 
      816*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2 + 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 
      816*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2 - 54*MH2*MW2*MZ2^2*SW2*A0i[aa0, MH2] - 
      18*(MH2 - MW2)*(5*MH2 - 8*(MT2 + 2*MW2))*MZ2^2*SW2*A0i[aa0, MT2] - 
      108*MH2^2*MW2*MZ2*A0i[aa0, MW2] + 144*MH2*MT2*MW2*MZ2*A0i[aa0, MW2] + 
      342*MH2*MW2^2*MZ2*A0i[aa0, MW2] - 144*MT2*MW2^2*MZ2*A0i[aa0, MW2] - 
      288*MW2^3*MZ2*A0i[aa0, MW2] + 54*MH2^2*MZ2^2*A0i[aa0, MW2] - 
      144*MH2*MT2*MZ2^2*A0i[aa0, MW2] - 288*MH2*MW2*MZ2^2*A0i[aa0, MW2] + 
      144*MT2*MW2*MZ2^2*A0i[aa0, MW2] + 288*MW2^2*MZ2^2*A0i[aa0, MW2] - 
      54*MH2^2*MW2^2*A0i[aa0, MZ2] + 182*MH2*MW2^3*A0i[aa0, MZ2] - 
      128*MW2^4*A0i[aa0, MZ2] + 108*MH2^2*MW2*MZ2*A0i[aa0, MZ2] - 
      300*MH2*MW2^2*MZ2*A0i[aa0, MZ2] + 192*MW2^3*MZ2*A0i[aa0, MZ2] + 
      144*MH2*MW2*MZ2^2*A0i[aa0, MZ2] - 144*MW2^2*MZ2^2*A0i[aa0, MZ2] - 
      80*MH2*MZ2^3*A0i[aa0, MZ2] + 80*MW2*MZ2^3*A0i[aa0, MZ2] + 
      36*MH2^2*MT2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      252*MH2*MT2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      144*MT2^2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MW2^3*MZ2*B0i[bb0, MH2, MT2, MT2] - 36*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, 
        MT2] - 252*MH2*MT2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MT2^2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 72*MH2^2*MT2*MW2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 288*MH2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      144*MT2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      288*MW2^4*MZ2*B0i[bb0, MH2, MW2, MW2] + 72*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 288*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, 
        MW2] - 144*MT2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 
      288*MW2^3*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 128*MH2*MW2^3*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MW2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      192*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      192*MW2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 144*MH2*MW2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 144*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 80*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^3*MT2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2^2*MT2^2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^2*MT2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2*MT2^2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^3*MT2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2^2*MT2^2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 108*MH2^2*MT2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2*MT2^2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 18*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 
      90*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MW2, MW2] + 288*MH2^2*MW2^3*MZ2*
       B0i[dbb0, MH2, MW2, MW2] - 216*MH2*MW2^4*MZ2*B0i[dbb0, MH2, MW2, 
        MW2] - 18*MH2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      90*MH2^3*MW2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 288*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 216*MH2*MW2^3*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 9*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 27*MH2^3*MW2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^2*MW2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      108*MH2*MW2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 128*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^2*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 8*MH2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 136*MH2*MW2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 144*MW2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MH2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MW2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^3*MT2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^2*MT2^2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 288*MW2^5*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^3*MT2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^2*MT2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 32*MH2^3*MW2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 32*MH2^2*MW2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 48*MH2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 48*MH2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 144*MH2*MT2^3*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 72*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 288*MT2*MW2^4*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^3*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 288*MT2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 48*MH2^2*MW2^3*Log[\[Mu]^2/MH2] - 
      48*MH2*MW2^4*Log[\[Mu]^2/MH2] - 96*MH2^2*MW2^2*MZ2*Log[\[Mu]^2/MH2] + 
      96*MH2*MW2^3*MZ2*Log[\[Mu]^2/MH2] + 48*MH2^2*MW2*MZ2^2*
       Log[\[Mu]^2/MH2] - 48*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (384*MH*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
   (MB2*CHl3[2, 2]*(136*MH2^2*MW2^3 - 136*MH2*MW2^4 - 90*MH2^3*MW2*MZ2 + 
      27*MH2^2*MT2*MW2*MZ2 - 290*MH2^2*MW2^2*MZ2 - 27*MH2*MT2*MW2^2*MZ2 + 
      380*MH2*MW2^3*MZ2 + 90*MH2^3*MZ2^2 - 27*MH2^2*MT2*MZ2^2 + 
      145*MH2^2*MW2*MZ2^2 + 27*MH2*MT2*MW2*MZ2^2 - 235*MH2*MW2^2*MZ2^2 + 
      9*MH2^2*MZ2^3 - 9*MH2*MW2*MZ2^3 + 18*Sqrt[3]*MH2^3*MW2*MZ2*Pi - 
      18*Sqrt[3]*MH2^2*MW2^2*MZ2*Pi - 18*Sqrt[3]*MH2^3*MZ2^2*Pi + 
      18*Sqrt[3]*MH2^2*MW2*MZ2^2*Pi - 816*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2 + 
      816*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2 + 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 
      816*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2 - 54*MH2*MW2*MZ2^2*SW2*A0i[aa0, MH2] - 
      18*(MH2 - MW2)*(5*MH2 - 8*(MT2 + 2*MW2))*MZ2^2*SW2*A0i[aa0, MT2] - 
      108*MH2^2*MW2*MZ2*A0i[aa0, MW2] + 144*MH2*MT2*MW2*MZ2*A0i[aa0, MW2] + 
      342*MH2*MW2^2*MZ2*A0i[aa0, MW2] - 144*MT2*MW2^2*MZ2*A0i[aa0, MW2] - 
      288*MW2^3*MZ2*A0i[aa0, MW2] + 54*MH2^2*MZ2^2*A0i[aa0, MW2] - 
      144*MH2*MT2*MZ2^2*A0i[aa0, MW2] - 288*MH2*MW2*MZ2^2*A0i[aa0, MW2] + 
      144*MT2*MW2*MZ2^2*A0i[aa0, MW2] + 288*MW2^2*MZ2^2*A0i[aa0, MW2] - 
      54*MH2^2*MW2^2*A0i[aa0, MZ2] + 182*MH2*MW2^3*A0i[aa0, MZ2] - 
      128*MW2^4*A0i[aa0, MZ2] + 108*MH2^2*MW2*MZ2*A0i[aa0, MZ2] - 
      300*MH2*MW2^2*MZ2*A0i[aa0, MZ2] + 192*MW2^3*MZ2*A0i[aa0, MZ2] + 
      144*MH2*MW2*MZ2^2*A0i[aa0, MZ2] - 144*MW2^2*MZ2^2*A0i[aa0, MZ2] - 
      80*MH2*MZ2^3*A0i[aa0, MZ2] + 80*MW2*MZ2^3*A0i[aa0, MZ2] + 
      36*MH2^2*MT2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      252*MH2*MT2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      144*MT2^2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MW2^3*MZ2*B0i[bb0, MH2, MT2, MT2] - 36*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, 
        MT2] - 252*MH2*MT2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MT2^2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 72*MH2^2*MT2*MW2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 288*MH2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      144*MT2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      288*MW2^4*MZ2*B0i[bb0, MH2, MW2, MW2] + 72*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 288*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, 
        MW2] - 144*MT2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 
      288*MW2^3*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 128*MH2*MW2^3*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MW2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      192*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      192*MW2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 144*MH2*MW2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 144*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 80*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^3*MT2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2^2*MT2^2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^2*MT2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2*MT2^2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^3*MT2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2^2*MT2^2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 108*MH2^2*MT2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2*MT2^2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 18*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 
      90*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MW2, MW2] + 288*MH2^2*MW2^3*MZ2*
       B0i[dbb0, MH2, MW2, MW2] - 216*MH2*MW2^4*MZ2*B0i[dbb0, MH2, MW2, 
        MW2] - 18*MH2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      90*MH2^3*MW2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 288*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 216*MH2*MW2^3*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 9*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 27*MH2^3*MW2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^2*MW2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      108*MH2*MW2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 128*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^2*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 8*MH2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 136*MH2*MW2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 144*MW2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MH2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MW2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^3*MT2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^2*MT2^2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 288*MW2^5*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^3*MT2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^2*MT2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 32*MH2^3*MW2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 32*MH2^2*MW2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 48*MH2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 48*MH2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 144*MH2*MT2^3*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 72*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 288*MT2*MW2^4*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^3*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 288*MT2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 48*MH2^2*MW2^3*Log[\[Mu]^2/MH2] - 
      48*MH2*MW2^4*Log[\[Mu]^2/MH2] - 96*MH2^2*MW2^2*MZ2*Log[\[Mu]^2/MH2] + 
      96*MH2*MW2^3*MZ2*Log[\[Mu]^2/MH2] + 48*MH2^2*MW2*MZ2^2*
       Log[\[Mu]^2/MH2] - 48*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (384*MH*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2)) + 
 Class[8]*((-3*MB2*MH*(5*MW2 + 6*A0i[aa0, MW2])*Cll[1, 1, 2, 2])/
    (64*Pi^3*VMU^2) + (9*MB2*MH*(MT2 - 2*A0i[aa0, MT2])*Clq3[1, 1, 3, 3])/
    (128*Pi^3*VMU^2) + (9*MB2*MH*(MT2 - 2*A0i[aa0, MT2])*Clq3[2, 2, 3, 3])/
    (128*Pi^3*VMU^2) - (3*MB2*MH*(MH2 + 2*A0i[aa0, MH2])*Cqd1[3, 3, 3, 3])/
    (64*Pi^3*VMU^2) - (MB2*MH*(MH2 + 2*A0i[aa0, MH2])*Cqd8[3, 3, 3, 3])/
    (16*Pi^3*VMU^2) + (21*MB2*MH*MT*(MH2 - 4*MT2)*B0i[bb0, MH2, MT2, MT2]*
     Cquqd1[3, 3, 3, 3])/(128*MB*Pi^3*VMU^2) + 
   (MB2*MH*MT*(MH2 - 4*MT2)*B0i[bb0, MH2, MT2, MT2]*Cquqd8[3, 3, 3, 3])/
    (32*MB*Pi^3*VMU^2) + (MB2*Cll[1, 2, 2, 1]*(136*MH2^2*MW2^3 - 
      136*MH2*MW2^4 - 90*MH2^3*MW2*MZ2 + 54*MH2^2*MT2*MW2*MZ2 - 
      290*MH2^2*MW2^2*MZ2 - 54*MH2*MT2*MW2^2*MZ2 + 380*MH2*MW2^3*MZ2 + 
      90*MH2^3*MZ2^2 - 54*MH2^2*MT2*MZ2^2 + 190*MH2^2*MW2*MZ2^2 + 
      54*MH2*MT2*MW2*MZ2^2 - 280*MH2*MW2^2*MZ2^2 - 36*MH2^2*MZ2^3 + 
      36*MH2*MW2*MZ2^3 + 18*Sqrt[3]*MH2^3*MW2*MZ2*Pi - 
      18*Sqrt[3]*MH2^2*MW2^2*MZ2*Pi - 18*Sqrt[3]*MH2^3*MZ2^2*Pi + 
      18*Sqrt[3]*MH2^2*MW2*MZ2^2*Pi - 816*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2 + 
      816*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2 + 816*Alfas*MH2^2*MZ2^2*Pi*VMU^2 - 
      816*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2 - 54*MH2*MW2*MZ2^2*SW2*A0i[aa0, MH2] - 
      36*(MH2 - 4*MT2 - 8*MW2)*(MH2 - MW2)*MZ2^2*SW2*A0i[aa0, MT2] - 
      54*MH2^2*MW2*MZ2*A0i[aa0, MW2] + 144*MH2*MT2*MW2*MZ2*A0i[aa0, MW2] + 
      288*MH2*MW2^2*MZ2*A0i[aa0, MW2] - 144*MT2*MW2^2*MZ2*A0i[aa0, MW2] - 
      288*MW2^3*MZ2*A0i[aa0, MW2] - 144*MH2*MT2*MZ2^2*A0i[aa0, MW2] - 
      234*MH2*MW2*MZ2^2*A0i[aa0, MW2] + 144*MT2*MW2*MZ2^2*A0i[aa0, MW2] + 
      288*MW2^2*MZ2^2*A0i[aa0, MW2] - 108*MH2^2*MW2^2*A0i[aa0, MZ2] + 
      236*MH2*MW2^3*A0i[aa0, MZ2] - 128*MW2^4*A0i[aa0, MZ2] + 
      216*MH2^2*MW2*MZ2*A0i[aa0, MZ2] - 408*MH2*MW2^2*MZ2*A0i[aa0, MZ2] + 
      192*MW2^3*MZ2*A0i[aa0, MZ2] - 54*MH2^2*MZ2^2*A0i[aa0, MZ2] + 
      198*MH2*MW2*MZ2^2*A0i[aa0, MZ2] - 144*MW2^2*MZ2^2*A0i[aa0, MZ2] - 
      80*MH2*MZ2^3*A0i[aa0, MZ2] + 80*MW2*MZ2^3*A0i[aa0, MZ2] + 
      36*MH2^2*MT2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^2*MW2*MZ2*B0i[bb0, MH2, MT2, MT2] + 
      252*MH2*MT2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      144*MT2^2*MW2^2*MZ2*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MW2^3*MZ2*B0i[bb0, MH2, MT2, MT2] - 36*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^2*MZ2^2*B0i[bb0, MH2, MT2, 
        MT2] - 252*MH2*MT2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 
      144*MT2^2*MW2*MZ2^2*B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 72*MH2^2*MT2*MW2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2*MW2^2*MZ2*
       B0i[bb0, MH2, MW2, MW2] - 288*MH2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      144*MT2*MW2^3*MZ2*B0i[bb0, MH2, MW2, MW2] + 
      288*MW2^4*MZ2*B0i[bb0, MH2, MW2, MW2] + 72*MH2^2*MT2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 288*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, 
        MW2] - 144*MT2*MW2^2*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 
      288*MW2^3*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 128*MH2*MW2^3*MZ2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MW2^4*MZ2*B0i[bb0, MH2, MZ2, MZ2] + 
      192*MH2*MW2^2*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      192*MW2^3*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 144*MH2*MW2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 144*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      80*MH2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 80*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^3*MT2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2^2*MT2^2*MW2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^2*MT2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2*MT2^2*MW2^2*MZ2*
       B0i[dbb0, MH2, MT2, MT2] - 108*MH2^3*MT2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 432*MH2^2*MT2^2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 108*MH2^2*MT2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] - 432*MH2*MT2^2*MW2*MZ2^2*
       B0i[dbb0, MH2, MT2, MT2] + 18*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MW2, MW2] - 
      90*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MW2, MW2] + 288*MH2^2*MW2^3*MZ2*
       B0i[dbb0, MH2, MW2, MW2] - 216*MH2*MW2^4*MZ2*B0i[dbb0, MH2, MW2, 
        MW2] - 18*MH2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      90*MH2^3*MW2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 288*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 216*MH2*MW2^3*MZ2^2*
       B0i[dbb0, MH2, MW2, MW2] + 9*MH2^4*MW2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^3*MW2^2*MZ2*B0i[dbb0, MH2, MZ2, MZ2] - 
      9*MH2^4*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 27*MH2^3*MW2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      72*MH2^2*MW2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      108*MH2*MW2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 128*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 64*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^2*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 8*MH2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 136*MH2*MW2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 144*MW2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MH2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MW2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 72*MH2^3*MT2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^2*MT2^2*MW2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MH2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2*MW2^4*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 288*MW2^5*MZ2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^3*MT2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^2*MT2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 32*MH2^3*MW2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 32*MH2^2*MW2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 48*MH2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 48*MH2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 16*MH2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 16*MH2^2*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 144*MH2*MT2^3*MW2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 72*MH2^2*MT2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2*MT2^2*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^3*MW2^2*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 216*MH2*MT2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 288*MT2*MW2^4*MZ2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^2*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^3*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 216*MH2*MT2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 288*MT2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 48*MH2^2*MW2^3*Log[\[Mu]^2/MH2] - 
      48*MH2*MW2^4*Log[\[Mu]^2/MH2] - 96*MH2^2*MW2^2*MZ2*Log[\[Mu]^2/MH2] + 
      96*MH2*MW2^3*MZ2*Log[\[Mu]^2/MH2] + 48*MH2^2*MW2*MZ2^2*
       Log[\[Mu]^2/MH2] - 48*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2^2*MW2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2*MW2^2*MZ2*Pi*VMU^2*Log[\[Mu]^2/MH2] + 
      288*Alfas*MH2^2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2] - 
      288*Alfas*MH2*MW2*MZ2^2*Pi*VMU^2*Log[\[Mu]^2/MH2]))/
    (384*MH*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2)) + 
 Class[5]*((3*MB2*MT*(-2*(MH2*(MT2 - 2*MW2) + 4*(MT2^2 + MT2*MW2 - 2*MW2^2))*
       A0i[aa0, MT2] + 2*(4*MT2^2 + 4*MT2*MW2 - MW2*(MH2 + 8*MW2))*
       A0i[aa0, MW2] + (MT2 - MW2)*(MH2*MT2 + MH2*MW2 + 
        8*(MT2 - MW2)*(MH2 + MT2 + 2*MW2)*B0i[bb0, MH2, MT2, MT2] + 
        12*MH2*(MH2 - 4*MT2)*(MT2 - MW2)*B0i[dbb0, MH2, MT2, MT2] - 
        8*MT2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
        4*MH2*MT2*MW2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        4*MH2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 
        24*MT2*MW2^2*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 
        16*MW2^3*C0i[cc0, MH2, 0, 0, MT2, MT2, MW2]))*CuH[3, 3])/
    (128*Sqrt[2]*MH*(MT2 - MW2)^2*Pi^3*VMU) + 
   (MB2*CdH[3, 3]*(-280*MH2^2*MT2^2*MW2^3*MZ2 + 560*MH2^2*MT2*MW2^4*MZ2 + 
      280*MH2*MT2^2*MW2^4*MZ2 - 280*MH2^2*MW2^5*MZ2 - 560*MH2*MT2*MW2^5*MZ2 + 
      280*MH2*MW2^6*MZ2 - 9*MH2^3*MT2^2*MW2*MZ2^2 + 45*MH2^2*MT2^3*MW2*
       MZ2^2 + 18*MH2^3*MT2*MW2^2*MZ2^2 + 457*MH2^2*MT2^2*MW2^2*MZ2^2 - 
      45*MH2*MT2^3*MW2^2*MZ2^2 - 9*MH2^3*MW2^3*MZ2^2 - 
      1103*MH2^2*MT2*MW2^3*MZ2^2 - 448*MH2*MT2^2*MW2^3*MZ2^2 + 
      601*MH2^2*MW2^4*MZ2^2 + 1085*MH2*MT2*MW2^4*MZ2^2 - 
      592*MH2*MW2^5*MZ2^2 + 9*MH2^3*MT2^2*MZ2^3 - 45*MH2^2*MT2^3*MZ2^3 - 
      18*MH2^3*MT2*MW2*MZ2^3 - 155*MH2^2*MT2^2*MW2*MZ2^3 + 
      45*MH2*MT2^3*MW2*MZ2^3 + 9*MH2^3*MW2^2*MZ2^3 + 
      499*MH2^2*MT2*MW2^2*MZ2^3 + 146*MH2*MT2^2*MW2^2*MZ2^3 - 
      299*MH2^2*MW2^3*MZ2^3 - 481*MH2*MT2*MW2^3*MZ2^3 + 290*MH2*MW2^4*MZ2^3 - 
      22*MH2^2*MT2^2*MZ2^4 + 44*MH2^2*MT2*MW2*MZ2^4 + 
      22*MH2*MT2^2*MW2*MZ2^4 - 22*MH2^2*MW2^2*MZ2^4 - 
      44*MH2*MT2*MW2^2*MZ2^4 + 22*MH2*MW2^3*MZ2^4 + 18*Sqrt[3]*MH2^3*MT2^2*
       MW2*MZ2^2*Pi - 36*Sqrt[3]*MH2^3*MT2*MW2^2*MZ2^2*Pi - 
      18*Sqrt[3]*MH2^2*MT2^2*MW2^2*MZ2^2*Pi + 18*Sqrt[3]*MH2^3*MW2^3*MZ2^2*
       Pi + 36*Sqrt[3]*MH2^2*MT2*MW2^3*MZ2^2*Pi - 18*Sqrt[3]*MH2^2*MW2^4*
       MZ2^2*Pi - 18*Sqrt[3]*MH2^3*MT2^2*MZ2^3*Pi + 36*Sqrt[3]*MH2^3*MT2*MW2*
       MZ2^3*Pi + 18*Sqrt[3]*MH2^2*MT2^2*MW2*MZ2^3*Pi - 
      18*Sqrt[3]*MH2^3*MW2^2*MZ2^3*Pi - 36*Sqrt[3]*MH2^2*MT2*MW2^2*MZ2^3*Pi + 
      18*Sqrt[3]*MH2^2*MW2^3*MZ2^3*Pi + 3264*Alfas*MH2^2*MT2^2*MW2*MZ2^2*Pi*
       VMU^2 - 6528*Alfas*MH2^2*MT2*MW2^2*MZ2^2*Pi*VMU^2 - 
      3264*Alfas*MH2*MT2^2*MW2^2*MZ2^2*Pi*VMU^2 + 3264*Alfas*MH2^2*MW2^3*
       MZ2^2*Pi*VMU^2 + 6528*Alfas*MH2*MT2*MW2^3*MZ2^2*Pi*VMU^2 - 
      3264*Alfas*MH2*MW2^4*MZ2^2*Pi*VMU^2 - 3264*Alfas*MH2^2*MT2^2*MZ2^3*Pi*
       VMU^2 + 6528*Alfas*MH2^2*MT2*MW2*MZ2^3*Pi*VMU^2 + 
      3264*Alfas*MH2*MT2^2*MW2*MZ2^3*Pi*VMU^2 - 3264*Alfas*MH2^2*MW2^2*MZ2^3*
       Pi*VMU^2 - 6528*Alfas*MH2*MT2*MW2^2*MZ2^3*Pi*VMU^2 + 
      3264*Alfas*MH2*MW2^3*MZ2^3*Pi*VMU^2 + 54*MH2*(3*MH2 - 4*MW2)*
       (MT2 - MW2)^2*MZ2^3*SW2*A0i[aa0, MH2] + 
      18*(8*(MT2 - MW2)^2*MW2*(MT2 + 2*MW2) + MH2^2*(11*MT2^2 - 22*MT2*MW2 + 
          14*MW2^2) - MH2*(8*MT2^3 + 11*MT2^2*MW2 - 46*MT2*MW2^2 + 30*MW2^3))*
       MZ2^3*SW2*A0i[aa0, MT2] + 198*MH2^2*MT2^2*MW2*MZ2^2*A0i[aa0, MW2] - 
      144*MH2*MT2^3*MW2*MZ2^2*A0i[aa0, MW2] - 342*MH2^2*MT2*MW2^2*MZ2^2*
       A0i[aa0, MW2] - 252*MH2*MT2^2*MW2^2*MZ2^2*A0i[aa0, MW2] + 
      144*MT2^3*MW2^2*MZ2^2*A0i[aa0, MW2] + 198*MH2^2*MW2^3*MZ2^2*
       A0i[aa0, MW2] + 882*MH2*MT2*MW2^3*MZ2^2*A0i[aa0, MW2] - 
      540*MH2*MW2^4*MZ2^2*A0i[aa0, MW2] - 432*MT2*MW2^4*MZ2^2*A0i[aa0, MW2] + 
      288*MW2^5*MZ2^2*A0i[aa0, MW2] - 252*MH2^2*MT2^2*MZ2^3*A0i[aa0, MW2] + 
      144*MH2*MT2^3*MZ2^3*A0i[aa0, MW2] + 450*MH2^2*MT2*MW2*MZ2^3*
       A0i[aa0, MW2] + 306*MH2*MT2^2*MW2*MZ2^3*A0i[aa0, MW2] - 
      144*MT2^3*MW2*MZ2^3*A0i[aa0, MW2] - 252*MH2^2*MW2^2*MZ2^3*
       A0i[aa0, MW2] - 990*MH2*MT2*MW2^2*MZ2^3*A0i[aa0, MW2] + 
      594*MH2*MW2^3*MZ2^3*A0i[aa0, MW2] + 432*MT2*MW2^3*MZ2^3*A0i[aa0, MW2] - 
      288*MW2^4*MZ2^3*A0i[aa0, MW2] + 48*MH2^2*MT2^2*MW2^3*A0i[aa0, MZ2] - 
      96*MH2^2*MT2*MW2^4*A0i[aa0, MZ2] - 48*MH2*MT2^2*MW2^4*A0i[aa0, MZ2] + 
      48*MH2^2*MW2^5*A0i[aa0, MZ2] + 96*MH2*MT2*MW2^5*A0i[aa0, MZ2] - 
      48*MH2*MW2^6*A0i[aa0, MZ2] - 72*MH2^2*MT2^2*MW2^2*MZ2*A0i[aa0, MZ2] + 
      144*MH2^2*MT2*MW2^3*MZ2*A0i[aa0, MZ2] - 56*MH2*MT2^2*MW2^3*MZ2*
       A0i[aa0, MZ2] - 72*MH2^2*MW2^4*MZ2*A0i[aa0, MZ2] + 
      112*MH2*MT2*MW2^4*MZ2*A0i[aa0, MZ2] + 128*MT2^2*MW2^4*MZ2*
       A0i[aa0, MZ2] - 56*MH2*MW2^5*MZ2*A0i[aa0, MZ2] - 
      256*MT2*MW2^5*MZ2*A0i[aa0, MZ2] + 128*MW2^6*MZ2*A0i[aa0, MZ2] + 
      180*MH2^2*MT2^2*MW2*MZ2^2*A0i[aa0, MZ2] - 360*MH2^2*MT2*MW2^2*MZ2^2*
       A0i[aa0, MZ2] + 12*MH2*MT2^2*MW2^2*MZ2^2*A0i[aa0, MZ2] + 
      180*MH2^2*MW2^3*MZ2^2*A0i[aa0, MZ2] - 24*MH2*MT2*MW2^3*MZ2^2*
       A0i[aa0, MZ2] - 192*MT2^2*MW2^3*MZ2^2*A0i[aa0, MZ2] + 
      12*MH2*MW2^4*MZ2^2*A0i[aa0, MZ2] + 384*MT2*MW2^4*MZ2^2*A0i[aa0, MZ2] - 
      192*MW2^5*MZ2^2*A0i[aa0, MZ2] - 102*MH2^2*MT2^2*MZ2^3*A0i[aa0, MZ2] + 
      204*MH2^2*MT2*MW2*MZ2^3*A0i[aa0, MZ2] - 42*MH2*MT2^2*MW2*MZ2^3*
       A0i[aa0, MZ2] - 102*MH2^2*MW2^2*MZ2^3*A0i[aa0, MZ2] + 
      84*MH2*MT2*MW2^2*MZ2^3*A0i[aa0, MZ2] + 144*MT2^2*MW2^2*MZ2^3*
       A0i[aa0, MZ2] - 42*MH2*MW2^3*MZ2^3*A0i[aa0, MZ2] - 
      288*MT2*MW2^3*MZ2^3*A0i[aa0, MZ2] + 144*MW2^4*MZ2^3*A0i[aa0, MZ2] + 
      80*MH2*MT2^2*MZ2^4*A0i[aa0, MZ2] - 160*MH2*MT2*MW2*MZ2^4*
       A0i[aa0, MZ2] - 80*MT2^2*MW2*MZ2^4*A0i[aa0, MZ2] + 
      80*MH2*MW2^2*MZ2^4*A0i[aa0, MZ2] + 160*MT2*MW2^2*MZ2^4*A0i[aa0, MZ2] - 
      80*MW2^3*MZ2^4*A0i[aa0, MZ2] - 144*MH2^2*MT2^3*MW2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^4*MW2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 288*MH2^2*MT2^2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^3*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 144*MT2^4*MW2^2*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2^2*MT2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 144*MH2*MT2^2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] - 432*MT2^2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MT2, MT2] + 288*MT2*MW2^5*MZ2^2*B0i[bb0, MH2, MT2, 
        MT2] + 144*MH2^2*MT2^3*MZ2^3*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2^4*MZ2^3*B0i[bb0, MH2, MT2, MT2] - 288*MH2^2*MT2^2*MW2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] - 144*MH2*MT2^3*MW2*MZ2^3*
       B0i[bb0, MH2, MT2, MT2] - 144*MT2^4*MW2*MZ2^3*B0i[bb0, MH2, MT2, 
        MT2] + 144*MH2^2*MT2*MW2^2*MZ2^3*B0i[bb0, MH2, MT2, MT2] - 
      144*MH2*MT2^2*MW2^2*MZ2^3*B0i[bb0, MH2, MT2, MT2] + 
      144*MH2*MT2*MW2^3*MZ2^3*B0i[bb0, MH2, MT2, MT2] + 
      432*MT2^2*MW2^3*MZ2^3*B0i[bb0, MH2, MT2, MT2] - 
      288*MT2*MW2^4*MZ2^3*B0i[bb0, MH2, MT2, MT2] - 36*MH2^3*MT2^2*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2^2*MT2^3*MW2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2^3*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] - 36*MH2^2*MT2^2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2^3*MW2^2*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] - 36*MH2^3*MW2^3*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] - 144*MH2^2*MT2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 72*MH2*MT2^2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] - 144*MT2^3*MW2^3*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 108*MH2^2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] - 360*MH2*MT2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MW2, MW2] + 216*MH2*MW2^5*MZ2^2*B0i[bb0, MH2, MW2, 
        MW2] + 432*MT2*MW2^5*MZ2^2*B0i[bb0, MH2, MW2, MW2] - 
      288*MW2^6*MZ2^2*B0i[bb0, MH2, MW2, MW2] + 36*MH2^3*MT2^2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2^2*MT2^3*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2^3*MT2*MW2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] + 36*MH2^2*MT2^2*MW2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2^3*MW2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] + 36*MH2^3*MW2^2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] + 144*MH2^2*MT2*MW2^2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 72*MH2*MT2^2*MW2^2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] + 144*MT2^3*MW2^2*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 108*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] + 360*MH2*MT2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MW2, MW2] - 216*MH2*MW2^4*MZ2^3*B0i[bb0, MH2, MW2, 
        MW2] - 432*MT2*MW2^4*MZ2^3*B0i[bb0, MH2, MW2, MW2] + 
      288*MW2^5*MZ2^3*B0i[bb0, MH2, MW2, MW2] - 18*MH2^3*MT2^2*MW2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 36*MH2^3*MT2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MT2^2*MW2^2*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 18*MH2^3*MW2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^2*MT2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MH2*MT2^2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 256*MH2*MT2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 128*MT2^2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 128*MH2*MW2^5*MZ2^2*B0i[bb0, MH2, MZ2, 
        MZ2] + 256*MT2*MW2^5*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] - 
      128*MW2^6*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^3*MT2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^3*MT2*MW2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MT2^2*MW2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^3*MW2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^2*MT2*MW2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 228*MH2*MT2^2*MW2^2*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 18*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 456*MH2*MT2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] + 192*MT2^2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 228*MH2*MW2^4*MZ2^3*B0i[bb0, MH2, MZ2, 
        MZ2] - 384*MT2*MW2^4*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      192*MW2^5*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^2*MT2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 72*MH2^2*MT2*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 180*MH2*MT2^2*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 36*MH2^2*MW2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 360*MH2*MT2*MW2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 144*MT2^2*MW2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 180*MH2*MW2^3*MZ2^4*B0i[bb0, MH2, MZ2, 
        MZ2] + 288*MT2*MW2^3*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 
      144*MW2^4*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] - 80*MH2*MT2^2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] + 160*MH2*MT2*MW2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] + 80*MT2^2*MW2*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] - 
      80*MH2*MW2^2*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] - 160*MT2*MW2^2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] + 80*MW2^3*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] - 
      216*MH2^3*MT2^3*MW2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2^2*MT2^4*MW2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      432*MH2^3*MT2^2*MW2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      1512*MH2^2*MT2^3*MW2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2*MT2^4*MW2^2*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^3*MT2*MW2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      432*MH2^2*MT2^2*MW2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      1728*MH2*MT2^3*MW2^3*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^2*MT2*MW2^4*MZ2^2*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2*MT2^2*MW2^4*MZ2^2*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^3*MT2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      864*MH2^2*MT2^4*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      432*MH2^3*MT2^2*MW2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      1512*MH2^2*MT2^3*MW2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2*MT2^4*MW2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      216*MH2^3*MT2*MW2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      432*MH2^2*MT2^2*MW2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      1728*MH2*MT2^3*MW2^2*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      216*MH2^2*MT2*MW2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] + 
      864*MH2*MT2^2*MW2^3*MZ2^3*B0i[dbb0, MH2, MT2, MT2] - 
      36*MH2^4*MT2^2*MW2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      72*MH2^4*MT2*MW2^2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      180*MH2^3*MT2^2*MW2^2*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      36*MH2^4*MW2^3*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      360*MH2^3*MT2*MW2^3*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      576*MH2^2*MT2^2*MW2^3*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      180*MH2^3*MW2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      1152*MH2^2*MT2*MW2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      432*MH2*MT2^2*MW2^4*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      576*MH2^2*MW2^5*MZ2^2*B0i[dbb0, MH2, MW2, MW2] - 
      864*MH2*MT2*MW2^5*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      432*MH2*MW2^6*MZ2^2*B0i[dbb0, MH2, MW2, MW2] + 
      36*MH2^4*MT2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      72*MH2^4*MT2*MW2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      180*MH2^3*MT2^2*MW2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      36*MH2^4*MW2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      360*MH2^3*MT2*MW2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      576*MH2^2*MT2^2*MW2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      180*MH2^3*MW2^3*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      1152*MH2^2*MT2*MW2^3*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      432*MH2*MT2^2*MW2^3*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      576*MH2^2*MW2^4*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      864*MH2*MT2*MW2^4*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      432*MH2*MW2^5*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 18*MH2^4*MT2^2*MW2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 36*MH2^4*MT2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 18*MH2^3*MT2^2*MW2^2*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] - 18*MH2^4*MW2^3*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] - 36*MH2^3*MT2*MW2^3*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 18*MH2^3*MW2^4*MZ2^2*
       B0i[dbb0, MH2, MZ2, MZ2] + 18*MH2^4*MT2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 36*MH2^4*MT2*MW2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 54*MH2^3*MT2^2*MW2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 18*MH2^4*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 108*MH2^3*MT2*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^2*MT2^2*MW2^2*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 54*MH2^3*MW2^3*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] + 144*MH2^2*MT2*MW2^3*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^2*MW2^4*MZ2^3*
       B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^3*MT2^2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 144*MH2^3*MT2*MW2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 144*MH2^2*MT2^2*MW2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 72*MH2^3*MW2^2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 288*MH2^2*MT2*MW2^2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 216*MH2*MT2^2*MW2^2*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 144*MH2^2*MW2^3*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] - 432*MH2*MT2*MW2^3*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 216*MH2*MW2^4*MZ2^4*
       B0i[dbb0, MH2, MZ2, MZ2] + 216*MH2^2*MT2^2*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] - 432*MH2^2*MT2*MW2*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] - 216*MH2*MT2^2*MW2*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] + 216*MH2^2*MW2^2*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] + 432*MH2*MT2*MW2^2*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] - 216*MH2*MW2^3*MZ2^5*
       B0i[dbb0, MH2, MZ2, MZ2] + 128*MH2^2*MT2^2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 256*MH2^2*MT2*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MH2*MT2^2*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MH2^2*MW2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 256*MH2*MT2*MW2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MH2*MW2^6*MZ2^2*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2^2*MT2^2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 384*MH2^2*MT2*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 64*MH2*MT2^2*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2^2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 128*MH2*MT2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MT2^2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 64*MH2*MW2^5*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 256*MT2*MW2^5*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 128*MW2^6*MZ2^3*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 72*MH2^2*MT2^2*MW2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 144*MH2^2*MT2*MW2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 120*MH2*MT2^2*MW2^2*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 72*MH2^2*MW2^3*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 240*MH2*MT2*MW2^3*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MT2^2*MW2^3*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 120*MH2*MW2^4*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 384*MT2*MW2^4*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MW2^5*MZ2^4*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 8*MH2^2*MT2^2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 16*MH2^2*MT2*MW2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 136*MH2*MT2^2*MW2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 8*MH2^2*MW2^2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 272*MH2*MT2*MW2^2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 144*MT2^2*MW2^2*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 136*MH2*MW2^3*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 288*MT2*MW2^3*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 144*MW2^4*MZ2^5*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MH2*MT2^2*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 160*MH2*MT2*MW2*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MT2^2*MW2*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 80*MH2*MW2^2*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 160*MT2*MW2^2*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 80*MW2^3*MZ2^6*
       C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 72*MH2^3*MT2^3*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^2*MT2^4*MW2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^3*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 288*MH2^2*MT2^3*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^4*MW2^2*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2^3*MT2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 504*MH2^2*MT2^2*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 72*MH2*MT2^3*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^4*MW2^3*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2^2*MT2*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 792*MH2*MT2^2*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2^3*MW2^4*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^2*MW2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 1080*MH2*MT2*MW2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MT2^2*MW2^5*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MH2*MW2^6*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 720*MT2*MW2^6*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MW2^7*MZ2^2*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^3*MT2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^2*MT2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MH2^3*MT2^2*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 288*MH2^2*MT2^3*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2*MT2^4*MW2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2^3*MT2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 504*MH2^2*MT2^2*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 72*MH2*MT2^3*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 144*MT2^4*MW2^2*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MH2^2*MT2*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 792*MH2*MT2^2*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MT2^3*MW2^3*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 144*MH2^2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 1080*MH2*MT2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 432*MT2^2*MW2^4*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 432*MH2*MW2^5*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 720*MT2*MW2^5*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 288*MW2^6*MZ2^3*
       C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 64*MH2^3*MT2^2*MW2^3*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 128*MH2^3*MT2*MW2^4*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 64*MH2^2*MT2^2*MW2^4*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 64*MH2^3*MW2^5*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 128*MH2^2*MT2*MW2^5*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 64*MH2^2*MW2^6*MZ2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 96*MH2^3*MT2^2*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 192*MH2^3*MT2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 96*MH2^2*MT2^2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 96*MH2^3*MW2^4*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 192*MH2^2*MT2*MW2^4*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 96*MH2^2*MW2^5*MZ2^2*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 32*MH2^3*MT2^2*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 64*MH2^3*MT2*MW2*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 32*MH2^2*MT2^2*MW2*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 32*MH2^3*MW2^2*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 64*MH2^2*MT2*MW2^2*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 32*MH2^2*MW2^3*MZ2^4*
       C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 144*MH2*MT2^5*MW2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2^3*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2*MT2^4*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^5*MW2^2*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2^2*MT2^2*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 360*MH2*MT2^3*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^4*MW2^3*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 72*MH2^2*MT2*MW2^4*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 576*MH2*MT2^2*MW2^4*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 432*MT2^3*MW2^4*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 216*MH2*MT2*MW2^5*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 720*MT2^2*MW2^5*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 288*MT2*MW2^6*MZ2^2*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2*MT2^5*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 72*MH2^2*MT2^3*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MH2*MT2^4*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 144*MT2^5*MW2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MH2^2*MT2^2*MW2^2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 360*MH2*MT2^3*MW2^2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 144*MT2^4*MW2^2*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 72*MH2^2*MT2*MW2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 576*MH2*MT2^2*MW2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 432*MT2^3*MW2^3*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 216*MH2*MT2*MW2^4*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] + 720*MT2^2*MW2^4*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 288*MT2*MW2^5*MZ2^3*
       C0i[cc0, MH2, 0, 0, MT2, MT2, MW2] - 96*MH2^2*MT2^2*MW2^3*MZ2*
       Log[\[Mu]^2/MH2] + 192*MH2^2*MT2*MW2^4*MZ2*Log[\[Mu]^2/MH2] + 
      96*MH2*MT2^2*MW2^4*MZ2*Log[\[Mu]^2/MH2] - 96*MH2^2*MW2^5*MZ2*
       Log[\[Mu]^2/MH2] - 192*MH2*MT2*MW2^5*MZ2*Log[\[Mu]^2/MH2] + 
      96*MH2*MW2^6*MZ2*Log[\[Mu]^2/MH2] + 192*MH2^2*MT2^2*MW2^2*MZ2^2*
       Log[\[Mu]^2/MH2] - 384*MH2^2*MT2*MW2^3*MZ2^2*Log[\[Mu]^2/MH2] - 
      192*MH2*MT2^2*MW2^3*MZ2^2*Log[\[Mu]^2/MH2] + 192*MH2^2*MW2^4*MZ2^2*
       Log[\[Mu]^2/MH2] + 384*MH2*MT2*MW2^4*MZ2^2*Log[\[Mu]^2/MH2] - 
      192*MH2*MW2^5*MZ2^2*Log[\[Mu]^2/MH2] - 96*MH2^2*MT2^2*MW2*MZ2^3*
       Log[\[Mu]^2/MH2] + 192*MH2^2*MT2*MW2^2*MZ2^3*Log[\[Mu]^2/MH2] + 
      96*MH2*MT2^2*MW2^2*MZ2^3*Log[\[Mu]^2/MH2] - 96*MH2^2*MW2^3*MZ2^3*
       Log[\[Mu]^2/MH2] - 192*MH2*MT2*MW2^3*MZ2^3*Log[\[Mu]^2/MH2] + 
      96*MH2*MW2^4*MZ2^3*Log[\[Mu]^2/MH2] + 1152*Alfas*MH2^2*MT2^2*MW2*MZ2^2*
       Pi*VMU^2*Log[\[Mu]^2/MH2] - 2304*Alfas*MH2^2*MT2*MW2^2*MZ2^2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 1152*Alfas*MH2*MT2^2*MW2^2*MZ2^2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 1152*Alfas*MH2^2*MW2^3*MZ2^2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 2304*Alfas*MH2*MT2*MW2^3*MZ2^2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 1152*Alfas*MH2*MW2^4*MZ2^2*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 1152*Alfas*MH2^2*MT2^2*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 2304*Alfas*MH2^2*MT2*MW2*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 1152*Alfas*MH2*MT2^2*MW2*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 1152*Alfas*MH2^2*MW2^2*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2] - 2304*Alfas*MH2*MT2*MW2^2*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2] + 1152*Alfas*MH2*MW2^3*MZ2^3*Pi*VMU^2*
       Log[\[Mu]^2/MH2]))/(768*Sqrt[2]*MB*MH*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     Pi^3*SW2*VMU)) + 
 Class[4]*((Alfas*CHG*MB2*MH*(19 - Pi^2 + Log[MB2/MH2]^2 + 
      6*Log[\[Mu]^2/MH2]))/(2*Pi^2) + 
   (CHW*MB2*(-144*MH2^2*MT2^2*MW2^3*MZ2 + 288*MH2^2*MT2*MW2^4*MZ2 - 
      144*MH2^2*MW2^5*MZ2 - 180*MH2^2*MT2^2*MW2^2*MZ2^2 + 
      360*MH2^2*MT2*MW2^3*MZ2^2 + 192*MH2*MT2^2*MW2^3*MZ2^2 - 
      180*MH2^2*MW2^4*MZ2^2 - 384*MH2*MT2*MW2^4*MZ2^2 + 192*MH2*MW2^5*MZ2^2 + 
      135*MH2^2*MT2^2*MW2*MZ2^3 - 378*MH2^2*MT2*MW2^2*MZ2^3 - 
      240*MH2*MT2^2*MW2^2*MZ2^3 + 243*MH2^2*MW2^3*MZ2^3 + 
      480*MH2*MT2*MW2^3*MZ2^3 - 240*MH2*MW2^4*MZ2^3 + 
      48*MH2*MT2^2*MW2*MZ2^4 - 96*MH2*MT2*MW2^2*MZ2^4 + 48*MH2*MW2^3*MZ2^4 - 
      88*MH2^2*MT2^2*MW2^3*MZ2*Pi^2 + 176*MH2^2*MT2*MW2^4*MZ2*Pi^2 - 
      88*MH2^2*MW2^5*MZ2*Pi^2 + 128*MH2^2*MT2^2*MW2^2*MZ2^2*Pi^2 - 
      256*MH2^2*MT2*MW2^3*MZ2^2*Pi^2 + 128*MH2*MT2^2*MW2^3*MZ2^2*Pi^2 + 
      128*MH2^2*MW2^4*MZ2^2*Pi^2 - 256*MH2*MT2*MW2^4*MZ2^2*Pi^2 + 
      128*MH2*MW2^5*MZ2^2*Pi^2 - 40*MH2^2*MT2^2*MW2*MZ2^3*Pi^2 + 
      80*MH2^2*MT2*MW2^2*MZ2^3*Pi^2 - 160*MH2*MT2^2*MW2^2*MZ2^3*Pi^2 - 
      40*MH2^2*MW2^3*MZ2^3*Pi^2 + 320*MH2*MT2*MW2^3*MZ2^3*Pi^2 - 
      64*MT2^2*MW2^3*MZ2^3*Pi^2 - 160*MH2*MW2^4*MZ2^3*Pi^2 + 
      128*MT2*MW2^4*MZ2^3*Pi^2 - 64*MW2^5*MZ2^3*Pi^2 + 
      32*MH2*MT2^2*MW2*MZ2^4*Pi^2 - 64*MH2*MT2*MW2^2*MZ2^4*Pi^2 + 
      80*MT2^2*MW2^2*MZ2^4*Pi^2 + 32*MH2*MW2^3*MZ2^4*Pi^2 - 
      160*MT2*MW2^3*MZ2^4*Pi^2 + 80*MW2^4*MZ2^4*Pi^2 - 
      16*MT2^2*MW2*MZ2^5*Pi^2 + 32*MT2*MW2^2*MZ2^5*Pi^2 - 
      16*MW2^3*MZ2^5*Pi^2 - 108*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*A0i[aa0, MH2] + 
      108*MH2*MW2*(MH2*MT2 - 2*MT2^2 - 2*MH2*MW2 - 2*MT2*MW2 + 4*MW2^2)*MZ2^3*
       A0i[aa0, MT2] + 216*MH2*MT2^2*MW2*MZ2^3*A0i[aa0, MW2] + 
      108*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2] + 216*MH2*MT2*MW2^2*MZ2^3*
       A0i[aa0, MW2] - 432*MH2*MW2^3*MZ2^3*A0i[aa0, MW2] + 
      144*MH2^2*MT2^2*MW2^3*A0i[aa0, MZ2] - 288*MH2^2*MT2*MW2^4*
       A0i[aa0, MZ2] + 144*MH2^2*MW2^5*A0i[aa0, MZ2] - 
      72*MH2^2*MT2^2*MW2^2*MZ2*A0i[aa0, MZ2] + 144*MH2^2*MT2*MW2^3*MZ2*
       A0i[aa0, MZ2] - 192*MH2*MT2^2*MW2^3*MZ2*A0i[aa0, MZ2] - 
      72*MH2^2*MW2^4*MZ2*A0i[aa0, MZ2] + 384*MH2*MT2*MW2^4*MZ2*
       A0i[aa0, MZ2] - 192*MH2*MW2^5*MZ2*A0i[aa0, MZ2] - 
      126*MH2^2*MT2^2*MW2*MZ2^2*A0i[aa0, MZ2] + 252*MH2^2*MT2*MW2^2*MZ2^2*
       A0i[aa0, MZ2] + 96*MH2*MT2^2*MW2^2*MZ2^2*A0i[aa0, MZ2] - 
      126*MH2^2*MW2^3*MZ2^2*A0i[aa0, MZ2] - 192*MH2*MT2*MW2^3*MZ2^2*
       A0i[aa0, MZ2] + 96*MH2*MW2^4*MZ2^2*A0i[aa0, MZ2] + 
      108*MH2^2*MT2^2*MZ2^3*A0i[aa0, MZ2] - 216*MH2^2*MT2*MW2*MZ2^3*
       A0i[aa0, MZ2] - 120*MH2*MT2^2*MW2*MZ2^3*A0i[aa0, MZ2] + 
      108*MH2^2*MW2^2*MZ2^3*A0i[aa0, MZ2] + 240*MH2*MT2*MW2^2*MZ2^3*
       A0i[aa0, MZ2] - 120*MH2*MW2^3*MZ2^3*A0i[aa0, MZ2] - 
      108*MH2^3*MT2^2*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2] + 
      216*MH2^3*MT2*MW2^2*MZ2^2*B0i[bb0, 0, MH2, MZ2] - 
      108*MH2^3*MW2^3*MZ2^2*B0i[bb0, 0, MH2, MZ2] + 108*MH2^3*MT2^2*MZ2^3*
       B0i[bb0, 0, MH2, MZ2] - 216*MH2^3*MT2*MW2*MZ2^3*
       B0i[bb0, 0, MH2, MZ2] + 108*MH2^2*MT2^2*MW2*MZ2^3*
       B0i[bb0, 0, MH2, MZ2] + 108*MH2^3*MW2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] - 
      216*MH2^2*MT2*MW2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] + 
      108*MH2^2*MW2^3*MZ2^3*B0i[bb0, 0, MH2, MZ2] - 108*MH2^2*MT2^2*MZ2^4*
       B0i[bb0, 0, MH2, MZ2] + 216*MH2^2*MT2*MW2*MZ2^4*
       B0i[bb0, 0, MH2, MZ2] - 108*MH2^2*MW2^2*MZ2^4*B0i[bb0, 0, MH2, MZ2] + 
      216*MH2^2*MT2^2*MW2*MZ2^3*B0i[bb0, MH2, MW2, MW2] + 
      216*MH2*MT2^3*MW2*MZ2^3*B0i[bb0, MH2, MW2, MW2] - 
      432*MH2^2*MT2*MW2^2*MZ2^3*B0i[bb0, MH2, MW2, MW2] + 
      216*MH2^2*MW2^3*MZ2^3*B0i[bb0, MH2, MW2, MW2] - 
      648*MH2*MT2*MW2^3*MZ2^3*B0i[bb0, MH2, MW2, MW2] + 
      432*MH2*MW2^4*MZ2^3*B0i[bb0, MH2, MW2, MW2] + 192*MH2*MT2^2*MW2^3*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] - 384*MH2*MT2*MW2^4*MZ2^2*
       B0i[bb0, MH2, MZ2, MZ2] + 192*MH2*MW2^5*MZ2^2*B0i[bb0, MH2, MZ2, 
        MZ2] + 108*MH2^2*MT2^2*MW2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      216*MH2^2*MT2*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      96*MH2*MT2^2*MW2^2*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      108*MH2^2*MW2^3*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 
      192*MH2*MT2*MW2^3*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] - 
      96*MH2*MW2^4*MZ2^3*B0i[bb0, MH2, MZ2, MZ2] + 120*MH2*MT2^2*MW2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] - 240*MH2*MT2*MW2^2*MZ2^4*
       B0i[bb0, MH2, MZ2, MZ2] + 120*MH2*MW2^3*MZ2^4*B0i[bb0, MH2, MZ2, 
        MZ2] + 324*MH2^3*MT2^2*MW2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      648*MH2^3*MT2*MW2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      648*MH2^2*MT2^2*MW2^2*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      324*MH2^3*MW2^3*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      1296*MH2^2*MT2*MW2^3*MZ2^3*B0i[dbb0, MH2, MW2, MW2] - 
      648*MH2^2*MW2^4*MZ2^3*B0i[dbb0, MH2, MW2, MW2] + 
      162*MH2^3*MT2^2*MW2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^3*MT2*MW2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] + 
      162*MH2^3*MW2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^2*MT2^2*MW2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      648*MH2^2*MT2*MW2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^2*MW2^3*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      48*MH2^3*MT2^2*MW2^3*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      96*MH2^3*MT2*MW2^4*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      48*MH2^3*MW2^5*MZ2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      24*MH2^3*MT2^2*MW2^2*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      48*MH2^3*MT2*MW2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MH2^2*MT2^2*MW2^3*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      24*MH2^3*MW2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      384*MH2^2*MT2*MW2^4*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MH2^2*MW2^5*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      24*MH2^3*MT2^2*MW2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      48*MH2^3*MT2*MW2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      96*MH2^2*MT2^2*MW2^2*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      24*MH2^3*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      192*MH2^2*MT2*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      192*MH2*MT2^2*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      96*MH2^2*MW2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      384*MH2*MT2*MW2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      192*MH2*MW2^5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      12*MH2^2*MT2^2*MW2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      24*MH2^2*MT2*MW2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      96*MH2*MT2^2*MW2^2*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      12*MH2^2*MW2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      192*MH2*MT2*MW2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      96*MH2*MW2^4*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      120*MH2*MT2^2*MW2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      240*MH2*MT2*MW2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      120*MH2*MW2^3*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      216*MH2*MT2^4*MW2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      216*MH2^2*MT2^2*MW2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      216*MH2*MT2^3*MW2^2*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      432*MH2^2*MT2*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      648*MH2*MT2^2*MW2^3*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      216*MH2^2*MW2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      1080*MH2*MT2*MW2^4*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] - 
      432*MH2*MW2^5*MZ2^3*C0i[cc0, 0, MH2, 0, MT2, MW2, MW2] + 
      24*MH2^2*MT2^2*MW2^3*MZ2*Log[MB2/MH2]^2 - 48*MH2^2*MT2*MW2^4*MZ2*
       Log[MB2/MH2]^2 + 24*MH2^2*MW2^5*MZ2*Log[MB2/MH2]^2 - 
      48*MH2^2*MT2^2*MW2^2*MZ2^2*Log[MB2/MH2]^2 + 96*MH2^2*MT2*MW2^3*MZ2^2*
       Log[MB2/MH2]^2 - 48*MH2^2*MW2^4*MZ2^2*Log[MB2/MH2]^2 + 
      24*MH2^2*MT2^2*MW2*MZ2^3*Log[MB2/MH2]^2 - 48*MH2^2*MT2*MW2^2*MZ2^3*
       Log[MB2/MH2]^2 + 24*MH2^2*MW2^3*MZ2^3*Log[MB2/MH2]^2 + 
      144*MH2^2*MT2^2*MW2^3*MZ2*Log[MZ2/MH2] - 288*MH2^2*MT2*MW2^4*MZ2*
       Log[MZ2/MH2] + 144*MH2^2*MW2^5*MZ2*Log[MZ2/MH2] - 
      180*MH2^2*MT2^2*MW2^2*MZ2^2*Log[MZ2/MH2] + 360*MH2^2*MT2*MW2^3*MZ2^2*
       Log[MZ2/MH2] + 96*MH2*MT2^2*MW2^3*MZ2^2*Log[MZ2/MH2] - 
      180*MH2^2*MW2^4*MZ2^2*Log[MZ2/MH2] - 192*MH2*MT2*MW2^4*MZ2^2*
       Log[MZ2/MH2] + 96*MH2*MW2^5*MZ2^2*Log[MZ2/MH2] + 
      36*MH2^2*MT2^2*MW2*MZ2^3*Log[MZ2/MH2] - 72*MH2^2*MT2*MW2^2*MZ2^3*
       Log[MZ2/MH2] - 120*MH2*MT2^2*MW2^2*MZ2^3*Log[MZ2/MH2] + 
      36*MH2^2*MW2^3*MZ2^3*Log[MZ2/MH2] + 240*MH2*MT2*MW2^3*MZ2^3*
       Log[MZ2/MH2] - 120*MH2*MW2^4*MZ2^3*Log[MZ2/MH2] + 
      24*MH2*MT2^2*MW2*MZ2^4*Log[MZ2/MH2] - 48*MH2*MT2*MW2^2*MZ2^4*
       Log[MZ2/MH2] + 24*MH2*MW2^3*MZ2^4*Log[MZ2/MH2] + 
      96*MH2^2*MT2^2*MW2^3*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      192*MH2^2*MT2*MW2^4*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MH2^2*MW2^5*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MH2^2*MT2^2*MW2^2*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      240*MH2^2*MT2*MW2^3*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      192*MH2*MT2^2*MW2^3*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MH2^2*MW2^4*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      384*MH2*MT2*MW2^4*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      192*MH2*MW2^5*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MH2^2*MT2^2*MW2*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MH2^2*MT2*MW2^2*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      240*MH2*MT2^2*MW2^2*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MH2^2*MW2^3*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      480*MH2*MT2*MW2^3*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MT2^2*MW2^3*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      240*MH2*MW2^4*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      192*MT2*MW2^4*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MW2^5*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MH2*MT2^2*MW2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MH2*MT2*MW2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MT2^2*MW2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MH2*MW2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      240*MT2*MW2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      120*MW2^4*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MT2^2*MW2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      48*MT2*MW2^2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      24*MW2^3*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      144*MH2^2*MT2^2*MW2^3*MZ2*Log[\[Mu]^2/MH2] + 288*MH2^2*MT2*MW2^4*MZ2*
       Log[\[Mu]^2/MH2] - 144*MH2^2*MW2^5*MZ2*Log[\[Mu]^2/MH2] + 
      72*MH2^2*MT2^2*MW2^2*MZ2^2*Log[\[Mu]^2/MH2] - 144*MH2^2*MT2*MW2^3*MZ2^2*
       Log[\[Mu]^2/MH2] + 72*MH2^2*MW2^4*MZ2^2*Log[\[Mu]^2/MH2] + 
      72*MH2^2*MT2^2*MW2*MZ2^3*Log[\[Mu]^2/MH2] - 144*MH2^2*MT2*MW2^2*MZ2^3*
       Log[\[Mu]^2/MH2] + 72*MH2^2*MW2^3*MZ2^3*Log[\[Mu]^2/MH2] + 
      192*MH2^2*MT2^2*MW2^3*MZ2*PolyLog[2, MZ2/MH2] - 
      384*MH2^2*MT2*MW2^4*MZ2*PolyLog[2, MZ2/MH2] + 192*MH2^2*MW2^5*MZ2*
       PolyLog[2, MZ2/MH2] - 240*MH2^2*MT2^2*MW2^2*MZ2^2*
       PolyLog[2, MZ2/MH2] + 480*MH2^2*MT2*MW2^3*MZ2^2*PolyLog[2, MZ2/MH2] - 
      384*MH2*MT2^2*MW2^3*MZ2^2*PolyLog[2, MZ2/MH2] - 
      240*MH2^2*MW2^4*MZ2^2*PolyLog[2, MZ2/MH2] + 768*MH2*MT2*MW2^4*MZ2^2*
       PolyLog[2, MZ2/MH2] - 384*MH2*MW2^5*MZ2^2*PolyLog[2, MZ2/MH2] + 
      48*MH2^2*MT2^2*MW2*MZ2^3*PolyLog[2, MZ2/MH2] - 96*MH2^2*MT2*MW2^2*MZ2^3*
       PolyLog[2, MZ2/MH2] + 480*MH2*MT2^2*MW2^2*MZ2^3*PolyLog[2, MZ2/MH2] + 
      48*MH2^2*MW2^3*MZ2^3*PolyLog[2, MZ2/MH2] - 960*MH2*MT2*MW2^3*MZ2^3*
       PolyLog[2, MZ2/MH2] + 192*MT2^2*MW2^3*MZ2^3*PolyLog[2, MZ2/MH2] + 
      480*MH2*MW2^4*MZ2^3*PolyLog[2, MZ2/MH2] - 384*MT2*MW2^4*MZ2^3*
       PolyLog[2, MZ2/MH2] + 192*MW2^5*MZ2^3*PolyLog[2, MZ2/MH2] - 
      96*MH2*MT2^2*MW2*MZ2^4*PolyLog[2, MZ2/MH2] + 192*MH2*MT2*MW2^2*MZ2^4*
       PolyLog[2, MZ2/MH2] - 240*MT2^2*MW2^2*MZ2^4*PolyLog[2, MZ2/MH2] - 
      96*MH2*MW2^3*MZ2^4*PolyLog[2, MZ2/MH2] + 480*MT2*MW2^3*MZ2^4*
       PolyLog[2, MZ2/MH2] - 240*MW2^4*MZ2^4*PolyLog[2, MZ2/MH2] + 
      48*MT2^2*MW2*MZ2^5*PolyLog[2, MZ2/MH2] - 96*MT2*MW2^2*MZ2^5*
       PolyLog[2, MZ2/MH2] + 48*MW2^3*MZ2^5*PolyLog[2, MZ2/MH2]))/
    (576*MH*MH2*(MT2 - MW2)^2*MZ2^3*Pi^3*VMU^2) + 
   (CHWB*MB2*(384*MH2^2*MT2*MW2^4*MZ2 - 1032*MH2^2*MW2^5*MZ2 - 
      624*MH2^2*MT2*MW2^3*MZ2^2 + 1665*MH2^2*MW2^4*MZ2^2 + 
      192*MH2*MW2^5*MZ2^2 + 240*MH2^2*MT2*MW2^2*MZ2^3 - 
      558*MH2^2*MW2^3*MZ2^3 - 528*MH2*MW2^4*MZ2^3 - 159*MH2^2*MW2^2*MZ2^4 + 
      504*MH2*MW2^3*MZ2^4 + 84*MH2^2*MW2*MZ2^5 - 192*MH2*MW2^2*MZ2^5 + 
      24*MH2*MW2*MZ2^6 - 64*MH2^2*MW2^5*MZ2*Pi^2 + 176*MH2^2*MW2^4*MZ2^2*
       Pi^2 + 128*MH2*MW2^5*MZ2^2*Pi^2 - 168*MH2^2*MW2^3*MZ2^3*Pi^2 - 
      352*MH2*MW2^4*MZ2^3*Pi^2 - 64*MW2^5*MZ2^3*Pi^2 + 
      64*MH2^2*MW2^2*MZ2^4*Pi^2 + 336*MH2*MW2^3*MZ2^4*Pi^2 + 
      176*MW2^4*MZ2^4*Pi^2 - 8*MH2^2*MW2*MZ2^5*Pi^2 - 
      128*MH2*MW2^2*MZ2^5*Pi^2 - 168*MW2^3*MZ2^5*Pi^2 + 
      16*MH2*MW2*MZ2^6*Pi^2 + 64*MW2^2*MZ2^6*Pi^2 - 8*MW2*MZ2^7*Pi^2 + 
      384*MH2^2*MT2*MW2^3*MZ2^2*SW2 - 888*MH2^2*MW2^4*MZ2^2*SW2 - 
      240*MH2^2*MT2*MW2^2*MZ2^3*SW2 + 705*MH2^2*MW2^3*MZ2^3*SW2 - 
      216*MH2^2*MW2^2*MZ2^4*SW2 - 9*MH2^2*MW2*MZ2^5*SW2 + 
      24*MH2^2*MW2^4*MZ2^2*Pi^2*SW2 - 48*MH2^2*MW2^3*MZ2^3*Pi^2*SW2 + 
      24*MH2^2*MW2^2*MZ2^4*Pi^2*SW2 + 216*MH2*MW2^5*MZ2^2*tad - 
      216*MH2*MW2^4*MZ2^3*tad + 108*MH2*MW2^3*MZ2^4*tad - 
      108*MH2*MW2^2*MZ2^5*tad + 216*MH2*MW2^4*MZ2^3*SW2*tad + 
      108*MH2*MW2^2*MZ2^5*SW2*tad - 27*MH2^2*MZ2^2*(-8*MW2*MZ2^2 + 2*MZ2^3 + 
        3*MW2^3*(-3 + tad) + MW2^2*MZ2*(15 - 5*SW2 - 3*tad + 3*SW2*tad))*
       A0i[aa0, MH2] - 24*MH2*MW2^2*MZ2*(MW2 - CW2*MZ2)*
       (16*MH2*MW2 - 10*MH2*MZ2 - 27*MT2*MZ2*tad)*A0i[aa0, MT2] + 
      432*MH2^2*MW2^4*MZ2*A0i[aa0, MW2] - 1476*MH2^2*MW2^3*MZ2^2*
       A0i[aa0, MW2] + 1296*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2] - 
      162*MH2^2*MW2*MZ2^4*A0i[aa0, MW2] - 90*MH2^2*MZ2^5*A0i[aa0, MW2] + 
      432*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MW2] - 1044*MH2^2*MW2^2*MZ2^3*SW2*
       A0i[aa0, MW2] + 252*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MW2] + 
      90*MH2^2*MZ2^5*SW2*A0i[aa0, MW2] - 324*MH2*MW2^4*MZ2^2*tad*
       A0i[aa0, MW2] + 324*MH2*MW2^3*MZ2^3*tad*A0i[aa0, MW2] - 
      324*MH2*MW2^3*MZ2^3*SW2*tad*A0i[aa0, MW2] + 144*MH2^2*MW2^5*
       A0i[aa0, MZ2] + 594*MH2^2*MW2^4*MZ2*A0i[aa0, MZ2] - 
      192*MH2*MW2^5*MZ2*A0i[aa0, MZ2] - 1920*MH2^2*MW2^3*MZ2^2*
       A0i[aa0, MZ2] + 288*MH2*MW2^4*MZ2^2*A0i[aa0, MZ2] + 
      1752*MH2^2*MW2^2*MZ2^3*A0i[aa0, MZ2] - 72*MH2*MW2^3*MZ2^3*
       A0i[aa0, MZ2] - 714*MH2^2*MW2*MZ2^4*A0i[aa0, MZ2] + 
      48*MH2*MW2^2*MZ2^4*A0i[aa0, MZ2] + 144*MH2^2*MZ2^5*A0i[aa0, MZ2] - 
      72*MH2*MW2*MZ2^5*A0i[aa0, MZ2] + 954*MH2^2*MW2^3*MZ2^2*SW2*
       A0i[aa0, MZ2] - 1128*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MZ2] + 
      390*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MZ2] - 90*MH2^2*MZ2^5*SW2*
       A0i[aa0, MZ2] - 162*MH2*MW2^3*MZ2^3*tad*A0i[aa0, MZ2] + 
      162*MH2*MW2^2*MZ2^4*tad*A0i[aa0, MZ2] - 162*MH2*MW2^2*MZ2^4*SW2*tad*
       A0i[aa0, MZ2] - 108*MH2^3*MW2^3*MZ2^2*B0i[bb0, 0, MH2, MZ2] + 
      270*MH2^3*MW2^2*MZ2^3*B0i[bb0, 0, MH2, MZ2] + 108*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, 0, MH2, MZ2] - 216*MH2^3*MW2*MZ2^4*B0i[bb0, 0, MH2, MZ2] - 
      270*MH2^2*MW2^2*MZ2^4*B0i[bb0, 0, MH2, MZ2] + 
      54*MH2^3*MZ2^5*B0i[bb0, 0, MH2, MZ2] + 216*MH2^2*MW2*MZ2^5*
       B0i[bb0, 0, MH2, MZ2] - 54*MH2^2*MZ2^6*B0i[bb0, 0, MH2, MZ2] + 
      192*MH2*MW2^5*MZ2^2*B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MH2, MZ2, MZ2] - 288*MH2*MW2^4*MZ2^3*B0i[bb0, MH2, MZ2, 
        MZ2] - 216*MH2^2*MW2^2*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 
      72*MH2*MW2^3*MZ2^4*B0i[bb0, MH2, MZ2, MZ2] + 108*MH2^2*MW2*MZ2^5*
       B0i[bb0, MH2, MZ2, MZ2] - 48*MH2*MW2^2*MZ2^5*B0i[bb0, MH2, MZ2, MZ2] + 
      72*MH2*MW2*MZ2^6*B0i[bb0, MH2, MZ2, MZ2] + 864*MH2^2*MW2^4*MZ2^2*
       B0i[bb0, MW2, MW2, MZ2] - 792*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MW2, MW2, MZ2] - 504*MH2^2*MW2^2*MZ2^4*
       B0i[bb0, MW2, MW2, MZ2] + 522*MH2^2*MW2*MZ2^5*B0i[bb0, MW2, MW2, 
        MZ2] - 90*MH2^2*MZ2^6*B0i[bb0, MW2, MW2, MZ2] + 
      864*MH2^2*MW2^3*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2] + 
      72*MH2^2*MW2^2*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2] - 
      432*MH2^2*MW2*MZ2^5*SW2*B0i[bb0, MW2, MW2, MZ2] + 
      90*MH2^2*MZ2^6*SW2*B0i[bb0, MW2, MW2, MZ2] - 108*MH2^3*MW2^3*MZ2^2*
       B0i[bb0, MZ2, MH2, MZ2] + 108*MH2^3*MW2^2*MZ2^3*
       B0i[bb0, MZ2, MH2, MZ2] + 216*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MZ2, MH2, MZ2] - 216*MH2^2*MW2^2*MZ2^4*
       B0i[bb0, MZ2, MH2, MZ2] - 108*MH2^3*MW2^2*MZ2^3*SW2*
       B0i[bb0, MZ2, MH2, MZ2] + 216*MH2^2*MW2^2*MZ2^4*SW2*
       B0i[bb0, MZ2, MH2, MZ2] + 384*MH2^2*MT2*MW2^4*MZ2*
       B0i[bb0, MZ2, MT2, MT2] - 624*MH2^2*MT2*MW2^3*MZ2^2*
       B0i[bb0, MZ2, MT2, MT2] + 192*MH2^2*MW2^4*MZ2^2*
       B0i[bb0, MZ2, MT2, MT2] + 240*MH2^2*MT2*MW2^2*MZ2^3*
       B0i[bb0, MZ2, MT2, MT2] - 312*MH2^2*MW2^3*MZ2^3*
       B0i[bb0, MZ2, MT2, MT2] + 120*MH2^2*MW2^2*MZ2^4*
       B0i[bb0, MZ2, MT2, MT2] + 384*MH2^2*MT2*MW2^3*MZ2^2*SW2*
       B0i[bb0, MZ2, MT2, MT2] - 240*MH2^2*MT2*MW2^2*MZ2^3*SW2*
       B0i[bb0, MZ2, MT2, MT2] + 192*MH2^2*MW2^3*MZ2^3*SW2*
       B0i[bb0, MZ2, MT2, MT2] - 120*MH2^2*MW2^2*MZ2^4*SW2*
       B0i[bb0, MZ2, MT2, MT2] - 432*MH2^2*MW2^5*MZ2*B0i[bb0, MZ2, MW2, 
        MW2] + 180*MH2^2*MW2^4*MZ2^2*B0i[bb0, MZ2, MW2, MW2] + 
      342*MH2^2*MW2^3*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 
      90*MH2^2*MW2^2*MZ2^4*B0i[bb0, MZ2, MW2, MW2] - 
      432*MH2^2*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2] - 
      252*MH2^2*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      90*MH2^2*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      162*MH2^3*MW2^3*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^3*MW2^2*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^2*MW2^3*MZ2^4*B0i[dbb0, MH2, MZ2, MZ2] + 
      162*MH2^3*MW2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] + 
      648*MH2^2*MW2^2*MZ2^5*B0i[dbb0, MH2, MZ2, MZ2] - 
      324*MH2^2*MW2*MZ2^6*B0i[dbb0, MH2, MZ2, MZ2] + 
      192*MH2^2*MW2^5*MZ2^2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      288*MH2^2*MW2^4*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      192*MH2*MW2^5*MZ2^3*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      36*MH2^2*MW2^3*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      288*MH2*MW2^4*MZ2^4*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      168*MH2^2*MW2^2*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2*MW2^3*MZ2^5*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      36*MH2^2*MW2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      48*MH2*MW2^2*MZ2^6*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2*MW2*MZ2^7*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      48*MH2^3*MW2^4*MZ2^2*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      72*MH2^3*MW2^3*MZ2^3*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 
      24*MH2^3*MW2*MZ2^5*SW2*C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 
      48*MH2^3*MW2^4*MZ2^2*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      108*MH2^3*MW2^3*MZ2^3*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      72*MH2^3*MW2^2*MZ2^4*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] + 
      12*MH2^3*MW2*MZ2^5*C0i[cc0, MH2, 0, 0, 0, 0, MZ2] - 
      24*MH2^2*MW2^4*MZ2^2*SW2*Log[MB2/MH2]^2 + 48*MH2^2*MW2^3*MZ2^3*SW2*
       Log[MB2/MH2]^2 - 24*MH2^2*MW2^2*MZ2^4*SW2*Log[MB2/MH2]^2 + 
      144*MH2^2*MW2^5*MZ2*Log[MZ2/MH2] - 396*MH2^2*MW2^4*MZ2^2*Log[MZ2/MH2] + 
      96*MH2*MW2^5*MZ2^2*Log[MZ2/MH2] + 378*MH2^2*MW2^3*MZ2^3*Log[MZ2/MH2] - 
      264*MH2*MW2^4*MZ2^3*Log[MZ2/MH2] - 144*MH2^2*MW2^2*MZ2^4*Log[MZ2/MH2] + 
      252*MH2*MW2^3*MZ2^4*Log[MZ2/MH2] + 18*MH2^2*MW2*MZ2^5*Log[MZ2/MH2] - 
      96*MH2*MW2^2*MZ2^5*Log[MZ2/MH2] + 12*MH2*MW2*MZ2^6*Log[MZ2/MH2] + 
      96*MH2^2*MW2^5*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      264*MH2^2*MW2^4*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      192*MH2*MW2^5*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      252*MH2^2*MW2^3*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      528*MH2*MW2^4*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      96*MW2^5*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      96*MH2^2*MW2^2*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      504*MH2*MW2^3*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      264*MW2^4*MZ2^4*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      12*MH2^2*MW2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      192*MH2*MW2^2*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      252*MW2^3*MZ2^5*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      24*MH2*MW2*MZ2^6*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
      96*MW2^2*MZ2^6*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
      12*MW2*MZ2^7*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 288*MH2^2*MW2^5*MZ2*
       Log[\[Mu]^2/MH2] + 720*MH2^2*MW2^4*MZ2^2*Log[\[Mu]^2/MH2] - 
      612*MH2^2*MW2^3*MZ2^3*Log[\[Mu]^2/MH2] + 216*MH2^2*MW2^2*MZ2^4*
       Log[\[Mu]^2/MH2] - 36*MH2^2*MW2*MZ2^5*Log[\[Mu]^2/MH2] - 
      144*MH2^2*MW2^4*MZ2^2*SW2*Log[\[Mu]^2/MH2] + 288*MH2^2*MW2^3*MZ2^3*SW2*
       Log[\[Mu]^2/MH2] - 144*MH2^2*MW2^2*MZ2^4*SW2*Log[\[Mu]^2/MH2] + 
      192*MH2^2*MW2^5*MZ2*PolyLog[2, MZ2/MH2] - 528*MH2^2*MW2^4*MZ2^2*
       PolyLog[2, MZ2/MH2] - 384*MH2*MW2^5*MZ2^2*PolyLog[2, MZ2/MH2] + 
      504*MH2^2*MW2^3*MZ2^3*PolyLog[2, MZ2/MH2] + 1056*MH2*MW2^4*MZ2^3*
       PolyLog[2, MZ2/MH2] + 192*MW2^5*MZ2^3*PolyLog[2, MZ2/MH2] - 
      192*MH2^2*MW2^2*MZ2^4*PolyLog[2, MZ2/MH2] - 1008*MH2*MW2^3*MZ2^4*
       PolyLog[2, MZ2/MH2] - 528*MW2^4*MZ2^4*PolyLog[2, MZ2/MH2] + 
      24*MH2^2*MW2*MZ2^5*PolyLog[2, MZ2/MH2] + 384*MH2*MW2^2*MZ2^5*
       PolyLog[2, MZ2/MH2] + 504*MW2^3*MZ2^5*PolyLog[2, MZ2/MH2] - 
      48*MH2*MW2*MZ2^6*PolyLog[2, MZ2/MH2] - 192*MW2^2*MZ2^6*
       PolyLog[2, MZ2/MH2] + 24*MW2*MZ2^7*PolyLog[2, MZ2/MH2]))/
    (576*MH*MH2*MW*MZ*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
   (CHB*MB2*SW2*(108*MH2^2*MZ2^2*A0i[aa0, MH2] + 
      6*MH2*(3*MH2*(8*MW2^2 - 4*MW2*MZ2 - 7*MZ2^2) - 
        4*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2))*A0i[aa0, MZ2] + 
      MZ2*(-144*MH2^2*MW2^2 + 156*MH2^2*MW2*MZ2 + 192*MH2*MW2^2*MZ2 - 
        15*MH2^2*MZ2^2 - 48*MH2*MW2*MZ2^2 - 88*MH2^2*MW2^2*Pi^2 + 
        16*MH2^2*MW2*MZ2*Pi^2 + 128*MH2*MW2^2*MZ2*Pi^2 - 
        32*MH2*MW2*MZ2^2*Pi^2 - 64*MW2^2*MZ2^2*Pi^2 + 16*MW2*MZ2^3*Pi^2 - 
        108*MH2^2*(MH2 - MZ2)*MZ2*B0i[bb0, 0, MH2, MZ2] + 
        12*MH2*MZ2*(16*MW2^2 + 9*MH2*MZ2 - 8*MW2*MZ2 + 10*MZ2^2)*
         B0i[bb0, MH2, MZ2, MZ2] + 162*MH2^3*MZ2^2*B0i[dbb0, MH2, MZ2, MZ2] - 
        324*MH2^2*MZ2^3*B0i[dbb0, MH2, MZ2, MZ2] - 48*MH2^3*MW2^2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MW2*MZ2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 192*MH2^2*MW2^2*MZ2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^3*MZ2^2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 96*MH2^2*MW2*MZ2^2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 192*MH2*MW2^2*MZ2^2*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 12*MH2^2*MZ2^3*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 96*MH2*MW2*MZ2^3*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] - 120*MH2*MZ2^4*
         C0i[cc0, 0, MH2, 0, 0, MZ2, MZ2] + 24*MH2^2*MW2^2*Log[MB2/MH2]^2 + 
        144*MH2^2*MW2^2*Log[MZ2/MH2] - 36*MH2^2*MW2*MZ2*Log[MZ2/MH2] + 
        96*MH2*MW2^2*MZ2*Log[MZ2/MH2] - 24*MH2*MW2*MZ2^2*Log[MZ2/MH2] + 
        96*MH2^2*MW2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        24*MH2^2*MW2*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        192*MH2*MW2^2*MZ2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        48*MH2*MW2*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] + 
        96*MW2^2*MZ2^2*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 
        24*MW2*MZ2^3*Log[MZ2/MH2]*Log[1 - MZ2/MH2] - 144*MH2^2*MW2^2*
         Log[\[Mu]^2/MH2] + 72*MH2^2*MW2*MZ2*Log[\[Mu]^2/MH2] + 
        192*MH2^2*MW2^2*PolyLog[2, MZ2/MH2] - 48*MH2^2*MW2*MZ2*
         PolyLog[2, MZ2/MH2] - 384*MH2*MW2^2*MZ2*PolyLog[2, MZ2/MH2] + 
        96*MH2*MW2*MZ2^2*PolyLog[2, MZ2/MH2] + 192*MW2^2*MZ2^2*
         PolyLog[2, MZ2/MH2] - 48*MW2*MZ2^3*PolyLog[2, MZ2/MH2])))/
    (576*MH*MH2*MZ2^2*Pi^3*VMU^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu40_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MWhat2^(3/2)/(12*Pi*VMU^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu40_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu40_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu41_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(Sqrt[MWhat2]*(3*MH2*MWhat2*(4*CWhat2*MZ2 + MWhat2*(-8 + SWhat2)) + 
     MH2^2*(MWhat2*(8 - 3*SWhat2) + MZ2*(-4 + 3*SWhat2)) + 
     2*MWhat2^2*(26*MWhat2 + MZ2*(-13 + 18*SWhat2)))*A0i[aa0, MH2])/
   ((MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^4) + 
 (Sqrt[MWhat2]*(3*MT2^2*(2*MWhat2 - MZ2)*MZ2^2 + 
    MT2*MWhat2*(-64*MWhat2^3 + 80*MWhat2^2*MZ2 - 13*MWhat2*MZ2^2 + 3*MZ2^3) - 
    32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(576*MT2*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) + ((-18*CWhat2*MH2*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*(2*MH2*MZ2 - 3*MWhat2*MZ2 + 
      MWhat2^2*(2 - 8*SWhat2) + MH2*MWhat2*(-1 + 8*SWhat2)) + 
    SWhat2*(MH2^3*MWhat2*(2*MWhat2 - MZ2)*MZ2^2 + 36*MWhat2^4*MZ2^2*(-2*MWhat2 + MZ2) - 
      MH2*MWhat2*(96*MWhat2^5 + 344*MWhat2^4*MZ2 - 61*MWhat2*MZ2^4 + 24*MZ2^5 - 
        24*MWhat2^3*MZ2^2*(11 + 8*SWhat2) + 4*MWhat2^2*MZ2^3*(17 + 24*SWhat2)) + 
      MH2^2*(96*MWhat2^5 + 344*MWhat2^4*MZ2 - 61*MWhat2*MZ2^4 + 24*MZ2^5 + 
        3*MWhat2^2*MZ2^3*(17 + 32*SWhat2) - 4*MWhat2^3*MZ2^2*(53 + 48*SWhat2))))*
   A0i[aa0, MWhat2])/(1152*MH2*(MH2 - MWhat2)*Sqrt[MWhat2]*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*
   SWhat2*VMU^4) + (Sqrt[MWhat2]*(18*CWhat2*MZ2^2*(-2*MWhat2 + MZ2)^2 + 
    (464*MWhat2^4 - 536*MWhat2^3*MZ2 + 37*MWhat2*MZ2^3 - 23*MZ2^4 + 
      MWhat2^2*MZ2*(3*MH2 + 250*MZ2))*SWhat2)*A0i[aa0, MZ2])/
  (1152*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*SWhat2*VMU^4) - 
 (Sqrt[MWhat2]*(MT2^2 - MT2*MWhat2 + 6*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
  (192*Pi^3*VMU^4) + (Sqrt[MWhat2]*(MH2^2 - 12*MWhat2^2)*B0i[bb0, MWhat2, MH2, MWhat2])/
  (1152*Pi^3*VMU^4) + (Sqrt[MWhat2]*(48*MWhat2^3 - 12*MWhat2^2*MZ2 - 4*MWhat2*MZ2^2 + 
    MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (CWhat2*MWhat2^(3/2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2*MWhat2 - MZ2)*Pi^3*VMU^4) + 
 (MWhat2^(5/2)*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^4) + 
 (MWhat2^(5/2)*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MWhat2, MWhat2])/(384*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^4) + 
 (MWhat2^(3/2)*(MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[dbb0, MWhat2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MWhat2^(3/2)*(MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
   B0i[dbb0, MWhat2, MH2, MWhat2])/(576*Pi^3*VMU^4) + 
 (CWhat2*Sqrt[MWhat2]*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 16*MWhat2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MWhat2, MWhat2, MZ2])/(576*Pi^3*VMU^4) + 
 (MWhat2^(7/2)*(MWhat2 + 2*MZ2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
  (12*MZ2*Pi^3*VMU^4) + (Sqrt[MWhat2]*(2*MWhat2 - MZ2)*(MWhat2 + MZ2)^2*
   C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (Sqrt[MWhat2]*(768*MH2^2*MT2*MWhat2^4 - 576*MH2^2*MWhat2^5 - 768*MH2*MT2*MWhat2^5 + 
    576*MH2*MWhat2^6 - 960*MH2^2*MT2*MWhat2^3*MZ2 + 1360*MH2^2*MWhat2^4*MZ2 + 
    960*MH2*MT2*MWhat2^4*MZ2 - 1360*MH2*MWhat2^5*MZ2 - 6*MH2^3*MWhat2^2*MZ2^2 + 
    210*MH2^2*MT2*MWhat2^2*MZ2^2 + 2943*MH2^2*MWhat2^3*MZ2^2 - 
    1728*CWhat2*MH2^2*MWhat2^3*MZ2^2 - 210*MH2*MT2*MWhat2^3*MZ2^2 - 
    3426*MH2*MWhat2^4*MZ2^2 + 1728*CWhat2*MH2*MWhat2^4*MZ2^2 + 432*MWhat2^5*MZ2^2 + 
    18*MH2^2*MT2*MWhat2*MZ2^3 - 1582*MH2^2*MWhat2^2*MZ2^3 + 
    864*CWhat2*MH2^2*MWhat2^2*MZ2^3 - 18*MH2*MT2*MWhat2^2*MZ2^3 + 
    1855*MH2*MWhat2^3*MZ2^3 - 864*CWhat2*MH2*MWhat2^3*MZ2^3 - 216*MWhat2^4*MZ2^3 - 
    327*MH2^2*MWhat2*MZ2^4 + 327*MH2*MWhat2^2*MZ2^4 + 144*MH2^2*MZ2^5 - 
    144*MH2*MWhat2*MZ2^5 + 3856*MH2^2*MWhat2^3*MZ2^2*SWhat2 - 
    3856*MH2*MWhat2^4*MZ2^2*SWhat2 - 3*MH2^3*MWhat2*MZ2^3*SWhat2 - 
    1928*MH2^2*MWhat2^2*MZ2^3*SWhat2 + 1928*MH2*MWhat2^3*MZ2^3*SWhat2 - 
    384*MH2^2*MWhat2^3*MZ2^2*Pi^2*SWhat2 + 384*MH2*MWhat2^4*MZ2^2*Pi^2*SWhat2 + 
    192*MH2^2*MWhat2^2*MZ2^3*Pi^2*SWhat2 - 192*MH2*MWhat2^3*MZ2^3*Pi^2*SWhat2 - 
    6*MWhat2^2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - 
      MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
      MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2] + 
    12*MWhat2^2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - 
      MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
      MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 66*MZ2^3))*
     Log[\[Mu]] + 2112*MH2^2*MWhat2^3*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2] - 
    2112*MH2*MWhat2^4*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2] - 1056*MH2^2*MWhat2^2*MZ2^3*SWhat2*
     Log[\[Mu]^2/MWhat2] + 1056*MH2*MWhat2^3*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2]))/
  (6912*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu41_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*(MW2 + MH2*(-2 + SW2))*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) - 
 (MW*(48*MW2^5 + 68*MW2^4*MZ2 - 2*MW2^3*MZ2^2*(109 + 8*Nc - 22*SW2) + 
    12*MZ2^5*SW2 + MW2*MZ2^3*(MH2 + MZ2 - 2*MH2*SW2 - 8*MZ2*SW2) - 
    2*MW2^2*MZ2^2*(MH2 - MZ2*(53 + 4*Nc - 51*SW2 + 24*SW2^2)))*A0i[aa0, MW2])/
  (576*MW2*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*(-16*MW2^4*(27 + 11*Nc) - MW2^2*MZ2*
     (9*MH2 + 2*MZ2*(333 + 49*Nc - 90*SW2)) - 27*MW2*MZ2^3*(-2 + 7*SW2) + 
    9*MZ2^4*(1 + 10*SW2) + 4*MW2^3*MZ2*(270 + 46*Nc + 81*SW2))*A0i[aa0, MZ2])/
  (5184*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*(12*MW2^2*(2*MW2 - CW2*MZ2) + MH2^2*(2*MW2 + MZ2*(-1 + 2*SW2)) - 
    2*MH2*MW2*(4*MW2 + MZ2*(-2 + 3*SW2)))*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*(4*MW2 - MZ2)*(24*MW2^3 + MZ2^3*(-1 + 2*SW2) + 4*MW2^2*MZ2*(7 + 3*SW2) + 
    6*MW2*MZ2^2*(-3 + 5*SW2))*B0i[bb0, MW2, MW2, MZ2])/
  (576*MZ2^2*Pi^3*SW2*VALPHA^4) - (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2])/
  (576*Pi^3*VALPHA^4) - (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2*Pi^3*VALPHA^4) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^4) + 
 (MW*Nc*(2*MT2*MW2*(32*MW2^3 - 40*MW2^2*MZ2 - MW2*MZ2^2 + 9*CW2*MZ2^3) + 
    32*MW2^2*MZ2^3*SW2^2 + 9*MT2^2*MZ2^2*(2*MW2 + MZ2*(-1 + 2*SW2)))*
   A0i[aa0, MT2]*tag[top])/(2592*MT2*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MW*Nc*(2*MW2^2*(-2*MW2 + MZ2) + MT2*MW2*(2*MW2 - CW2*MZ2) + 
    MT2^2*(2*MW2 + MZ2*(-1 + 2*SW2)))*B0i[bb0, MW2, 0, MT2]*tag[top])/
  (288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[top])/(2592*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top])/
  (288*Pi^3*VALPHA^4) + (MW*(1296*MW2^5 + 756*MW2^4*MZ2 - 54*MH2*MW2^2*MZ2^2 - 
    4212*MW2^3*MZ2^2 + 54*MH2*MW2*MZ2^3 + 2106*MW2^2*MZ2^3 + 54*MW2*MZ2^4 - 
    352*MW2^4*MZ2*Nc + 656*MW2^3*MZ2^2*Nc - 340*MW2^2*MZ2^3*Nc - 
    2034*MW2^3*MZ2^2*SW2 - 54*MH2*MW2*MZ2^3*SW2 + 2196*MW2^2*MZ2^3*SW2 + 
    27*MW2*MZ2^4*SW2 - 324*MZ2^5*SW2 + 216*MW2^2*MZ2^3*Nc*SW2 + 
    4338*MW2^2*MZ2^3*SW2^2 - 432*MW2^2*MZ2^3*Pi^2*SW2^2 + 
    2376*MW2^2*MZ2^3*SW2^2*Log[\[Mu]^2/MW2] - 
    2*MW2*(MW2*MZ2*(64*MW2^2 - 116*MW2*MZ2 + 61*MZ2^2) + 
      6*MT2*(32*MW2^3 - 40*MW2^2*MZ2 - MW2*MZ2^2 + 9*CW2*MZ2^3))*Nc*
     tag[top]))/(15552*MZ2^3*Pi^3*SW2*VALPHA^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu41_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/576*(MW*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*A0i[aa0, MH2])/
   ((MH2 - MW2)*Pi^3*VMU^4) + 
 (MW*(9*CW2*MW2*MZ2*(-(MH2*MW2) + 2*MW2^2 + 2*MH2*MZ2 - 3*MW2*MZ2) - 
    2*(MH2 - MW2)*SW2*(26*MW2^3 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2) - 
      3*MW2^2*MZ2*(-9 + 8*SW2)))*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (MW*(9*CW2*(2*MW2 - MZ2)*MZ2^2 + (36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
      10*MZ2^3)*SW2)*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^4) + 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^4) + (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^4) - (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2*Pi^3*VMU^4) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*(2*MT2 + MW2)*Nc*A0i[aa0, MT2]*tag[top])/(288*Pi^3*VMU^4) - 
 (MT2*MW*(2*MT2 + MW2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top])/(288*Pi^3*VMU^4) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top])/
  (288*Pi^3*VMU^4) + (MW*(124*MW2^3 - 3*MH2*MW2*MZ2 + 218*MW2^2*MZ2 + 
    15*MW2*MZ2^2 - 72*MZ2^3 + 48*MW2^2*MZ2*Nc + 964*MW2^2*MZ2*SW2 - 
    96*MW2^2*MZ2*Pi^2*SW2 + 528*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] + 
    6*MT2*MW2*MZ2*Nc*tag[top]))/(3456*MZ2*Pi^3*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu60_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CHD*MWhat2^(5/2))/(32*MWhat2*Pi - 16*MZ2*Pi)) - 
 (CHWB*MWhat2^2*MZ2*SWhat)/(8*MWhat2*MZ*Pi - 4*MZ*MZ2*Pi) - 
 (MWhat2^(3/2)*(MWhat2 + MZ2)*CHl3[1, 1])/(24*(2*MWhat2 - MZ2)*Pi) - 
 (MWhat2^(3/2)*(MWhat2 + MZ2)*CHl3[2, 2])/(24*(2*MWhat2 - MZ2)*Pi) + 
 (MWhat2^(3/2)*CHl3[3, 3])/(6*Pi) + (MWhat2^(3/2)*(MWhat2 + MZ2)*Cll[1, 2, 2, 1])/
  (24*(2*MWhat2 - MZ2)*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu60_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CHD*MW*MW2^2*Class[3])/(24*MW2*Pi - 24*MZ2*Pi)) + 
 (CHWB*MW2^2*Class[4])/(6*MZ*Pi*SW) + (MW*MW2*CHl3[l, l]*Class[7])/(6*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu60_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/12*(MW*MW2*CHl3[1, 1])/Pi - (MW*MW2*CHl3[2, 2])/(12*Pi) + 
   (MW*MW2*CHl3[l, l])/(6*Pi))*Class[7] + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/
  (12*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu61_LEP.m <==
CWw*Class[1]*(-1/12*MWhat2^3/(Pi^3*VMU^3) + 
   (5*MWhat2^4)/(48*MZ2*Pi^3*VMU^3) - (7*MWhat2^3*SWhat2)/(48*Pi^3*VMU^3) - 
   (MWhat2^4*SWhat2)/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^3) - 
   (MWhat2^3*(12*MWhat2 - 13*MZ2)*SWhat2)/(24*(2*MWhat2 - MZ2)*Pi^3*VMU^3) + 
   (13*MWhat2^3*MZ2*SWhat2)/(48*(2*MWhat2 - MZ2)*Pi^3*VMU^3) + 
   (MWhat2^2*A0i[aa0, MWhat2])/(8*Pi^3*VMU^3) + (5*MWhat2^3*A0i[aa0, MWhat2])/
    (8*(2*MWhat2 - MZ2)*Pi^3*VMU^3) - (MWhat2^3*A0i[aa0, MWhat2])/
    (4*MZ2*Pi^3*VMU^3) - (MWhat2^4*A0i[aa0, MWhat2])/
    (4*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) - (5*MWhat2^2*MZ2*A0i[aa0, MWhat2])/
    (16*(2*MWhat2 - MZ2)*Pi^3*VMU^3) - 
   (MWhat2^2*(4*MWhat2^2 - 10*MWhat2*MZ2 + 5*MZ2^2)*A0i[aa0, MWhat2])/
    (8*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) - (MWhat2^2*A0i[aa0, MZ2])/
    (16*Pi^3*VMU^3) - (MWhat2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) + 
   (MWhat2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/(8*Pi^3*VMU^3) - 
   (MWhat2^2*(4*MWhat2 - MZ2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(8*Pi^3*VMU^3) - 
   (MWhat2^2*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(16*Pi^3*VMU^3) - 
   (MWhat2^4*B0i[bb0, MZ2, MWhat2, MWhat2])/(16*(2*MWhat2 - MZ2)*Pi^3*
     VMU^3) + (MWhat2^5*B0i[bb0, MZ2, MWhat2, MWhat2])/
    (4*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) + 
   (MWhat2^4*(4*MWhat2 - MZ2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
    (8*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) - 
   (MWhat2^4*B0i[dbb0, MWhat2, MWhat2, MZ2])/(2*Pi^3*VMU^3) + 
   (MWhat2^3*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/(8*Pi^3*VMU^3) - 
   (MWhat2^4*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(4*Pi^3*VMU^3) - 
   (MWhat2^3*SWhat2*Log[\[Mu]^2/MWhat2])/(4*Pi^3*VMU^3)) + 
 Class[3]*(CHbox*(-1/576*(MH2*MWhat2^(3/2))/(Pi^3*VMU^2) - 
     MWhat2^(5/2)/(576*Pi^3*VMU^2) + (MH2^3*MWhat2^(9/2))/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(11/2))/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (23*MH2*MWhat2^(13/2))/
      (864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MWhat2^(15/2))/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(7/2)*MZ2)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(9/2)*MZ2)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (23*MH2*MWhat2^(11/2)*MZ2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MWhat2^(13/2)*MZ2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^3*MWhat2^(5/2)*MZ2^2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (115*MH2*MWhat2^(9/2)*MZ2^2)/
      (3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*MWhat2^(11/2)*MZ2^2)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(3/2)*MZ2^3)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (23*MH2*MWhat2^(7/2)*MZ2^3)/
      (3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MWhat2^(9/2)*MZ2^3)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(3/2)*(3*MH2 + 7*MWhat2)*
       (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2)/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*A0i[aa0, MH2])/(32*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*SWhat2*A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(11/2)*SWhat2*A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(7/2)*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (17*MH2*MWhat2^(9/2)*MZ2*SWhat2*A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*SWhat2*A0i[aa0, MH2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (17*MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2*
       A0i[aa0, MH2])/(576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*MH2*MWhat2^(7/2)*MZ2^2*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^2*SWhat2*A0i[aa0, MH2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*MZ2^3*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*SWhat2*A0i[aa0, MH2])/(36*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(7/2)*MZ2^3*SWhat2*
       A0i[aa0, MH2])/(48*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*SWhat2^2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^3*SWhat2^2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*(-2*MWhat2 + MZ2)^2*
       SWhat2*(-(MH2*MWhat2*(MWhat2 - 4*MZ2)) - 12*MWhat2^2*MZ2 - 
        MH2^2*MZ2*SWhat2)*A0i[aa0, MH2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(144*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*A0i[aa0, MWhat2])/(96*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (18*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (13*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2])/(96*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (19*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/
      (192*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*(-2*MWhat2 + MZ2)^2*
       (MWhat2^2*(13*MWhat2 - 11*MZ2) + MH2^2*(2*MWhat2 - MZ2) + 
        3*MH2*MWhat2*(-2*MWhat2 + MZ2))*A0i[aa0, MWhat2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2^(7/2)*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(72*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (MH2*MWhat2^(5/2)*MZ2*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/
      (72*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MZ2])/
      (288*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, MWhat2])/(144*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 48*MWhat2^3)*
       B0i[bb0, MWhat2, MH2, MWhat2])/(288*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (36*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (72*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2^3*Sqrt[MWhat2]*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (72*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (12*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(7/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*(-2*MWhat2 + MZ2)^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(288*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2)) + 
   CHD*((MH2*MWhat2^(3/2))/(2304*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^(3/2))/
      (2304*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (CWhat2*MT2*MWhat2^(3/2))/
      (384*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2^(3/2))/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2^(3/2))/(1152*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*
       (MH2 - 3*MWhat2)*Pi^3*VMU^2) + (CWhat2*MT2^2*MWhat2^(3/2))/
      (192*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     MWhat2^(5/2)/(288*Pi^3*VMU^2) - (25*CWhat2*MWhat2^(5/2))/
      (432*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (313*CWhat2^2*MWhat2^(5/2))/
      (1728*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(5/2))/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2))/(288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*
       (MH2 - 3*MWhat2)*Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2))/
      (96*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2))/(48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*
       VMU^2) + (CWhat2*MH2*MWhat2^(7/2))/(96*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(7/2))/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MWhat2^(7/2))/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (73*MH2^3*MWhat2^(9/2))/(4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (443*MH2^2*MT2*MWhat2^(9/2))/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^(9/2))/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (545*MH2^2*MWhat2^(11/2))/
      (4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2215*MH2*MT2*MWhat2^(11/2))/(6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MWhat2^(11/2))/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1963*MH2*MWhat2^(13/2))/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (443*MT2*MWhat2^(13/2))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (401*MWhat2^(15/2))/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2))/
      (48*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(13/2))/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (MH2^2*MWhat2^(15/2))/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (5*MH2*MT2*MWhat2^(15/2))/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (5*MH2*MWhat2^(17/2))/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (2*MT2*MWhat2^(17/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + MWhat2^(19/2)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (47*MWhat2^(7/2))/(288*MZ2*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(7/2))/(576*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (5*MH2^2*MT2*MWhat2^(11/2))/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (85*MH2^2*MWhat2^(13/2))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (25*MH2*MT2*MWhat2^(13/2))/(216*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (425*MH2*MWhat2^(15/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*MT2*MWhat2^(15/2))/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (85*MWhat2^(17/2))/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (41*MWhat2^(3/2)*MZ2)/
      (2304*Pi^3*VMU^2) + (11*CWhat2*MWhat2^(3/2)*MZ2)/
      (2304*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (MH2^4*MWhat2^(5/2)*MZ2)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2^2*MWhat2^(5/2)*MZ2)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (157*MH2^3*MWhat2^(7/2)*MZ2)/
      (9216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (265*MH2^2*MT2*MWhat2^(7/2)*MZ2)/(4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2^2*MWhat2^(7/2)*MZ2)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1223*MH2^2*MWhat2^(9/2)*MZ2)/(9216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1325*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(9/2)*MZ2)/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (121*MH2*MWhat2^(11/2)*MZ2)/
      (128*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (265*MT2*MWhat2^(11/2)*MZ2)/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (439*MWhat2^(13/2)*MZ2)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^(5/2)*MZ2)/(288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*MZ2^2)/(96*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^2)/(96*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(3/2)*MZ2^2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MWhat2^(3/2)*MZ2^2)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (47*MH2^3*MWhat2^(5/2)*MZ2^2)/(9216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (23*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (1536*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^(5/2)*MZ2^2)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (665*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (13824*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (115*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(1536*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MWhat2^(7/2)*MZ2^2)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (9059*MH2*MWhat2^(9/2)*MZ2^2)/(27648*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (23*MT2*MWhat2^(9/2)*MZ2^2)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1819*MWhat2^(11/2)*MZ2^2)/(6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2^2)/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*MZ2^3)/(4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (173*MH2^2*MWhat2^(5/2)*MZ2^3)/
      (27648*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (991*MH2*MWhat2^(7/2)*MZ2^3)/(27648*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (203*MWhat2^(9/2)*MZ2^3)/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^4)/(4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(5/2)*MZ2^4)/
      (4608*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^4)/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*MZ)/
      (1152*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(5/2)*MZ)/
      (192*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (181*MWhat2^(7/2)*MZ)/
      (1728*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^(7/2)*MZ)/
      (1152*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (23*MT2*MWhat2^(7/2)*MZ)/(1728*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (163*MWhat2^(9/2)*MZ)/(1728*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (2*MT2*MWhat2^(11/2)*MZ)/
      (27*(2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*MZ)/(12*(2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (31*MWhat2^(9/2)*MZ)/(864*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(9/2)*MZ)/(54*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (19*MWhat2^(11/2)*MZ)/
      (432*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*MZ*MZ2)/(1152*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*MZ2)/(1152*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(5/2)*MZ*MZ2)/
      (192*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (151*MWhat2^(7/2)*MZ*MZ2)/(3456*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ*MZ2^2)/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ*MZ2^2)/
      (1152*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2^2*MWhat2^(7/2)*MZ2)/(24*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2^2*MWhat2^(5/2)*MZ2^2)/(288*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^(3/2)*MZ2^3)/(72*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2^2*Sqrt[MWhat2]*MZ2^4)/(1152*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*(3*MH2^3*MZ2^2*(34*MWhat2^3 - 45*MWhat2^2*MZ2 + 
          19*MWhat2*MZ2^2 - 2*MZ2^3) + MH2*MWhat2*(11520*MWhat2^6 - 
          1040*MWhat2^5*MZ2 - 24708*MWhat2^4*MZ2^2 + 18648*MWhat2^3*MZ2^3 - 
          3827*MWhat2^2*MZ2^4 + 151*MWhat2*MZ2^5 - 30*MZ2^6 - 
          10*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        4*MWhat2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4908*MWhat2^4*MZ2^2 - 
          3636*MWhat2^3*MZ2^3 + 739*MWhat2^2*MZ2^4 - 35*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        MH2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4326*MWhat2^4*MZ2^2 - 
          2997*MWhat2^3*MZ2^3 + 490*MWhat2^2*MZ2^4 - 5*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4))))/
      (13824*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (CWhat2^2*MWhat2^(5/2))/(72*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     MWhat2^(7/2)/(72*MZ2*Pi*VMU^2) + (CWhat2^2*MH2*MWhat2^(5/2))/
      (128*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*MWhat2^(7/2))/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (CWhat2^2*MH2*MWhat2^(3/2)*MZ2)/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + (3*CWhat2^2*MWhat2^(5/2)*MZ2)/
      (128*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (283*CWhat2*MWhat2^(5/2)*SWhat2)/(864*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (313*MWhat2^(7/2)*MZ*SWhat2)/(864*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*SWhat2)/(36*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     (MWhat2^(7/2)*MZ*SWhat2)/(36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi*VMU^2) + 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*Sqrt[MWhat2]*A0i[aa0, MH2])/(576*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MWhat2^(3/2)*A0i[aa0, MH2])/
      (288*Pi^3*VMU^2) - (CWhat2*MWhat2^(3/2)*A0i[aa0, MH2])/
      (288*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MH2])/(192*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MWhat2^(5/2)*A0i[aa0, MH2])/
      (128*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*A0i[aa0, MH2])/(64*(-1 + 2*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2)*A0i[aa0, MH2])/
      (128*(-1 + 2*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MH2])/(96*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) - (MH2^3*MWhat2^(7/2)*A0i[aa0, MH2])/
      (1536*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MH2^2*MWhat2^(9/2)*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (167*MH2*MWhat2^(11/2)*A0i[aa0, MH2])/
      (1536*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MWhat2^(13/2)*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(9/2)*A0i[aa0, MH2])/
      (768*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(11/2)*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MH2*MWhat2^(13/2)*A0i[aa0, MH2])/
      (768*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (215*MH2^2*MWhat2^(7/2)*MZ2*
       A0i[aa0, MH2])/(4608*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (697*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MH2])/(4608*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (37*MWhat2^(11/2)*MZ2*A0i[aa0, MH2])/
      (384*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2^3*MWhat2^(3/2)*MZ2^2*A0i[aa0, MH2])/(4608*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (91*MH2^2*MWhat2^(5/2)*MZ2^2*
       A0i[aa0, MH2])/(4608*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (151*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MH2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (17*MWhat2^(9/2)*MZ2^2*A0i[aa0, MH2])/
      (384*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MH2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(3/2)*MZ2^3*
       A0i[aa0, MH2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MH2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2^3*A0i[aa0, MH2])/
      (192*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ*A0i[aa0, MH2])/(288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(5/2)*MZ*A0i[aa0, MH2])/(144*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MWhat2^(7/2)*MZ*A0i[aa0, MH2])/
      (64*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(-24*MWhat2^4*MZ2*(48*MWhat2^3 - 70*MWhat2^2*MZ2 + 
          33*MWhat2*MZ2^2 - 4*MZ2^3) + 4*MH2*MWhat2^3*(6*MWhat2^4 + 
          523*MWhat2^3*MZ2 - 752*MWhat2^2*MZ2^2 + 339*MWhat2*MZ2^3 - 
          38*MZ2^4) - 3*MH2^2*MWhat2^2*(18*MWhat2^4 + 319*MWhat2^3*MZ2 - 
          463*MWhat2^2*MZ2^2 + 208*MWhat2*MZ2^3 - 24*MZ2^4) + 
        3*MH2^3*MWhat2*(12*MWhat2^4 + 40*MWhat2^3*MZ2 - 77*MWhat2^2*MZ2^2 + 
          41*MWhat2*MZ2^3 - 6*MZ2^4) + MH2^4*(-6*MWhat2^4 + 5*MWhat2^3*MZ2 + 
          8*MWhat2^2*MZ2^2 - 9*MWhat2*MZ2^3 + 2*MZ2^4))*A0i[aa0, MH2])/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (MH2^2*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(7/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (48*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (CWhat2*MT2^2*Sqrt[MWhat2]*A0i[aa0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*A0i[aa0, MT2])/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2^(3/2)*A0i[aa0, MT2])/(192*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) - (MT2*MWhat2^(7/2)*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (181*MWhat2^(9/2)*A0i[aa0, MT2])/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(13/2)*A0i[aa0, MT2])/
      (54*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*A0i[aa0, MT2])/(216*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (119*MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(2304*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ2^2*A0i[aa0, MT2])/
      (768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/(768*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ*A0i[aa0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*A0i[aa0, MT2])/(96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ*A0i[aa0, MT2])/(48*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (25*MWhat2^(7/2)*MZ*A0i[aa0, MT2])/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (2*MWhat2^(11/2)*MZ*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2^2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(9/2)*MZ*A0i[aa0, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/(108*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2^2*SWhat2^2*A0i[aa0, MT2])/
      (72*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2^2*A0i[aa0, MT2])/(27*MT2*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*(-27*MT2^2*MZ2^2*(-2*MWhat2 + MZ2)^2 + 
        MT2*MWhat2*(128*MWhat2^4 - 160*MWhat2^3*MZ2 + 218*MWhat2^2*MZ2^2 - 
          213*MWhat2*MZ2^3 + 81*MZ2^4) + 32*MWhat2^2*(2*MWhat2 - 3*MZ2)*MZ2^3*
         SWhat2^2)*A0i[aa0, MT2])/(3456*MT2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(576*Pi^3*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(576*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (CWhat2*MH2^2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*A0i[aa0, MWhat2])/(288*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(32*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(48*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (13*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (288*MZ2*Pi^3*VMU^2) - (13*CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (96*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*A0i[aa0, MWhat2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (5*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(288*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(144*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (11*CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MZ2^2*A0i[aa0, MWhat2])/(96*Sqrt[MWhat2]*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MWhat2])/(288*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^(3/2)*MZ*A0i[aa0, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (3*MWhat2^(5/2)*MZ*A0i[aa0, MWhat2])/(32*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2^2*MWhat2^(5/2)*MZ*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (85*MH2*MWhat2^(7/2)*MZ*A0i[aa0, MWhat2])/
      (192*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (31*MWhat2^(9/2)*MZ*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(11/2)*MZ*A0i[aa0, MWhat2])/
      (12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(13/2)*MZ*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (13*MWhat2^(7/2)*MZ*A0i[aa0, MWhat2])/(144*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (17*MH2*MWhat2^(9/2)*MZ*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (17*MWhat2^(11/2)*MZ*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (37*MH2*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (103*MWhat2^(7/2)*MZ*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MWhat2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MH2*MWhat2^(3/2)*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*(MH2^4*(MWhat2 - 2*MZ2)*MZ2^2*
         (-2*MWhat2 + MZ2)^2 - MH2*MWhat2^2*(3456*MWhat2^6 + 
          5256*MWhat2^5*MZ2 - 8252*MWhat2^4*MZ2^2 + 3270*MWhat2^3*MZ2^3 - 
          483*MWhat2^2*MZ2^4 + MWhat2*MZ2^5 - 18*MZ2^6) + 
        3*MH2^2*MWhat2*(768*MWhat2^6 + 1168*MWhat2^5*MZ2 - 
          1978*MWhat2^4*MZ2^2 + 955*MWhat2^3*MZ2^3 - 212*MWhat2^2*MZ2^4 + 
          10*MWhat2*MZ2^5 - 4*MZ2^6) + 4*MWhat2^3*(384*MWhat2^6 + 
          584*MWhat2^5*MZ2 - 852*MWhat2^4*MZ2^2 + 258*MWhat2^3*MZ2^3 + 
          MWhat2^2*MZ2^4 - 7*MWhat2*MZ2^5 - 2*MZ2^6) + 
        MH2^3*(-384*MWhat2^6 - 584*MWhat2^5*MZ2 + 978*MWhat2^4*MZ2^2 - 
          453*MWhat2^3*MZ2^3 + 86*MWhat2^2*MZ2^4 + MWhat2*MZ2^5 + 2*MZ2^6))*
       A0i[aa0, MWhat2])/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2^3*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(128*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat2^3*MWhat2^(5/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat2^3*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) - 
     (3*CWhat2^3*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(128*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(128*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (3*CWhat2^2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (128*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*MH2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(128*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2^2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2^2*MWhat2^(7/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*A0i[aa0, MWhat2])/(96*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (605*MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(1536*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (1057*MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(1536*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (233*MWhat2^(13/2)*A0i[aa0, MWhat2])/(768*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (MH2^2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2^(17/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^(19/2)*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       MZ2^3*Pi^3*SWhat2*VMU^2) + (MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^(17/2)*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (5*MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat2*VMU^2) - 
     (247*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(768*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat2*VMU^2) + 
     (155*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(256*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat2*VMU^2) - 
     (331*MWhat2^(15/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2^2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2^2*MH2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(128*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (9*CWhat2^2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (128*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2^2*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(128*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (41*MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(4608*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (301*MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(1536*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (463*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(1536*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (517*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4608*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (5*MH2^3*MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2])/(1536*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (181*MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (4608*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (109*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (5*MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(4608*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(512*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ2^4*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*MWhat2^(5/2)*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (24*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/(24*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (11*MWhat2^(3/2)*A0i[aa0, MZ2])/(384*Pi^3*VMU^2) + 
     (7*CWhat2*MWhat2^(3/2)*A0i[aa0, MZ2])/(384*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(5/2)*A0i[aa0, MZ2])/(32*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*MZ2^2*Pi^3*VMU^2) - (3*CWhat2*MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*(-1 + 2*CWhat2)*MZ2^2*Pi^3*VMU^2) + (7*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (144*MZ2*Pi^3*VMU^2) - (5*CWhat2*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (144*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*A0i[aa0, MZ2])/(24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*
       MZ2*Pi^3*VMU^2) - (7*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/
      (576*Pi^3*VMU^2) + (11*CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MZ2])/
      (576*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MZ2])/(576*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (7*MWhat2^(5/2)*MZ*A0i[aa0, MZ2])/
      (192*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (187*MWhat2^(7/2)*MZ*A0i[aa0, MZ2])/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ*A0i[aa0, MZ2])/
      (16*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*MZ*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*MZ2^2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ*A0i[aa0, MZ2])/(144*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(7/2)*MZ*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2^(9/2)*MZ*A0i[aa0, MZ2])/(54*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MZ2])/(288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^2*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(640*MWhat2^6 + 64*MWhat2^5*MZ2 + 57*MWhat2*MZ2^5 + 
        6*MZ2^6 + 27*MWhat2^3*MZ2^2*(MH2 + 72*MZ2) - 3*MWhat2^2*MZ2^3*
         (4*MH2 + 267*MZ2) - 2*MWhat2^4*MZ2*(9*MH2 + 874*MZ2))*A0i[aa0, MZ2])/
      (6912*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2^3*MWhat2^(3/2)*A0i[aa0, MZ2])/(64*(-1 + 2*CWhat2)*Pi^3*SWhat2^2*
       VMU^2) + (CWhat2^3*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/
      (128*(-1 + 2*CWhat2)*Pi^3*SWhat2^2*VMU^2) - 
     (MWhat2^(3/2)*A0i[aa0, MZ2])/(128*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*MWhat2^(3/2)*A0i[aa0, MZ2])/(32*(-1 + 2*CWhat2)*Pi^3*SWhat2*
       VMU^2) - (13*MH2*MWhat2^(7/2)*A0i[aa0, MZ2])/(4608*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat2*VMU^2) + (779*MWhat2^(9/2)*A0i[aa0, MZ2])/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^(15/2)*A0i[aa0, MZ2])/(108*(2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*
       SWhat2*VMU^2) - (MWhat2^(7/2)*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (MH2*MWhat2^(11/2)*A0i[aa0, MZ2])/(768*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*SWhat2*VMU^2) - (MWhat2^(13/2)*A0i[aa0, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (3*MWhat2^(5/2)*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2) + 
     (5*MH2*MWhat2^(9/2)*A0i[aa0, MZ2])/(1536*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       SWhat2*VMU^2) - (53*MWhat2^(11/2)*A0i[aa0, MZ2])/
      (384*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(128*(-1 + 2*CWhat2)*Pi^3*
       SWhat2*VMU^2) + (MH2*MWhat2^(5/2)*MZ2*A0i[aa0, MZ2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (755*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(4608*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat2*VMU^2) + (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (19*MWhat2^(3/2)*MZ2^3*A0i[aa0, MZ2])/(4608*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat2*VMU^2) - (Sqrt[MWhat2]*MZ2^4*A0i[aa0, MZ2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ*A0i[aa0, MZ2])/(32*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MZ2])/
      (64*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MT2^3*Sqrt[MWhat2]*B0i[bb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/
      (192*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/(256*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/
      (256*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, 0, MT2])/(128*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MWhat2^(3/2)*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*
       B0i[bb0, MWhat2, 0, MT2])/(128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*B0i[bb0, MWhat2, 0, MT2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MH2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*Pi^3*VMU^2) + (CWhat2*MH2^3*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, 
        MWhat2])/(576*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(192*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (16*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (4608*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (31*MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2^3*Sqrt[MWhat2]*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(4*MH2*MWhat2^2*(31*MWhat2 - 14*MZ2) - 
        4*MH2^2*MWhat2*(5*MWhat2 - 4*MZ2) + MH2^3*(MWhat2 - 2*MZ2) + 
        96*MWhat2^3*(-3*MWhat2 + MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (3*MWhat2^(5/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(32*Pi^3*VMU^2) + 
     (7*MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(1152*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (19*CWhat2*MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (48*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^(9/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (8*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(576*Pi^3*VMU^2) - 
     (55*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(576*Pi^3*VMU^2) + 
     (25*MWhat2^(3/2)*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (4608*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (2304*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (576*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(28*MWhat2^3 - 220*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
        2*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(2304*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (CWhat2*MH2^2*MWhat2^(7/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (512*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (128*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (64*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (128*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*(6*MWhat2^2 - 9*MWhat2*MZ2 + 4*MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (53*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(3456*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (5*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (216*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/(108*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (37*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (41*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(3456*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (13*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(7/2)*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(9/2)*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (2*MT2*MWhat2^(11/2)*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MT2*MWhat2^(9/2)*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2^(7/2)*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*(MZ2*(64*MWhat2^3 - 80*MWhat2^2*MZ2 + 82*MWhat2*MZ2^2 - 
          39*MZ2^3) + MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 - 
          106*MWhat2*MZ2^2 + 111*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/
      (3456*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (3*MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (128*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(15/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(12*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*VMU^2) + (49*MWhat2^(13/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (191*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (4608*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (36*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2*MWhat2 - MZ2)*MZ2^2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2^(11/2)*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*(384*MWhat2^5 + 392*MWhat2^4*MZ2 + 108*MWhat2^3*MZ2^2 - 
        382*MWhat2^2*MZ2^3 + 55*MWhat2*MZ2^4 + 4*MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(2304*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2^(3/2)*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (12*(2 - 4*CWhat2)*Pi*VMU^2) + (CWhat2*MT2^3*MWhat2^(3/2)*
       B0i[dbb0, MWhat2, 0, MT2])/(192*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (CWhat2*MT2^2*MWhat2^(5/2)*B0i[dbb0, MWhat2, 0, MT2])/
      (192*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2^(7/2)*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(9/2)*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(5/2)*MZ*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(7/2)*MZ*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ*B0i[dbb0, MWhat2, 0, MT2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (1152*Pi^3*VMU^2) - (CWhat2*MH2^4*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, 
        MWhat2])/(1152*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*Pi^3*VMU^2) + (CWhat2*MH2^3*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, 
        MWhat2])/(192*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*
       VMU^2) + (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (96*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, 
        MWhat2])/(576*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*
       VMU^2) - (CWhat2*MH2*MWhat2^(9/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(9/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (12*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^(11/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (16*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*MZ*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MWhat2, MZ2])/(24*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(5/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (288*Pi^3*VMU^2) - (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(72*Pi^3*VMU^2) - (CWhat2*Sqrt[MWhat2]*MZ2^3*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(1152*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(9/2)*MZ*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(7/2)*MZ*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ*MZ2^2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2^2*MWhat2^(11/2)*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (4*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*CWhat2^2*MWhat2^(9/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (16*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat2^2*MWhat2^(7/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (36*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (5*CWhat2^2*MWhat2^(5/2)*MZ2^3*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (64*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^(3/2)*MZ2^4*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (192*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2^2*Sqrt[MWhat2]*MZ2^5*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (1152*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) + (MWhat2^(7/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (12*Pi^3*VMU^2) - (13*CWhat2*MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, 
        MWhat2, MZ2])/(24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (24*MZ2*Pi^3*VMU^2) - (CWhat2*MWhat2^(11/2)*C0i[cc0, 0, MWhat2, 0, 0, 
        MWhat2, MZ2])/(2*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (12*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(9/2)*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^(7/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (96*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ2^2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (32*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^4*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(11/2)*Log[CWhat2])/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2)*Log[CWhat2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(15/2)*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(13/2)*Log[CWhat2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MH2*MWhat2^(15/2)*Log[CWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*Log[CWhat2])/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*MZ2*Log[CWhat2])/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MWhat2^(11/2)*MZ2*Log[CWhat2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(13/2)*MZ2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2^2*Log[CWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(9/2)*MZ2^2*Log[CWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2^2*Log[CWhat2])/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3*Log[CWhat2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^3*Log[CWhat2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3*Log[CWhat2])/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2^(5/2)*
       Log[MH2/MWhat2])/(384*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*
       (MH2 - 3*MWhat2)*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(7/2)*
       Log[MH2/MWhat2])/(96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MWhat2^(9/2)*Log[MH2/MWhat2])/
      (32*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(7/2)*Log[MH2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^3*MWhat2^(9/2)*Log[MH2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(11/2)*Log[MH2/MWhat2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(13/2)*Log[MH2/MWhat2])/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(5/2)*MZ2*Log[MH2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^3*MWhat2^(7/2)*MZ2*Log[MH2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(9/2)*MZ2*Log[MH2/MWhat2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*MZ2*Log[MH2/MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(3/2)*MZ2^2*Log[MH2/MWhat2])/(2304*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^3*MWhat2^(5/2)*MZ2^2*Log[MH2/MWhat2])/(2304*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2^2*Log[MH2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*MZ2^2*Log[MH2/MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*Log[MWhat2/MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2^(9/2)*Log[MWhat2/MZ2])/
      (24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2^2*MWhat2^(9/2)*Log[MWhat2/MZ2])/(8*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2^2*MWhat2^(7/2)*MZ2*Log[MWhat2/MZ2])/(96*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^(5/2)*MZ2^2*Log[MWhat2/MZ2])/(24*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^(3/2)*MZ2^3*Log[MWhat2/MZ2])/(384*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*Log[-(MZ2/MWhat2)])/(48*(-1 + 2*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2^(5/2)*MZ2*
       Log[-(MZ2/MWhat2)])/(32*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^3*Log[-(MZ2/MWhat2)])/(48*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*VMU^2*
       ((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + MH2*MWhat2*
           (MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
              3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(12*(2 - 4*CWhat2)*Pi) - 
     (MH2^2*MT2^2*MWhat2^(7/2)*Log[\[Mu]^2/MT2])/(96*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(9/2)*Log[\[Mu]^2/MT2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^(9/2)*Log[\[Mu]^2/MT2])/(96*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(11/2)*Log[\[Mu]^2/MT2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(11/2)*Log[\[Mu]^2/MT2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(13/2)*Log[\[Mu]^2/MT2])/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2^2*MWhat2^(5/2)*MZ2*
       Log[\[Mu]^2/MT2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(7/2)*MZ2*
       Log[\[Mu]^2/MT2])/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2^2*MWhat2^(7/2)*MZ2*
       Log[\[Mu]^2/MT2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(9/2)*MZ2*
       Log[\[Mu]^2/MT2])/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(9/2)*MZ2*Log[\[Mu]^2/MT2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(11/2)*MZ2*Log[\[Mu]^2/MT2])/(12*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2^2*MWhat2^(3/2)*MZ2^2*Log[\[Mu]^2/MT2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(5/2)*MZ2^2*Log[\[Mu]^2/MT2])/
      (192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^(5/2)*MZ2^2*Log[\[Mu]^2/MT2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MT2])/
      (192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MT2])/(96*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(9/2)*MZ2^2*Log[\[Mu]^2/MT2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2^2*MWhat2^(5/2)*Log[\[Mu]^2/MWhat2])/(144*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2^4*MWhat2^(7/2)*Log[\[Mu]^2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MH2^3*MWhat2^(9/2)*Log[\[Mu]^2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MH2^2*MWhat2^(11/2)*Log[\[Mu]^2/MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2*MWhat2^(13/2)*Log[\[Mu]^2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(15/2)*Log[\[Mu]^2/MWhat2])/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (11*MWhat2^(7/2)*Log[\[Mu]^2/MWhat2])/
      (144*MZ2*Pi^3*VMU^2) - (MH2^4*MWhat2^(5/2)*MZ2*Log[\[Mu]^2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MH2^3*MWhat2^(7/2)*MZ2*Log[\[Mu]^2/MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(9/2)*MZ2*Log[\[Mu]^2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MH2*MWhat2^(11/2)*MZ2*Log[\[Mu]^2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*MZ2*Log[\[Mu]^2/MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(3/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/(2304*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MH2^3*MWhat2^(5/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MH2^2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2*MWhat2^(9/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/(96*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^(5/2)*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (11*MWhat2^(7/2)*MZ*SWhat2*
       Log[\[Mu]^2/MWhat2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(11/2)*Log[\[Mu]^2/MZ2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(13/2)*Log[\[Mu]^2/MZ2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(15/2)*Log[\[Mu]^2/MZ2])/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*Log[\[Mu]^2/MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MWhat2^(13/2)*Log[\[Mu]^2/MZ2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (5*MH2*MWhat2^(15/2)*Log[\[Mu]^2/MZ2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (MWhat2^(17/2)*Log[\[Mu]^2/MZ2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(9/2)*Log[\[Mu]^2/MZ2])/(24*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(9/2)*MZ2*Log[\[Mu]^2/MZ2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*MH2*MWhat2^(11/2)*MZ2*Log[\[Mu]^2/MZ2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(13/2)*MZ2*Log[\[Mu]^2/MZ2])/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(9/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MH2^2*MWhat2^(5/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (35*MH2*MWhat2^(7/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MWhat2^(9/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(2304*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(5/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(2304*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))) + 
 Class[4]*(CHB*((MH2^2*MWhat2^(7/2)*MZ2*SWhat2*A0i[aa0, MH2])/
      (12*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*MZ2*SWhat2*A0i[aa0, MH2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*SWhat2*A0i[aa0, MH2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2*
       A0i[aa0, MH2])/(12*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^2*SWhat2*A0i[aa0, MH2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^2*SWhat2*
       A0i[aa0, MH2])/(12*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^3*SWhat2*A0i[aa0, MH2])/
      (48*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*SWhat2*A0i[aa0, MH2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(7/2)*MZ2^3*SWhat2*
       A0i[aa0, MH2])/(48*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MH2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*SWhat2*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^(5/2)*MZ2^2*SWhat2*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^(3/2)*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(3/2)*(MH2 - MZ2)*MZ2*
       SWhat2^2*B0i[bb0, 0, MH2, MZ2])/(24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^(11/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(11/2)*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) + (5*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*(-MWhat2 + MZ2)*
       B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2)) + 
   CHW*((MWhat2^(3/2)*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*A0i[aa0, MWhat2])/(48*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(8*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^3*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*(-2*MWhat2 + MZ2)^3*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*(MH2 - MZ2)*MZ2*
       SWhat2^2*B0i[bb0, 0, MH2, MZ2])/(24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*(MH2^2 - 6*MH2*MWhat2 + 8*MWhat2^2)*
       B0i[bb0, MWhat2, MH2, MWhat2])/(24*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (24*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(48*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (6*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^(11/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) - (MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*
       B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(12*Pi^3*VMU^2)) + 
   CHWB*((MH2^3*MWhat2^5)/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (31*MH2^2*MT2*MWhat2^5)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (2077*MH2^2*MWhat2^6)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (155*MH2*MT2*MWhat2^6)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (653*MH2*MWhat2^7)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (31*MT2*MWhat2^7)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (523*MWhat2^8)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (2*MH2^2*MT2*MWhat2^7)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       SWhat*VMU^2) + (MH2^2*MWhat2^8)/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (10*MH2*MT2*MWhat2^8)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^9)/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (8*MT2*MWhat2^9)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     MWhat2^10/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*SWhat*VMU^2) + (11*MH2^2*MT2*MWhat2^6)/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (8*MH2^2*MWhat2^7)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - (55*MH2*MT2*MWhat2^7)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       SWhat*VMU^2) + (40*MH2*MWhat2^8)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (22*MT2*MWhat2^8)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (32*MWhat2^9)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*SWhat*VMU^2) - (MH2^3*MWhat2^4*MZ2)/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (91*MH2^2*MT2*MWhat2^4*MZ2)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (4729*MH2^2*MWhat2^5*MZ2)/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (455*MH2*MT2*MWhat2^5*MZ2)/(864*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (11917*MH2*MWhat2^6*MZ2)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (91*MT2*MWhat2^6*MZ2)/
      (216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (2387*MWhat2^7*MZ2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (MH2^3*MWhat2^3*MZ2^2)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (17*MH2^2*MT2*MWhat2^3*MZ2^2)/(864*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (2425*MH2^2*MWhat2^4*MZ2^2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (85*MH2*MT2*MWhat2^4*MZ2^2)/
      (864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (3047*MH2*MWhat2^5*MZ2^2)/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (17*MT2*MWhat2^5*MZ2^2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (305*MWhat2^6*MZ2^2)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (229*MH2^2*MWhat2^3*MZ2^3)/(864*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (1145*MH2*MWhat2^4*MZ2^3)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (229*MWhat2^5*MZ2^3)/
      (216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*CWhat*MH2*MWhat2^(3/2)*SWhat)/(576*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (CWhat*MT2*MWhat2^(3/2)*SWhat)/(96*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (CWhat*MH2^2*MWhat2^(3/2)*SWhat)/(72*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (CWhat*MH2^3*MWhat2^(3/2)*SWhat)/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MT2^2*MWhat2^(3/2)*SWhat)/(48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (25*CWhat*MWhat2^(5/2)*SWhat)/(108*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (313*CWhat*CWhat2*MWhat2^(5/2)*SWhat)/
      (432*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (CWhat*MH2*MWhat2^(5/2)*SWhat)/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^(5/2)*SWhat)/(72*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*
       (MH2 - 3*MWhat2)*Pi^3*VMU^2) - (CWhat*MWhat2^(7/2)*SWhat)/
      (24*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(7/2)*SWhat)/(12*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*
       VMU^2) + (CWhat*MH2*MWhat2^(7/2)*SWhat)/(24*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (175*MWhat2^3*SWhat)/(288*MZ*Pi^3*VMU^2) - (CWhat*MWhat2^(7/2)*SWhat)/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat*MWhat2^(7/2)*SWhat)/(144*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2^(3/2)*MZ2*SWhat)/(576*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (19*MWhat2^2*MZ2*SWhat)/(288*MZ*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2^(5/2)*MZ2*SWhat)/(72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (CWhat*Sqrt[MWhat2]*MZ2^2*SWhat)/
      (24*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (MWhat2*MZ2^2*SWhat)/
      (24*MZ*Pi^3*VMU^2) + (CWhat*MWhat2^(3/2)*MZ2^2*SWhat)/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (31*MWhat2^4*SWhat)/(216*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (10*MT2*MWhat2^4*SWhat)/(27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (19*MWhat2^5*SWhat)/(108*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (8*MT2*MWhat2^5*SWhat)/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^6*SWhat)/(3*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^2*MZ2*SWhat)/(288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MT2*MWhat2^2*MZ2*SWhat)/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (181*MWhat2^3*MZ2*SWhat)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^3*MZ2*SWhat)/(288*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (23*MT2*MWhat2^3*MZ2*SWhat)/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (163*MWhat2^4*MZ2*SWhat)/(432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (5*MWhat2^2*MZ2^2*SWhat)/(288*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MH2*MWhat2^2*MZ2^2*SWhat)/(288*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^2*MZ2^2*SWhat)/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (151*MWhat2^3*MZ2^2*SWhat)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2*MZ2^3*SWhat)/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^2*MZ2^3*SWhat)/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat*CWhat2*MWhat2^(7/2)*MZ2*SWhat)/(6*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat*CWhat2*MWhat2^(5/2)*MZ2^2*SWhat)/(72*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(3/2)*MZ2^3*SWhat)/(18*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*Sqrt[MWhat2]*MZ2^4*SWhat)/(288*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat*CWhat2*MWhat2^(5/2)*SWhat)/(18*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     (MWhat2^3*SWhat)/(18*MZ*Pi*VMU^2) + (CWhat*CWhat2*MH2*MWhat2^(5/2)*
       SWhat)/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat*CWhat2*MWhat2^(7/2)*SWhat)/(16*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*SWhat2*VMU^2) - (CWhat*CWhat2*MH2*MWhat2^(3/2)*MZ2*SWhat)/
      (16*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (3*CWhat*CWhat2*MWhat2^(5/2)*MZ2*SWhat)/(32*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + (MH2^2*MT2*MWhat2^5*SWhat2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (349*MH2^2*MWhat2^6*SWhat2)/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MT2*MWhat2^6*SWhat2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (1745*MH2*MWhat2^7*SWhat2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (4*MT2*MWhat2^7*SWhat2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (349*MWhat2^8*SWhat2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (4*MH2^2*MT2*MWhat2^6*SWhat2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (5*MH2^2*MWhat2^7*SWhat2)/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (20*MH2*MT2*MWhat2^7*SWhat2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - (25*MH2*MWhat2^8*SWhat2)/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       SWhat*VMU^2) - (16*MT2*MWhat2^8*SWhat2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (5*MWhat2^9*SWhat2)/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + (MH2^4*MWhat2^3*MZ2*SWhat2)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MT2^2*MWhat2^3*MZ2*SWhat2)/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (11*MH2^3*MWhat2^4*MZ2*SWhat2)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (223*MH2^2*MT2*MWhat2^4*MZ2*SWhat2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^4*MZ2*SWhat2)/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (1405*MH2^2*MWhat2^5*MZ2*SWhat2)/(3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (1115*MH2*MT2*MWhat2^5*MZ2*SWhat2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (MT2^2*MWhat2^5*MZ2*SWhat2)/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (2971*MH2*MWhat2^6*MZ2*SWhat2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (223*MT2*MWhat2^6*MZ2*SWhat2)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (617*MWhat2^7*MZ2*SWhat2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^4*MWhat2^2*MZ2^2*SWhat2)/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^2*MT2^2*MWhat2^2*MZ2^2*SWhat2)/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (71*MH2^3*MWhat2^3*MZ2^2*SWhat2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (401*MH2^2*MT2*MWhat2^3*MZ2^2*SWhat2)/(3456*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MT2^2*MWhat2^3*MZ2^2*SWhat2)/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (313*MH2^2*MWhat2^4*MZ2^2*SWhat2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (2005*MH2*MT2*MWhat2^4*MZ2^2*SWhat2)/(3456*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MT2^2*MWhat2^4*MZ2^2*SWhat2)/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (589*MH2*MWhat2^5*MZ2^2*SWhat2)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (401*MT2*MWhat2^5*MZ2^2*SWhat2)/(864*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (13*MWhat2^6*MZ2^2*SWhat2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (MH2^4*MWhat2*MZ2^3*SWhat2)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MT2^2*MWhat2*MZ2^3*SWhat2)/(96*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2^3*MWhat2^2*MZ2^3*SWhat2)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (7*MH2^2*MT2*MWhat2^2*MZ2^3*SWhat2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^2*MZ2^3*SWhat2)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (509*MH2^2*MWhat2^3*MZ2^3*SWhat2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (35*MH2*MT2*MWhat2^3*MZ2^3*SWhat2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MT2^2*MWhat2^3*MZ2^3*SWhat2)/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (309*MH2*MWhat2^4*MZ2^3*SWhat2)/
      (256*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (7*MT2*MWhat2^4*MZ2^3*SWhat2)/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (179*MWhat2^5*MZ2^3*SWhat2)/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (107*MH2^2*MWhat2^2*MZ2^4*SWhat2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (535*MH2*MWhat2^3*MZ2^4*SWhat2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (107*MWhat2^4*MZ2^4*SWhat2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^2*MWhat2*MZ2^5*SWhat2)/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^2*MZ2^5*SWhat2)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + (MWhat2^3*MZ2^5*SWhat2)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (283*CWhat*MWhat2^(5/2)*SWhat*SWhat2)/
      (216*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (313*MWhat2^3*MZ2*SWhat*SWhat2)/
      (216*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(5/2)*SWhat*SWhat2)/(9*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     (MWhat2^3*MZ2*SWhat*SWhat2)/(9*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi*VMU^2) + 
     (MWhat2^2*(3*MH2^3*MZ2^2*(8*MWhat2^3 + MWhat2*MZ2^2*(4 - 41*SWhat2) - 
          2*MWhat2^2*MZ2*(6 - 23*SWhat2) + 8*MZ2^3*SWhat2) - 
        4*MWhat2^2*(-576*MWhat2^6 + 4*MWhat2^3*MZ2^3*(4774 - 593*SWhat2) - 
          16*MWhat2^4*MZ2^2*(1046 - 277*SWhat2) - 260*MZ2^6*SWhat2 + 
          32*MWhat2^2*MZ2^4*(-305 + 12*SWhat2) - 192*MWhat2^5*MZ2*
           (-32 + 15*SWhat2) + MWhat2*MZ2^5*(1832 + 531*SWhat2) + 
          2*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*(68 - 113*SWhat2) + 
            24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 
            64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*
             (-182 + 79*SWhat2))) - MH2^2*(-576*MWhat2^6 + 
          2*MWhat2^3*MZ2^3*(9458 - 877*SWhat2) - 8*MWhat2^4*MZ2^2*
           (2077 - 554*SWhat2) + MWhat2^2*MZ2^4*(-9700 - 267*SWhat2) - 
          260*MZ2^6*SWhat2 - 192*MWhat2^5*MZ2*(-32 + 15*SWhat2) + 
          MWhat2*MZ2^5*(1832 + 687*SWhat2) + 2*MT2*(256*MWhat2^5 + 
            MWhat2*MZ2^4*(68 - 113*SWhat2) + 24*MWhat2^3*MZ2^2*
             (31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 64*MWhat2^4*MZ2*
             (-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*(-182 + 79*SWhat2))) + 
        MH2*MWhat2*(-2880*MWhat2^6 + 4*MWhat2^3*MZ2^3*(23834 - 2683*SWhat2) - 
          16*MWhat2^4*MZ2^2*(5224 - 1385*SWhat2) - 1300*MZ2^6*SWhat2 - 
          960*MWhat2^5*MZ2*(-32 + 15*SWhat2) + 4*MWhat2^2*MZ2^4*
           (-12188 + 105*SWhat2) + MWhat2*MZ2^5*(9160 + 3111*SWhat2) + 
          10*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*(68 - 113*SWhat2) + 
            24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 
            64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*
             (-182 + 79*SWhat2)))))/(3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (CWhat2*MWhat2^6*tad)/(12*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (11*CWhat2*MWhat2^5*MZ2*tad)/(48*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*
       VMU^2) + (11*CWhat2*MWhat2^4*MZ2^2*tad)/(48*MH2*MZ*(-2*MWhat2 + MZ2)^2*
       Pi^3*SWhat*VMU^2) - (5*CWhat2*MWhat2^3*MZ2^3*tad)/
      (32*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) + 
     (3*CWhat2*MWhat2^2*MZ2^4*tad)/(32*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*
       VMU^2) - (CWhat2^2*MWhat2*MZ2^5*tad)/(48*MH2*MZ*(-2*MWhat2 + MZ2)^2*
       Pi^3*SWhat*VMU^2) + (CWhat2*MWhat2^5*MZ2*SWhat2*tad)/
      (12*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (7*CWhat2*MWhat2^4*MZ2^2*SWhat2*tad)/(48*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*
       SWhat*VMU^2) + (CWhat2*MWhat2^3*MZ2^3*SWhat2*tad)/
      (12*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (7*CWhat2*MWhat2^2*MZ2^4*SWhat2*tad)/(96*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*
       SWhat*VMU^2) - (MH2^3*MWhat2^4*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (17*MH2^2*MWhat2^5*A0i[aa0, MH2])/(48*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (275*MH2*MWhat2^6*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (23*MWhat2^7*A0i[aa0, MH2])/
      (64*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^3*MWhat2^5*A0i[aa0, MH2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (29*MH2^2*MWhat2^6*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (119*MH2*MWhat2^7*A0i[aa0, MH2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + (5*MWhat2^8*A0i[aa0, MH2])/
      (48*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (MH2^3*MWhat2^3*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (541*MH2^2*MWhat2^4*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (1085*MH2*MWhat2^5*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (181*MWhat2^6*MZ2*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (113*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (113*MH2*MWhat2^4*MZ2^2*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (113*MWhat2^5*MZ2^2*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (17*MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (17*MH2*MWhat2^3*MZ2^3*A0i[aa0, MH2])/(96*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (17*MWhat2^4*MZ2^3*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2^2*MWhat2*MZ2^4*A0i[aa0, MH2])/(96*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2^2*MZ2^4*A0i[aa0, MH2])/(48*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (MWhat2^3*MZ2^4*A0i[aa0, MH2])/
      (96*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (CWhat*MH2^2*Sqrt[MWhat2]*SWhat*A0i[aa0, MH2])/(144*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (CWhat*MWhat2^(3/2)*SWhat*
       A0i[aa0, MH2])/(72*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2*MWhat2^(3/2)*SWhat*A0i[aa0, MH2])/(48*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (CWhat*MH2*MWhat2^(5/2)*SWhat*
       A0i[aa0, MH2])/(16*(-1 + 2*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(7/2)*SWhat*A0i[aa0, MH2])/(32*(-1 + 2*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (CWhat*MWhat2^(5/2)*SWhat*
       A0i[aa0, MH2])/(24*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ2*SWhat*A0i[aa0, MH2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^2*MZ2*SWhat*A0i[aa0, MH2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ2*SWhat*A0i[aa0, MH2])/(16*(MH2 - MWhat2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^4*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MH2^2*MWhat2^5*SWhat2*A0i[aa0, MH2])/(72*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (59*MH2*MWhat2^6*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MWhat2^7*SWhat2*A0i[aa0, MH2])/(48*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^3*MWhat2^3*MZ2*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (31*MH2^2*MWhat2^4*MZ2*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (29*MH2*MWhat2^5*MZ2*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MWhat2^6*MZ2*SWhat2*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2^3*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (17*MH2^2*MWhat2^3*MZ2^2*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (25*MH2*MWhat2^4*MZ2^2*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (25*MWhat2^5*MZ2^2*SWhat2*A0i[aa0, MH2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^3*MWhat2*MZ2^3*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2^3*SWhat2*A0i[aa0, MH2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (65*MH2*MWhat2^3*MZ2^3*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MWhat2^4*MZ2^3*SWhat2*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2^2*MWhat2^2*MZ2*SWhat*SWhat2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^3*MZ2*SWhat*SWhat2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2^2*MWhat2*MZ2^2*SWhat*SWhat2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^2*MZ2^2*SWhat*SWhat2*A0i[aa0, MH2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^3*MZ2^2*SWhat*SWhat2*A0i[aa0, MH2])/
      (12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2*(MH2^4*(2*MWhat2^4 - 13*MWhat2*MZ2^3*SWhat2 + 
          3*MZ2^4*SWhat2 + MWhat2^3*MZ2*(-3 + 4*SWhat2) + 
          MWhat2^2*MZ2^2*(1 + 10*SWhat2)) - 12*MWhat2^3*
         (40*MWhat2^5 - 4*MZ2^5 + MWhat2^3*MZ2^2*(181 - 18*SWhat2) + 
          2*MWhat2*MZ2^4*(17 + 6*SWhat2) - MWhat2^2*MZ2^3*(113 + 17*SWhat2) + 
          2*MWhat2^4*MZ2*(-69 + 20*SWhat2)) + 
        3*MH2^3*(36*MWhat2^5 - 4*MZ2^5 + MWhat2^3*MZ2^2*(179 - 60*SWhat2) + 
          2*MWhat2*MZ2^4*(17 - 2*SWhat2) + 4*MWhat2^4*MZ2*(-33 + 8*SWhat2) + 
          MWhat2^2*MZ2^3*(-113 + 34*SWhat2)) - 3*MH2^2*MWhat2*
         (234*MWhat2^5 - 24*MZ2^5 + MWhat2^3*MZ2^2*(1083 - 260*SWhat2) + 
          MWhat2*MZ2^4*(204 + 13*SWhat2) + 2*MWhat2^2*MZ2^3*
           (-339 + 34*SWhat2) + 3*MWhat2^4*MZ2*(-273 + 76*SWhat2)) + 
        MH2*MWhat2^2*(1072*MWhat2^5 - 108*MZ2^5 + MWhat2^3*MZ2^2*
           (4883 - 718*SWhat2) + 6*MWhat2*MZ2^4*(153 + 41*SWhat2) - 
          MWhat2^2*MZ2^3*(3051 + 251*SWhat2) + 2*MWhat2^4*MZ2*
           (-1857 + 532*SWhat2)))*A0i[aa0, MH2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (31*MWhat2^5*A0i[aa0, MT2])/(144*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (2*MWhat2^7*A0i[aa0, MT2])/(27*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*SWhat*VMU^2) - (11*MWhat2^6*A0i[aa0, MT2])/
      (54*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (91*MWhat2^4*MZ2*A0i[aa0, MT2])/(864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (17*MWhat2^3*MZ2^2*A0i[aa0, MT2])/(864*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) + (CWhat*MT2^2*Sqrt[MWhat2]*SWhat*A0i[aa0, MT2])/
      (24*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(3/2)*SWhat*A0i[aa0, MT2])/(48*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (CWhat*MT2*MWhat2^(3/2)*SWhat*A0i[aa0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (10*MWhat2^4*SWhat*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (8*MWhat2^5*SWhat*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ2*SWhat*A0i[aa0, MT2])/(12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^2*MZ2*SWhat*A0i[aa0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ2*SWhat*A0i[aa0, MT2])/(12*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (25*MWhat2^3*MZ2*SWhat*A0i[aa0, MT2])/(216*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ2^2*SWhat*A0i[aa0, MT2])/(24*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ2^2*SWhat*A0i[aa0, MT2])/(24*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MWhat2^5*SWhat2*A0i[aa0, MT2])/
      (9*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^6*SWhat2*A0i[aa0, MT2])/(27*MT2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (4*MWhat2^6*SWhat2*A0i[aa0, MT2])/(27*MZ*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*SWhat*VMU^2) - (MT2*MWhat2^3*MZ2*SWhat2*A0i[aa0, MT2])/
      (48*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (71*MWhat2^4*MZ2*SWhat2*A0i[aa0, MT2])/(864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (5*MWhat2^5*MZ2*SWhat2*A0i[aa0, MT2])/
      (54*MT2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MT2*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MT2])/(48*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (133*MWhat2^3*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MWhat2^4*MZ2^2*SWhat2*A0i[aa0, MT2])/(54*MT2*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (MT2*MWhat2*MZ2^3*SWhat2*A0i[aa0, MT2])/
      (192*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MWhat2^2*MZ2^3*SWhat2*A0i[aa0, MT2])/(216*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (MWhat2^3*MZ2^3*SWhat2*A0i[aa0, MT2])/
      (27*MT2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (4*MWhat2^3*MZ2^2*SWhat*SWhat2^2*A0i[aa0, MT2])/(27*MT2*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2*(-27*MT2^2*MZ2^3*(-2*MWhat2 + MZ2)^2*SWhat2 + 
        32*MWhat2^2*MZ2^2*(2*MWhat2^3 - 5*MWhat2^2*MZ2 + 5*MWhat2*MZ2^2 - 
          2*MZ2^3)*SWhat2 + MT2*MWhat2*(128*MWhat2^5 + 12*MWhat2^3*MZ2^2*
           (31 - 16*SWhat2) + 20*MZ2^5*SWhat2 - 2*MWhat2^2*MZ2^3*
           (91 + SWhat2) + 32*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 
          MWhat2*MZ2^4*(34 + 11*SWhat2)))*A0i[aa0, MT2])/
      (864*MT2*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (623*MH2^2*MWhat2^5*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (1171*MH2*MWhat2^6*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - (47*MWhat2^7*A0i[aa0, MWhat2])/
      (48*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MH2^2*MWhat2^7*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^8*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (5*MWhat2^9*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*SWhat*VMU^2) - (29*MH2^2*MWhat2^6*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (29*MH2*MWhat2^7*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (29*MWhat2^8*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (1559*MH2^2*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (2773*MH2*MWhat2^5*MZ2*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (9*MWhat2^6*MZ2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (323*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (257*MH2*MWhat2^4*MZ2^2*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (449*MWhat2^5*MZ2^2*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (55*MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (41*MH2*MWhat2^3*MZ2^3*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^4*MZ2^3*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MH2^2*MWhat2*MZ2^4*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (7*MH2*MWhat2^2*MZ2^4*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MWhat2^3*MZ2^4*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (CWhat*MH2*Sqrt[MWhat2]*SWhat*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (CWhat*MH2^2*Sqrt[MWhat2]*SWhat*
       A0i[aa0, MWhat2])/(72*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (3*CWhat*MWhat2^(3/2)*SWhat*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (CWhat*MH2*MWhat2^(3/2)*SWhat*A0i[aa0, MWhat2])/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/(12*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) + (19*MWhat2^2*SWhat*A0i[aa0, MWhat2])/
      (144*MZ*Pi^3*VMU^2) + (3*CWhat*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/
      (4*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (13*CWhat*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/(24*(-1 + 2*CWhat2)*MZ2*
       Pi^3*VMU^2) + (CWhat*MWhat2^(7/2)*SWhat*A0i[aa0, MWhat2])/
      (3*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*Sqrt[MWhat2]*MZ2*SWhat*A0i[aa0, MWhat2])/(36*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MWhat2*MZ2*SWhat*A0i[aa0, MWhat2])/(9*MZ*Pi^3*VMU^2) - 
     (11*CWhat*MWhat2^(3/2)*MZ2*SWhat*A0i[aa0, MWhat2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MZ2^2*SWhat*A0i[aa0, MWhat2])/(24*MZ*Pi^3*VMU^2) - 
     (CWhat*Sqrt[MWhat2]*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (13*MWhat2^3*SWhat*A0i[aa0, MWhat2])/(36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (17*MH2*MWhat2^4*SWhat*A0i[aa0, MWhat2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (17*MWhat2^5*SWhat*A0i[aa0, MWhat2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^5*SWhat*A0i[aa0, MWhat2])/
      (3*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^6*SWhat*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ2*SWhat*A0i[aa0, MWhat2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (3*MWhat2^2*MZ2*SWhat*A0i[aa0, MWhat2])/
      (8*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2*SWhat*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (85*MH2*MWhat2^3*MZ2*SWhat*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (31*MWhat2^4*MZ2*SWhat*A0i[aa0, MWhat2])/(18*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2*MZ2^2*SWhat*A0i[aa0, MWhat2])/(18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2^2*MWhat2*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (37*MH2*MWhat2^2*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (48*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (103*MWhat2^3*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MZ2^3*SWhat*A0i[aa0, MWhat2])/(12*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MH2*MWhat2*MZ2^3*SWhat*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^2*MZ2^3*SWhat*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (CWhat*CWhat2^2*MH2*MWhat2^(3/2)*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2^2*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/
      (16*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2^2*MH2*Sqrt[MWhat2]*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) - 
     (3*CWhat*CWhat2^2*MWhat2^(3/2)*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2^2*VMU^2) - 
     (317*MH2^2*MWhat2^5*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (317*MH2*MWhat2^6*A0i[aa0, MWhat2])/(96*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (317*MWhat2^7*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (MH2^2*MWhat2^8*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (MH2*MWhat2^9*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (MWhat2^10*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*
       MZ2^3*Pi^3*SWhat*SWhat2*VMU^2) - (35*MH2^2*MWhat2^7*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*SWhat2*
       VMU^2) + (35*MH2*MWhat2^8*A0i[aa0, MWhat2])/(36*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*SWhat2*VMU^2) - 
     (35*MWhat2^9*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*SWhat2*VMU^2) + 
     (355*MH2^2*MWhat2^6*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*SWhat2*VMU^2) - 
     (355*MH2*MWhat2^7*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*SWhat2*VMU^2) + 
     (355*MWhat2^8*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*SWhat2*VMU^2) + 
     (43*MH2^2*MWhat2^4*MZ2*A0i[aa0, MWhat2])/(36*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (43*MH2*MWhat2^5*MZ2*A0i[aa0, MWhat2])/(18*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (43*MWhat2^6*MZ2*A0i[aa0, MWhat2])/(36*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (251*MH2^2*MWhat2^3*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (251*MH2*MWhat2^4*MZ2^2*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (251*MWhat2^5*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2^3*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (MH2*MWhat2^3*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) + 
     (MWhat2^4*MZ2^3*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (3*CWhat*CWhat2*MH2*MWhat2^(3/2)*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat*CWhat2*MH2*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(5/2)*SWhat*A0i[aa0, MWhat2])/
      (4*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(7/2)*SWhat*A0i[aa0, MWhat2])/
      (16*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat*CWhat2*MH2*Sqrt[MWhat2]*MZ2*SWhat*A0i[aa0, MWhat2])/
      (8*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat*CWhat2*MH2*MWhat2^(3/2)*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (9*CWhat*CWhat2*MWhat2^(3/2)*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat*CWhat2*MWhat2^(5/2)*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*MWhat2^2*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^3*MZ2*SWhat*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2*MWhat2*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2*MWhat2^2*MZ2^2*SWhat*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) + 
     (MH2^3*MWhat2^3*MZ2*SWhat2*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2^3*MWhat2^2*MZ2^2*SWhat2*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^3*MWhat2*MZ2^3*SWhat2*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2*(-3*MH2^4*MZ2^4*(-2*MWhat2 + MZ2)^2*SWhat2^2 - 
        4*MWhat2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 20*MWhat2^5*MZ2^2*
           (-71 + 2*SWhat2) - 9*MWhat2*MZ2^6*(-8 + 5*SWhat2) + 
          80*MWhat2^6*MZ2*(-7 + 6*SWhat2) + 16*MWhat2^3*MZ2^4*
           (86 + 63*SWhat2) - MWhat2^2*MZ2^5*(502 + 189*SWhat2) - 
          2*MWhat2^4*MZ2^3*(951 + 620*SWhat2)) + 9*MH2*MWhat2^2*
         (96*MWhat2^7 + MWhat2*MZ2^6*(72 - 29*SWhat2) + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 80*MWhat2^6*MZ2*
           (-7 + 6*SWhat2) - MWhat2^2*MZ2^5*(502 + 249*SWhat2) + 
          4*MWhat2^3*MZ2^4*(344 + 273*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 640*SWhat2)) + MH2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 3*MWhat2*MZ2^6*
           (24 + 5*SWhat2) + 80*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 
          2*MWhat2^2*MZ2^5*(251 + 213*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 695*SWhat2) + MWhat2^3*MZ2^4*(1376 + 1335*SWhat2)) - 
        3*MH2^2*MWhat2*(192*MWhat2^7 + MWhat2*MZ2^6*(144 - 5*SWhat2) + 
          34*MZ2^7*SWhat2 - 40*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 
          160*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 4*MWhat2^2*MZ2^5*
           (251 + 176*SWhat2) - 6*MWhat2^4*MZ2^3*(634 + 447*SWhat2) + 
          MWhat2^3*MZ2^4*(2752 + 2459*SWhat2)))*A0i[aa0, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MZ*(2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*
       SWhat*SWhat2*VMU^2) + (11*MWhat2^5*tad*A0i[aa0, MWhat2])/
      (32*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (MWhat2^6*tad*A0i[aa0, MWhat2])/(8*MH2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*Pi^3*
       SWhat*VMU^2) - (9*MWhat2^4*MZ2*tad*A0i[aa0, MWhat2])/
      (32*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) + 
     (MWhat2^3*MZ2^2*tad*A0i[aa0, MWhat2])/(16*MH2*MZ*(-2*MWhat2 + MZ2)^2*
       Pi^3*SWhat*VMU^2) - (MWhat2^5*SWhat2*tad*A0i[aa0, MWhat2])/
      (8*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) + 
     (7*MWhat2^4*MZ2*SWhat2*tad*A0i[aa0, MWhat2])/
      (32*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (MWhat2^3*MZ2^2*SWhat2*tad*A0i[aa0, MWhat2])/
      (16*MH2*MZ*(-2*MWhat2 + MZ2)^2*Pi^3*SWhat*VMU^2) - 
     (CWhat*CWhat2*MWhat2^(5/2)*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^3*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/(6*MZ*Pi^3*VMU^2) - 
     (MWhat2^3*MZ2*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ2*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(5/2)*SWhat*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (CWhat*MWhat2^(5/2)*MZ2*SWhat*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(8*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ2*SWhat*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^4*A0i[aa0, MZ2])/
      (192*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (193*MWhat2^5*A0i[aa0, MZ2])/(864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (10*MWhat2^7*A0i[aa0, MZ2])/(27*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*SWhat*VMU^2) + (MH2*MWhat2^5*A0i[aa0, MZ2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (13*MWhat2^6*A0i[aa0, MZ2])/(27*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*
       VMU^2) + (307*MWhat2^4*MZ2*A0i[aa0, MZ2])/(432*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) + (MH2*MWhat2^2*MZ2^2*A0i[aa0, MZ2])/
      (1152*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (611*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/(1152*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) + (617*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/
      (3456*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (19*MWhat2*MZ2^4*A0i[aa0, MZ2])/(1152*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*CWhat*MWhat2^(3/2)*SWhat*A0i[aa0, MZ2])/
      (96*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (CWhat2*MWhat2^2*SWhat*A0i[aa0, MZ2])/
      (8*MZ*Pi^3*VMU^2) - (3*CWhat*MWhat2^(5/2)*SWhat*A0i[aa0, MZ2])/
      (8*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (3*CWhat*MWhat2^(7/2)*SWhat*A0i[aa0, MZ2])/(8*(-1 + 2*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (5*CWhat*MWhat2^(5/2)*SWhat*A0i[aa0, MZ2])/
      (36*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(7/2)*SWhat*A0i[aa0, MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (7*CWhat2*MWhat2*MZ2*SWhat*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2^(3/2)*MZ2*SWhat*A0i[aa0, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (13*CWhat2*MZ2^2*SWhat*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) + 
     (CWhat*Sqrt[MWhat2]*MZ2^2*SWhat*A0i[aa0, MZ2])/(144*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (5*MWhat2^3*SWhat*A0i[aa0, MZ2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^3*SWhat*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (34*MWhat2^4*SWhat*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MWhat2^4*SWhat*A0i[aa0, MZ2])/
      (4*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (20*MWhat2^5*SWhat*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ2*SWhat*A0i[aa0, MZ2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (187*MWhat2^3*MZ2*SWhat*A0i[aa0, MZ2])/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2*MZ2^2*SWhat*A0i[aa0, MZ2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^2*MZ2^2*SWhat*A0i[aa0, MZ2])/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2*MZ2^3*SWhat*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat*CWhat2^2*MWhat2^(3/2)*SWhat*A0i[aa0, MZ2])/
      (16*(-1 + 2*CWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2^2*Sqrt[MWhat2]*MZ2*SWhat*A0i[aa0, MZ2])/
      (32*(-1 + 2*CWhat2)*Pi^3*SWhat2^2*VMU^2) + (MH2*MWhat2^4*A0i[aa0, MZ2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (17*MWhat2^5*A0i[aa0, MZ2])/(108*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*
       VMU^2) + (5*MWhat2^8*A0i[aa0, MZ2])/(27*MZ*(2*MWhat2 - MZ2)^3*MZ2^3*
       Pi^3*SWhat*SWhat2*VMU^2) + (MH2*MWhat2^6*A0i[aa0, MZ2])/
      (576*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*SWhat2*VMU^2) - 
     (11*MWhat2^7*A0i[aa0, MZ2])/(18*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*
       SWhat2*VMU^2) - (5*MH2*MWhat2^5*A0i[aa0, MZ2])/
      (1152*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*SWhat2*VMU^2) + 
     (149*MWhat2^6*A0i[aa0, MZ2])/(216*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*
       SWhat2*VMU^2) - (CWhat2*MH2*MWhat2^3*MZ2*A0i[aa0, MZ2])/
      (1152*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (89*MWhat2^4*MZ2*A0i[aa0, MZ2])/(288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       SWhat2*VMU^2) + (247*MWhat2^3*MZ2^2*A0i[aa0, MZ2])/
      (864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*SWhat2*VMU^2) - 
     (3*MWhat2^2*MZ2^3*A0i[aa0, MZ2])/(32*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       SWhat2*VMU^2) + (MWhat2*MZ2^4*A0i[aa0, MZ2])/(96*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*SWhat2*VMU^2) - (CWhat*CWhat2*MWhat2^(3/2)*SWhat*
       A0i[aa0, MZ2])/(8*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat*CWhat2*Sqrt[MWhat2]*MZ2*SWhat*A0i[aa0, MZ2])/
      (32*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^2*MZ2*SWhat*A0i[aa0, MZ2])/(8*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*SWhat2*VMU^2) + (CWhat2*MWhat2*MZ2^2*SWhat*A0i[aa0, MZ2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*SWhat2*VMU^2) - 
     (MWhat2*(-640*MWhat2^7 + 3*MZ2^7*(-12 + 17*SWhat2) - 
        64*MWhat2^6*MZ2*(-33 + 20*SWhat2) + 2*MWhat2^3*MZ2^3*
         (-6*MH2 + 534*MZ2 + 9*MH2*SWhat2 - 1516*MZ2*SWhat2) + 
        MWhat2*MZ2^5*(324*MZ2 - 3*MH2*SWhat2 - 707*MZ2*SWhat2) + 
        MWhat2^4*MZ2^2*(15*MH2 + 544*MZ2 - 12*MH2*SWhat2 + 676*MZ2*SWhat2) + 
        2*MWhat2^5*MZ2*(-3*MH2 - 1192*MZ2 + 976*MZ2*SWhat2) + 
        MWhat2^2*MZ2^4*(3*CWhat2*MH2 - 988*MZ2 + 2313*MZ2*SWhat2))*
       A0i[aa0, MZ2])/(1728*MZ*(2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat*SWhat2*
       VMU^2) - (MH2*MWhat2^2*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2*MZ2^2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (96*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) + 
     (MWhat2^2*MZ2^2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (48*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (MWhat2*MZ2^3*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/(96*MZ*(2*MWhat2 - MZ2)*
       Pi^3*SWhat*VMU^2) + (MWhat2*(MH2 - MZ2)*MZ2*(-2*MWhat2 + MZ2)*SWhat2^2*
       B0i[bb0, 0, MH2, MZ2])/(48*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (CWhat*MT2^3*Sqrt[MWhat2]*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (24*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MT2*MWhat2^(5/2)*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (64*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^3*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (64*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^4*SWhat*B0i[bb0, MWhat2, 0, MT2])/(32*CWhat2*MZ*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MWhat2^2*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(32*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2*MZ2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat*MH2^3*Sqrt[MWhat2]*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^(3/2)*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (72*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2*MWhat2^(5/2)*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2*MWhat2^(5/2)*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(7/2)*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (4*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (384*(MH2 - 4*MWhat2)*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (96*(MH2 - 4*MWhat2)*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^3*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (96*(MH2 - 4*MWhat2)*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^4*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (12*(MH2 - 4*MWhat2)*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2*(MH2^3 - 4*MH2^2*MWhat2 - 4*MH2*MWhat2^2 + 32*MWhat2^3)*MZ2*
       SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/(192*(MH2 - 4*MWhat2)*MZ*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MWhat2*MZ2*SWhat*
       B0i[bb0, MWhat2, MH2, MWhat2])/(144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^2*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^3*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
     (11*MWhat2^4*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (96*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (19*CWhat*MWhat2^(7/2)*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (3*CWhat*MWhat2^(9/2)*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (2*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^2*MZ2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*MZ*Pi^3*VMU^2) - (29*MWhat2^3*MZ2*SWhat*B0i[bb0, MWhat2, MWhat2, 
        MZ2])/(288*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (19*CWhat*MWhat2^(5/2)*MZ2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2*MZ2^2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*MZ*Pi^3*VMU^2) + (17*MWhat2^2*MZ2^2*SWhat*B0i[bb0, MWhat2, MWhat2, 
        MZ2])/(1152*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(3/2)*MZ2^2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat*Sqrt[MWhat2]*MZ2^3*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ2^2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2*MZ2^3*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*(132*MWhat2^2 + 116*MWhat2*MZ2 - 17*MZ2^2)*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(576*CWhat2*MZ*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MH2^2*MWhat2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2^5*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (MH2^2*MWhat2^5*B0i[bb0, MZ2, MH2, MZ2])/
      (576*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (MH2^2*MWhat2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (MH2*MWhat2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MWhat2^5*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) + (MH2*MWhat2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^4*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (MWhat2^3*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^2*MZ2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^2*MZ2^2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (36*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ2^3*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (12*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^4*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2*MWhat2^5*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) + (MH2^2*MWhat2^3*MZ2*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*MH2*MWhat2^4*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (72*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^5*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) + (MH2^2*MWhat2^2*MZ2^2*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2*MWhat2^3*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (36*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MWhat2^4*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2*MWhat2^2*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^3*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (16*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (CWhat2*MWhat2*(MH2^2*(-2*MWhat2^3 + MWhat2^2*MZ2*(3 - 4*SWhat2) + 
          MZ2^3*SWhat2 + MWhat2*MZ2^2*(-1 + 2*SWhat2)) + 
        12*MZ2^2*(MWhat2^2*MZ2*(3 - 20*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 6*SWhat2) + 2*MWhat2^3*(-1 + 8*SWhat2)) - 
        4*MH2*MZ2*(MWhat2^2*MZ2*(3 - 28*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 8*SWhat2) + MWhat2^3*(-2 + 24*SWhat2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (53*MT2*MWhat2^5*B0i[bb0, MZ2, MT2, MT2])/
      (288*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (11*MWhat2^6*B0i[bb0, MZ2, MT2, MT2])/(108*MZ*(2*MWhat2 - MZ2)^3*Pi^3*
       SWhat*VMU^2) - (2*MT2*MWhat2^7*B0i[bb0, MZ2, MT2, MT2])/
      (27*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (11*MT2*MWhat2^6*B0i[bb0, MZ2, MT2, MT2])/(54*MZ*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*SWhat*VMU^2) - (MWhat2^7*B0i[bb0, MZ2, MT2, MT2])/
      (27*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (101*MT2*MWhat2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (31*MWhat2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (7*MT2*MWhat2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (91*MWhat2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(1728*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (17*MWhat2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (10*MT2*MWhat2^4*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MWhat2^5*SWhat*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (8*MT2*MWhat2^5*SWhat*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^3*MZ2*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^4*MZ2*SWhat*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2^3*MZ2^2*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^5*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (2*MWhat2^6*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (4*MT2*MWhat2^6*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*MZ*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (41*MT2*MWhat2^4*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^5*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(18*MZ*(2*MWhat2 - MZ2)^3*
       Pi^3*SWhat*VMU^2) - (73*MT2*MWhat2^3*MZ2^2*SWhat2*
       B0i[bb0, MZ2, MT2, MT2])/(864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*MWhat2^4*MZ2^2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (7*MT2*MWhat2^2*MZ2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (23*MWhat2^3*MZ2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (864*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (17*MWhat2^2*MZ2^4*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MWhat2^2*(MZ2*(64*MWhat2^5 + 6*MWhat2^3*MZ2^2*(31 - 16*SWhat2) - 
          17*MZ2^5*SWhat2 - 7*MWhat2^2*MZ2^3*(13 + 4*SWhat2) + 
          16*MWhat2^4*MZ2*(-11 + 8*SWhat2) + MWhat2*MZ2^4*(17 + 46*SWhat2)) + 
        MT2*(128*MWhat2^5 - 7*MZ2^5*SWhat2 + 32*MWhat2^4*MZ2*
           (-11 + 8*SWhat2) - 6*MWhat2^3*MZ2^2*(-53 + 32*SWhat2) + 
          MWhat2*MZ2^4*(7 + 146*SWhat2) - MWhat2^2*MZ2^3*(101 + 164*SWhat2)))*
       B0i[bb0, MZ2, MT2, MT2])/(864*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*
       VMU^2) - (47*CWhat*MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (CWhat*MWhat2^(15/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (CWhat*MWhat2^(13/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (19*CWhat*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (13*CWhat*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (CWhat*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (17*MWhat2^5*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (36*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^6*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^4*MZ2*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (9*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^3*MZ2^2*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2^(11/2)*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*CWhat*MWhat2^(13/2)*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) - 
     (7*CWhat*MWhat2^(9/2)*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (37*CWhat*MWhat2^(7/2)*MZ2^2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (19*CWhat*MWhat2^(5/2)*MZ2^3*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (CWhat*MWhat2^(3/2)*MZ2^4*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^2*(96*MWhat2^6 + 2*MWhat2^3*MZ2^3*(57 - 224*SWhat2) + 
        MZ2^6*SWhat2 + MWhat2*MZ2^5*(-1 + 38*SWhat2) + 
        8*MWhat2^5*MZ2*(-1 + 60*SWhat2) - MWhat2^2*MZ2^4*(13 + 148*SWhat2) + 
        4*MWhat2^4*MZ2^2*(-47 + 176*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*MZ*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (CWhat*MWhat2^(3/2)*SWhat*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (3*(2 - 4*CWhat2)*Pi*VMU^2) + (CWhat*MT2^3*MWhat2^(3/2)*SWhat*
       B0i[dbb0, MWhat2, 0, MT2])/(48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (CWhat*MT2^2*MWhat2^(5/2)*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MT2*MWhat2^(7/2)*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(9/2)*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^2*MZ2*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^3*MZ2*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^4*MZ2*SWhat*B0i[dbb0, MWhat2, 0, MT2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat*MH2^4*MWhat2^(3/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2^3*MWhat2^(5/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^(7/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2*MWhat2^(9/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (12*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2^2*MWhat2^(7/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2*MWhat2^(9/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (3*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*CWhat*MWhat2^(11/2)*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (4*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^3*MZ2*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^4*MZ2*SWhat*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^4*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
     (7*MWhat2^3*MZ2*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*MZ*Pi^3*VMU^2) - (5*MWhat2^2*MZ2^2*SWhat*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(144*MZ*Pi^3*VMU^2) - (CWhat2*MWhat2^4*MZ2*SWhat*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (17*CWhat2*MWhat2^3*MZ2^2*SWhat*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ2^3*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (9*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ2^4*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*CWhat*CWhat2*MWhat2^(11/2)*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      ((-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*CWhat*CWhat2*MWhat2^(9/2)*MZ2*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (4*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat*CWhat2*MWhat2^(7/2)*MZ2^2*SWhat*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(9*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) - (5*CWhat*CWhat2*MWhat2^(5/2)*MZ2^3*SWhat*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(16*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(3/2)*MZ2^4*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (48*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat*CWhat2*Sqrt[MWhat2]*MZ2^5*SWhat*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (288*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^4*SWhat*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*MZ*Pi^3*VMU^2) - (13*CWhat*MWhat2^(9/2)*SWhat*
       C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (2*CWhat*MWhat2^(11/2)*SWhat*
       C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/((-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ2*SWhat*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (4*MZ*Pi^3*VMU^2) + (2*CWhat*MWhat2^(7/2)*MZ2*SWhat*
       C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(3*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^5*SWhat*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (2*MWhat2^4*MZ2*SWhat*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*MZ2*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*Pi^3*VMU^2) + (MWhat2*MZ*MZ2^2*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, 
        MZ2])/(24*Pi^3*VMU^2) - (CWhat*MWhat2^(9/2)*SWhat*
       C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(6*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*
       Pi^3*VMU^2) - (7*CWhat*MWhat2^(7/2)*MZ2*SWhat*C0i[cc0, MWhat2, 0, 0, 
        0, 0, MZ2])/(24*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(5/2)*MZ2^2*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (8*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(3/2)*MZ2^3*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*Sqrt[MWhat2]*MZ2^4*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^4*MZ2*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^3*MZ2^2*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (4*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2*MZ2^4*SWhat*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^6*SWhat2*Log[CWhat2])/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^7*SWhat2*Log[CWhat2])/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (2*MWhat2^8*SWhat2*Log[CWhat2])/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^2*MWhat2^5*MZ2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^6*MZ2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (4*MWhat2^7*MZ2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (2*MH2^2*MWhat2^4*MZ2^2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (10*MH2*MWhat2^5*MZ2^2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (8*MWhat2^6*MZ2^2*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^2*MWhat2^3*MZ2^3*SWhat2*Log[CWhat2])/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^4*MZ2^3*SWhat2*Log[CWhat2])/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (2*MWhat2^5*MZ2^3*SWhat2*Log[CWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^2*MWhat2^2*MZ2^4*SWhat2*Log[CWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2*MWhat2^3*MZ2^4*SWhat2*Log[CWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MWhat2^4*MZ2^4*SWhat2*Log[CWhat2])/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (CWhat*MH2^2*MWhat2^(5/2)*SWhat*Log[MH2/MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2*MWhat2^(7/2)*SWhat*Log[MH2/MWhat2])/(24*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^(9/2)*SWhat*Log[MH2/MWhat2])/(8*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^3*MZ2*SWhat2*Log[MH2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (5*MH2^3*MWhat2^4*MZ2*SWhat2*Log[MH2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (MH2^2*MWhat2^5*MZ2*SWhat2*Log[MH2/MWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2^6*MZ2*SWhat2*Log[MH2/MWhat2])/(12*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (MH2^4*MWhat2^2*MZ2^2*SWhat2*Log[MH2/MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) - 
     (5*MH2^3*MWhat2^3*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^2*MWhat2^4*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2*MWhat2^5*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^4*MWhat2*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2^3*MWhat2^2*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MWhat2^3*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2*MWhat2^4*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (CWhat*MWhat2^(7/2)*SWhat*Log[MWhat2/MZ2])/
      (3*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(9/2)*SWhat*Log[MWhat2/MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*CWhat2*MWhat2^(9/2)*SWhat*Log[MWhat2/MZ2])/
      (2*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat*CWhat2*MWhat2^(7/2)*MZ2*SWhat*Log[MWhat2/MZ2])/
      (24*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(5/2)*MZ2^2*SWhat*Log[MWhat2/MZ2])/
      (6*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^(3/2)*MZ2^3*SWhat*Log[MWhat2/MZ2])/
      (96*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(7/2)*SWhat*Log[-(MZ2/MWhat2)])/(12*(-1 + 2*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat*MWhat2^(5/2)*MZ2*SWhat*
       Log[-(MZ2/MWhat2)])/(8*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*Sqrt[MWhat2]*MZ2^3*SWhat*Log[-(MZ2/MWhat2)])/
      (12*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(3/2)*SWhat*VMU^2*((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + 
          MH2*MWhat2*(MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 
              25*MWhat2*MZ2^2 + 3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 
              160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(3*(2 - 4*CWhat2)*Pi) - 
     (MH2^2*MT2^2*MWhat2^3*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MT2*MWhat2^4*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MT2^2*MWhat2^4*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MT2*MWhat2^5*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MT2^2*MWhat2^5*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MT2*MWhat2^6*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^2*MT2^2*MWhat2^2*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^2*MT2*MWhat2^3*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (5*MH2*MT2^2*MWhat2^3*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (5*MH2*MT2*MWhat2^4*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MT2^2*MWhat2^4*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MT2*MWhat2^5*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MT2^2*MWhat2*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MT2*MWhat2^2*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MT2^2*MWhat2^2*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MT2*MWhat2^3*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MT2^2*MWhat2^3*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MT2*MWhat2^4*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (11*CWhat*CWhat2*MWhat2^(5/2)*SWhat*Log[\[Mu]^2/MWhat2])/
      (36*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (37*MWhat2^3*SWhat*Log[\[Mu]^2/MWhat2])/(144*MZ*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^3*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (7*MH2^3*MWhat2^4*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (13*MH2^2*MWhat2^5*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (11*MH2*MWhat2^6*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MWhat2^7*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^4*MWhat2^2*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*MH2^3*MWhat2^3*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (13*MH2^2*MWhat2^4*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (11*MH2*MWhat2^5*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MWhat2^6*MZ2^2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^4*MWhat2*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (7*MH2^3*MWhat2^2*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (13*MH2^2*MWhat2^3*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (11*MH2*MWhat2^4*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MWhat2^5*MZ2^3*SWhat2*Log[\[Mu]^2/MWhat2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (11*CWhat*MWhat2^(5/2)*SWhat*SWhat2*Log[\[Mu]^2/MWhat2])/
      (18*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (11*MWhat2^3*MZ2*SWhat*SWhat2*
       Log[\[Mu]^2/MWhat2])/(18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat*MWhat2^(7/2)*SWhat*Log[\[Mu]^2/MZ2])/(3*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat*MWhat2^(9/2)*SWhat*
       Log[\[Mu]^2/MZ2])/(6*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) - (MH2^2*MWhat2^6*SWhat2*Log[\[Mu]^2/MZ2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MWhat2^7*SWhat2*Log[\[Mu]^2/MZ2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (2*MWhat2^8*SWhat2*Log[\[Mu]^2/MZ2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MWhat2^5*MZ2*SWhat2*Log[\[Mu]^2/MZ2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MWhat2^6*MZ2*SWhat2*Log[\[Mu]^2/MZ2])/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MWhat2^7*MZ2*SWhat2*Log[\[Mu]^2/MZ2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2^2*MWhat2^4*MZ2^2*SWhat2*Log[\[Mu]^2/MZ2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (25*MH2*MWhat2^5*MZ2^2*SWhat2*Log[\[Mu]^2/MZ2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (10*MWhat2^6*MZ2^2*SWhat2*Log[\[Mu]^2/MZ2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (MH2^2*MWhat2^3*MZ2^3*SWhat2*Log[\[Mu]^2/MZ2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (5*MH2*MWhat2^4*MZ2^3*SWhat2*Log[\[Mu]^2/MZ2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (2*MWhat2^5*MZ2^3*SWhat2*Log[\[Mu]^2/MZ2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*MH2^2*MWhat2^2*MZ2^4*SWhat2*Log[\[Mu]^2/MZ2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (35*MH2*MWhat2^3*MZ2^4*SWhat2*Log[\[Mu]^2/MZ2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (7*MWhat2^4*MZ2^4*SWhat2*Log[\[Mu]^2/MZ2])/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MH2^2*MWhat2*MZ2^5*SWhat2*Log[\[Mu]^2/MZ2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (5*MH2*MWhat2^2*MZ2^5*SWhat2*Log[\[Mu]^2/MZ2])/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (MWhat2^3*MZ2^5*SWhat2*Log[\[Mu]^2/MZ2])/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2))) + 
 Class[6]*((-1/3*(MT*MWhat2^(7/2))/(Sqrt[2]*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*
        VMU^2) - (Sqrt[2]*MT*MWhat2^(7/2))/(3*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*
       VMU^2) + (MT*MWhat2^(9/2))/(2*Sqrt[2]*MZ*(2*MWhat2 - MZ2)*MZ2*Pi^3*
       SWhat*VMU^2) + (MT*MWhat2^(5/2)*MZ2)/(2*Sqrt[2]*MZ*(2*MWhat2 - MZ2)*
       Pi^3*SWhat*VMU^2) - (MT*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (2*Sqrt[2]*MT2*MZ*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (CWhat2*MT*MWhat2^(5/2)*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (6*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MT*MWhat2^(3/2)*MZ*(8*MWhat2 - 5*MZ2)*SWhat*
       B0i[bb0, MZ2, MT2, MT2])/(24*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*CWhat2*MT*MWhat2^(3/2)*MZ*MZ2*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (48*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2))*CuB[3, 3] + 
   CuW[3, 3]*(-1/3*(MT*MWhat2^3)/(Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[2]*MT*MWhat2^3)/(3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT*MWhat2^4)/(2*Sqrt[2]*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MT*MWhat2^2*MZ2)/(2*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (3*MT*MWhat2*A0i[aa0, MT2])/(16*Sqrt[2]*Pi^3*VMU^2) - 
     (MT*MWhat2^2*MZ2*SWhat2^2*A0i[aa0, MT2])/(2*Sqrt[2]*MT2*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MT*MT2*MWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (16*Sqrt[2]*Pi^3*VMU^2) + (MT*(MT2 - MWhat2)*MWhat2*
       B0i[bb0, MWhat2, 0, MT2])/(8*Sqrt[2]*Pi^3*VMU^2) - 
     (MT*MWhat2^2*B0i[bb0, MWhat2, 0, MT2])/(16*Sqrt[2]*Pi^3*VMU^2) + 
     (CWhat2*MT*MWhat2^3*B0i[bb0, MZ2, MT2, MT2])/(6*Sqrt[2]*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (CWhat2*MT*MWhat2^2*(8*MWhat2 - 5*MZ2)*
       B0i[bb0, MZ2, MT2, MT2])/(24*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT*MWhat2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (48*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT*MWhat2*Nc*A0i[aa0, MT2]*tag[top])/(24*Sqrt[2]*Pi^3*VMU^2) - 
     (MT*MT2*MWhat2*Nc*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (24*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MWhat2^2*Nc*B0i[dbb0, MWhat2, 0, MT2]*
       tag[top])/(24*Sqrt[2]*Pi^3*VMU^2) - 
     (MT*MWhat2^3*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (24*Sqrt[2]*Pi^3*VMU^2))) + 
 Class[7]*(((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHd[1, 1] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHd[2, 2] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHd[3, 3] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHe[1, 1] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHe[2, 2] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHe[3, 3] + ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(9/2)/(432*(2*MWhat2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2^2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (9*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(15/2)*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(5/2)*MZ2^2*
       A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (15*MH2^2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (45*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MWhat2^(5/2)*MZ2^3*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + (5*MWhat2^(9/2)*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*A0i[aa0, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (25*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(192*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*MZ2^2*Pi^3*SWhat2*VMU^2) + (MWhat2^(5/2)*A0i[aa0, MZ2])/
      (32*MZ2*Pi^3*SWhat2*VMU^2))*CHl1[1, 1] + 
   ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(9/2)/(432*(2*MWhat2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2^2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (9*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(15/2)*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(5/2)*MZ2^2*
       A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (15*MH2^2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (45*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MWhat2^(5/2)*MZ2^3*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + (5*MWhat2^(9/2)*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*A0i[aa0, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (25*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(192*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*MZ2^2*Pi^3*SWhat2*VMU^2) + (MWhat2^(5/2)*A0i[aa0, MZ2])/
      (32*MZ2*Pi^3*SWhat2*VMU^2))*CHl1[2, 2] + 
   ((MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(9/2)/(432*(2*MWhat2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2^2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHl1[3, 3] - (7*MWhat2^(5/2)*CHl1[l, l])/(96*Pi^3*VMU^2) + 
   (MWhat2^(3/2)*MZ2*CHl1[l, l])/(32*Pi^3*VMU^2) + 
   (Sqrt[MWhat2]*MZ2^2*CHl1[l, l])/(24*Pi^3*VMU^2) - 
   (MWhat2^(3/2)*A0i[aa0, MWhat2]*CHl1[l, l])/(16*Pi^3*VMU^2) + 
   (Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2]*CHl1[l, l])/(48*Pi^3*VMU^2) + 
   (MZ2^2*A0i[aa0, MWhat2]*CHl1[l, l])/(24*Sqrt[MWhat2]*Pi^3*VMU^2) - 
   (MWhat2^(3/2)*A0i[aa0, MZ2]*CHl1[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*A0i[aa0, MZ2]*CHl1[l, l])/(16*MZ2*Pi^3*VMU^2) - 
   (Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2]*CHl1[l, l])/(24*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*CHl1[l, l])/
    (24*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, 
      MZ2]*CHl1[l, l])/(12*Pi^3*VMU^2) + 
   (Sqrt[MWhat2]*MZ2^3*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*CHl1[l, l])/
    (24*Pi^3*VMU^2) + (31*MWhat2^(5/2)*CHl3[l, l])/(96*Pi^3*VMU^2) + 
   (MH2*MWhat2^(5/2)*CHl3[l, l])/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (23*MT2*MWhat2^(5/2)*CHl3[l, l])/(864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (163*MWhat2^(7/2)*CHl3[l, l])/(864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^(9/2)*CHl3[l, l])/(27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^(11/2)*CHl3[l, l])/(6*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
   (31*MWhat2^(7/2)*CHl3[l, l])/(432*MZ2*Pi^3*VMU^2) - 
   (5*MT2*MWhat2^(7/2)*CHl3[l, l])/(27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (19*MWhat2^(9/2)*CHl3[l, l])/(216*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (5*MWhat2^(3/2)*MZ2*CHl3[l, l])/(96*Pi^3*VMU^2) - 
   (MH2*MWhat2^(3/2)*MZ2*CHl3[l, l])/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MT2*MWhat2^(3/2)*MZ2*CHl3[l, l])/(96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (151*MWhat2^(5/2)*MZ2*CHl3[l, l])/(1728*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (Sqrt[MWhat2]*MZ2^2*CHl3[l, l])/(24*Pi^3*VMU^2) - 
   (MWhat2^(3/2)*MZ2^2*CHl3[l, l])/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*Nc*CHl3[l, l])/(36*Pi^3*VMU^2) + 
   (313*MWhat2^(5/2)*SWhat2*CHl3[l, l])/(432*Pi^3*VMU^2) - 
   (MWhat2^(5/2)*SWhat2*CHl3[l, l])/(18*Pi*VMU^2) - 
   (MH2*Sqrt[MWhat2]*A0i[aa0, MH2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (MWhat2^(3/2)*A0i[aa0, MH2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (MH2^2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MH2^2*Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MH2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MH2*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MH2]*CHl3[l, l])/
    (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MWhat2^(5/2)*MZ2*SWhat2*A0i[aa0, MH2]*CHl3[l, l])/
    (24*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MT2*MWhat2^(3/2)*A0i[aa0, MT2]*CHl3[l, l])/(24*(2*MWhat2 - MZ2)*Pi^3*
     VMU^2) - (25*MWhat2^(5/2)*A0i[aa0, MT2]*CHl3[l, l])/
    (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (4*MWhat2^(9/2)*A0i[aa0, MT2]*CHl3[l, l])/(27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*
     VMU^2) + (5*MWhat2^(7/2)*A0i[aa0, MT2]*CHl3[l, l])/
    (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (MT2*Sqrt[MWhat2]*MZ2*A0i[aa0, MT2]*CHl3[l, l])/
    (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MWhat2^(3/2)*MZ2*A0i[aa0, MT2]*CHl3[l, l])/(48*(2*MWhat2 - MZ2)*Pi^3*
     VMU^2) - (2*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MT2]*CHl3[l, l])/
    (27*MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (25*MWhat2^(3/2)*A0i[aa0, MWhat2]*CHl3[l, l])/(72*Pi^3*VMU^2) - 
   (MH2^2*MWhat2^(3/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (85*MH2*MWhat2^(5/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (31*MWhat2^(7/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MH2*MWhat2^(9/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^(11/2)*A0i[aa0, MWhat2]*CHl3[l, l])/(6*(MH2 - MWhat2)*
     (2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
   (13*MWhat2^(5/2)*A0i[aa0, MWhat2]*CHl3[l, l])/(72*MZ2*Pi^3*VMU^2) + 
   (17*MH2*MWhat2^(7/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
   (17*MWhat2^(9/2)*A0i[aa0, MWhat2]*CHl3[l, l])/
    (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (19*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (MH2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (37*MH2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2]*CHl3[l, l])/
    (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (103*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MZ2^2*A0i[aa0, MWhat2]*CHl3[l, l])/(24*Sqrt[MWhat2]*Pi^3*VMU^2) + 
   (MH2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MWhat2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2]*CHl3[l, l])/
    (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2)*CHl3[l, l])/(6*Pi^3*VMU^2) - 
   (CWhat2*MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2)*CHl3[l, l])/
    (6*Pi^3*VMU^2) - (MWhat2^(5/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2)*
     CHl3[l, l])/(6*Pi^3*VMU^2) - (7*MWhat2^(3/2)*A0i[aa0, MZ2]*CHl3[l, l])/
    (96*Pi^3*VMU^2) + (187*MWhat2^(5/2)*A0i[aa0, MZ2]*CHl3[l, l])/
    (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MWhat2^(7/2)*A0i[aa0, MZ2]*CHl3[l, l])/(8*MZ2^2*Pi^3*VMU^2) + 
   (10*MWhat2^(9/2)*A0i[aa0, MZ2]*CHl3[l, l])/(27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*
     VMU^2) + (7*MWhat2^(5/2)*A0i[aa0, MZ2]*CHl3[l, l])/
    (144*MZ2*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*A0i[aa0, MZ2]*CHl3[l, l])/
    (288*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
   (17*MWhat2^(7/2)*A0i[aa0, MZ2]*CHl3[l, l])/(27*(2*MWhat2 - MZ2)*MZ2*Pi^3*
     VMU^2) + (11*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2]*CHl3[l, l])/
    (288*Pi^3*VMU^2) - (5*MWhat2^(3/2)*MZ2*A0i[aa0, MZ2]*CHl3[l, l])/
    (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (Sqrt[MWhat2]*MZ2^2*A0i[aa0, MZ2]*CHl3[l, l])/(288*(2*MWhat2 - MZ2)*Pi^3*
     VMU^2) + (MT2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/
    (48*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/
    (48*Pi^3*VMU^2) - (MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/
    (24*Pi^3*VMU^2) + (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2]*
     CHl3[l, l])/(144*Pi^3*VMU^2) - 
   (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/(24*Pi^3*VMU^2) - 
   (13*MWhat2^(5/2)*B0i[bb0, MWhat2, MWhat2, MZ2]*CHl3[l, l])/
    (72*Pi^3*VMU^2) - (7*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2]*
     CHl3[l, l])/(144*Pi^3*VMU^2) + 
   (CWhat2*MH2^2*MWhat2^(3/2)*B0i[bb0, MZ2, MH2, MZ2]*CHl3[l, l])/
    (288*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (CWhat2*MH2*MWhat2^(3/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[l, l])/
    (72*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[l, l])/
    (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (7*MT2*MWhat2^(5/2)*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (5*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (54*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
   (5*MT2*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (17*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
   (MWhat2^(7/2)*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (18*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (6*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
   (17*MWhat2^(9/2)*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (72*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (288*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
   (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/
    (288*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2]*
     CHl3[l, l])/(72*Pi^3*VMU^2) - 
   (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/(24*Pi^3*VMU^2) + 
   (CWhat2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MWhat2, MZ2]*CHl3[l, l])/
    (6*Pi^3*VMU^2) + (17*CWhat2*MWhat2^(5/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, 
      MZ2]*CHl3[l, l])/(72*Pi^3*VMU^2) - 
   (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, MZ2]*CHl3[l, l])/
    (18*Pi^3*VMU^2) - (CWhat2*Sqrt[MWhat2]*MZ2^3*B0i[dbb0, MWhat2, MWhat2, 
      MZ2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (5*MWhat2^(7/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2]*CHl3[l, l])/
    (12*Pi^3*VMU^2) + (MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2]*
     CHl3[l, l])/(6*MZ2*Pi^3*VMU^2) + 
   (MWhat2^(5/2)*MZ2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2]*CHl3[l, l])/
    (6*Pi^3*VMU^2) + (MWhat2^(7/2)*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*
     CHl3[l, l])/(8*Pi^3*VMU^2) + 
   (5*MWhat2^(5/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*CHl3[l, l])/
    (24*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ2^2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*
     CHl3[l, l])/(24*Pi^3*VMU^2) - 
   (Sqrt[MWhat2]*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2]*CHl3[l, l])/
    (24*Pi^3*VMU^2) + 
   (-1/27*(MH2^2*MWhat2^(11/2))/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
        (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (10*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*SWhat2^2)/(216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHq1[1, 1] + (-1/27*(MH2^2*MWhat2^(11/2))/((MH2 - 4*MWhat2)*
        (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(13/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*MWhat2^(15/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10*MH2*MWhat2^(11/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*MWhat2^(13/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(9/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(7/2)*SWhat2)/
      (216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2^2)/
      (216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(9/2)*A0i[aa0, MZ2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(11/2)*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHq1[2, 2] + ((5*MH2^2*MT2*MWhat2^(9/2))/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MT2*MWhat2^(11/2))/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (10*MH2*MWhat2^(13/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (10*MT2*MWhat2^(13/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MT2*MWhat2^(9/2))/(48*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) - (2*MH2^2*MT2*MWhat2^(11/2))/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (10*MH2*MT2*MWhat2^(13/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*MT2*MWhat2^(15/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(7/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (7*MH2^2*MWhat2^(9/2)*MZ2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(9/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (35*MH2*MWhat2^(11/2)*MZ2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*MT2*MWhat2^(11/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (7*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(7/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(9/2)*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(11/2)*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + MWhat2^(9/2)/
      (96*(2*MWhat2*MZ2 - MZ2^2)*Pi^3*VMU^2) + (5*MWhat2^(7/2)*SWhat2)/
      (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(7/2)*SWhat2)/
      (72*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + (MT2*MWhat2^(5/2)*SWhat2^2)/
      (144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2^2)/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (5*MWhat2^(9/2)*A0i[aa0, MT2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(11/2)*A0i[aa0, MT2])/
      (3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(24*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(3*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) - (13*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (11*MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHq1[3, 3] + 
   (-1/72*MWhat2^(5/2)/(Pi^3*VMU^2) - (MH2^2*MWhat2^(11/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(13/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*MWhat2^(15/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(7/2)/(72*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(9/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10*MH2*MWhat2^(11/2)*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*MWhat2^(13/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(9/2)*MZ2^2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*Nc)/(72*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (3*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (9*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHq3[1, 1] + (-1/72*MWhat2^(5/2)/(Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(11/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MWhat2^(13/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*MWhat2^(15/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + MWhat2^(7/2)/(72*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(9/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10*MH2*MWhat2^(11/2)*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*MWhat2^(13/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(9/2)*MZ2^2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*Nc)/(72*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (3*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (9*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHq3[2, 2] + ((-2*MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(13/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(15/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (20*MH2*MWhat2^(11/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (16*MWhat2^(13/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(9/2)*MZ2^2)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10*MWhat2^(11/2)*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(9/2)*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2)/
      (108*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(9/2)*A0i[aa0, MZ2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(11/2)*A0i[aa0, MZ2])/
      (6*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHu[1, 1] + ((-2*MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (10*MH2*MWhat2^(13/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (4*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (20*MH2*MWhat2^(11/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(7/2)*MZ2^2)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (10*MWhat2^(11/2)*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(5/2)*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*MWhat2^(9/2)*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*SWhat2)/(108*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*
    CHu[2, 2] + ((4*MH2^2*MT2*MWhat2^(9/2))/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(11/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (20*MH2*MT2*MWhat2^(11/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(13/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*MT2*MWhat2^(13/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (2*MH2^2*MT2*MWhat2^(11/2))/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (10*MH2*MT2*MWhat2^(13/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*MT2*MWhat2^(15/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MH2^2*MT2*MWhat2^(7/2)*MZ2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2*MH2^2*MWhat2^(9/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MT2*MWhat2^(9/2)*MZ2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (10*MH2*MWhat2^(11/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (10*MT2*MWhat2^(11/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8*MWhat2^(13/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MT2*MWhat2^(9/2)*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MWhat2^(11/2)*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(5/2)*SWhat2)/
      (36*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2)/
      (216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (2*MWhat2^(9/2)*A0i[aa0, MT2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(11/2)*A0i[aa0, MT2])/
      (3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(3*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) - (MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(24*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHu[3, 3] + 
   CHl3[3, 3]*(MWhat2^(5/2)/(108*Pi^3*VMU^2) - (MH2^2*MWhat2^(11/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(13/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*MWhat2^(15/2))/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(7/2)/(432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(9/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10*MH2*MWhat2^(11/2)*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*MWhat2^(13/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2)/
      (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(9/2)*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(11/2)*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MWhat2^(7/2)*MZ2^3)/
      (108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2)/
      (432*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(18*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(9*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(18*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2)*A0i[aa0, MWhat2])/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(12*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(12*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*VMU^2*((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + 
          MH2*MWhat2*(MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 
              25*MWhat2*MZ2^2 + 3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 
              160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(6*Pi)) + 
   (11*MWhat2^(5/2)*SWhat2*CHl3[l, l]*Log[\[Mu]^2/MWhat2])/(36*Pi^3*VMU^2) + 
   (MT2*MWhat2^(3/2)*Nc*CHl3[l, l]*tag[top])/(72*Pi^3*VMU^2) + 
   (MT2*Sqrt[MWhat2]*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top])/(72*Pi^3*VMU^2) - 
   (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top])/(72*Pi^3*VMU^2) - 
   (MT2^2*Sqrt[MWhat2]*Nc*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l]*tag[top])/
    (72*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
     CHl3[l, l]*tag[top])/(144*Pi^3*VMU^2) + 
   (MT2^2*MWhat2^(3/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*CHl3[l, l]*tag[top])/
    (144*Pi^3*VMU^2) + (MT2*MWhat2^(5/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*
     CHl3[l, l]*tag[top])/(144*Pi^3*VMU^2) - 
   (MWhat2^(7/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*CHl3[l, l]*tag[top])/
    (72*Pi^3*VMU^2) + CHq3[3, 3]*(-1/48*(MT2*MWhat2^(3/2))/(Pi^3*VMU^2) + 
     MWhat2^(5/2)/(144*Pi^3*VMU^2) - (35*MH2^2*MT2*MWhat2^(9/2))/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(11/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (175*MH2*MT2*MWhat2^(11/2))/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(13/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (35*MT2*MWhat2^(13/2))/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*MWhat2^(15/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + MWhat2^(7/2)/(288*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*MH2^2*MT2*MWhat2^(11/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (10*MH2*MT2*MWhat2^(13/2))/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (8*MT2*MWhat2^(15/2))/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MWhat2^(7/2)*MZ2)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(9/2)*MZ2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (65*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(11/2)*MZ2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (13*MT2*MWhat2^(11/2)*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(13/2)*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (31*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (155*MH2*MT2*MWhat2^(7/2)*MZ2^2)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(9/2)*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (31*MT2*MWhat2^(9/2)*MZ2^2)/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(11/2)*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*MZ2^3)/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(5/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(7/2)*MZ2^3)/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(7/2)*MZ2^3)/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(7/2))/
      (48*(2*MWhat2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MT2*MWhat2^(5/2)*SWhat2)/
      (144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(7/2)*MZ2*SWhat2)/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2)/
      (288*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MT2*MWhat2^(5/2)*MZ2^2*SWhat2)/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*MZ2^3*SWhat2)/
      (64*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MWhat2^(7/2)*A0i[aa0, MT2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (13*MWhat2^(9/2)*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(11/2)*A0i[aa0, MT2])/
      (3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2*A0i[aa0, MT2])/(8*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*MZ2^2*A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (7*MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^(3/2)*MZ2^3*A0i[aa0, MT2])/(32*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*Sqrt[MWhat2]*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(9/2)*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(11/2)*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/(16*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/
      (16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, 0, MT2])/(8*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MT2^2*Sqrt[MWhat2]*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/(16*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (19*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (13*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (11*MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*Nc*tag[top])/
      (288*Pi^3*VMU^2) + (MT2*Sqrt[MWhat2]*Nc*A0i[aa0, MT2]*tag[top])/
      (72*Pi^3*VMU^2) + (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*tag[top])/
      (144*Pi^3*VMU^2) - (MT2^2*Sqrt[MWhat2]*Nc*B0i[bb0, MWhat2, 0, MT2]*
       tag[top])/(72*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*Nc*
       B0i[bb0, MWhat2, 0, MT2]*tag[top])/(144*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (144*Pi^3*VMU^2) + (MT2*MWhat2^(5/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*
       tag[top])/(144*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/(72*Pi^3*VMU^2)) + 
   CHl3[1, 1]*((MT2*MWhat2^(3/2))/(96*Pi^3*VMU^2) - 
     (53*MWhat2^(5/2))/(288*Pi^3*VMU^2) - (47*CWhat2*MWhat2^(5/2))/
      (6912*Pi^3*VMU^2) - (25*MWhat2^(5/2))/(1152*(-1 + 2*CWhat2)^3*Pi^3*
       VMU^2) + (CWhat2*MH2*MWhat2^(5/2))/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2))/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) - (MH2*MWhat2^(9/2))/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*MT2*MWhat2^(9/2))/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (671*MH2^2*MT2*MWhat2^(9/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (167*MWhat2^(11/2))/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (769*MH2^2*MWhat2^(11/2))/
      (3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3355*MH2*MT2*MWhat2^(11/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*MH2*MWhat2^(13/2))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (671*MT2*MWhat2^(13/2))/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (449*MWhat2^(15/2))/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2))/(1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (19*MT2*MWhat2^(5/2))/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (79*MWhat2^(7/2))/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(7/2))/(54*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(15/2))/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MWhat2^(17/2))/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (4*MWhat2^(19/2))/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (MT2*MWhat2^(9/2))/
      (9*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + MWhat2^(11/2)/
      (8*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (473*MWhat2^(7/2))/
      (6912*MZ2*Pi^3*VMU^2) - (13*MH2^2*MT2*MWhat2^(11/2))/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (65*MH2*MT2*MWhat2^(13/2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (26*MT2*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2))/
      (36*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - MWhat2^(9/2)/
      (72*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2)/
      (96*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2)/(1728*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2)/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*
       VMU^2) + (3*CWhat2*MWhat2^(5/2)*MZ2)/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (5*MH2*MWhat2^(7/2)*MZ2)/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (11*MT2*MWhat2^(7/2)*MZ2)/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (407*MH2^2*MT2*MWhat2^(7/2)*MZ2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (35*MWhat2^(9/2)*MZ2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2021*MH2^2*MWhat2^(9/2)*MZ2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2437*MH2*MWhat2^(11/2)*MZ2)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (407*MT2*MWhat2^(11/2)*MZ2)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (113*MWhat2^(13/2)*MZ2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MWhat2^(3/2)*MZ2)/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*MZ2)/
      (192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (9*MWhat2^(5/2)*MZ2)/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (25*CWhat2*MWhat2^(5/2)*MZ2)/
      (216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ2^2)/
      (24*Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*MZ2^2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ2^2)/(36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (277*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (311*MWhat2^(7/2)*MZ2^2)/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4915*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1385*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (23819*MH2*MWhat2^(9/2)*MZ2^2)/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (277*MT2*MWhat2^(9/2)*MZ2^2)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4423*MWhat2^(11/2)*MZ2^2)/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2)/(1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (103*CWhat2*MWhat2^(3/2)*MZ2^2)/(1728*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (355*MH2^2*MWhat2^(5/2)*MZ2^3)/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MH2*MT2*MWhat2^(5/2)*MZ2^3)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (865*MH2*MWhat2^(7/2)*MZ2^3)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MT2*MWhat2^(7/2)*MZ2^3)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (53*MWhat2^(9/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(3/2)*MZ2^4)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(5/2)*MZ2^4)/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MT2*MWhat2^(13/2))/
      (864*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(15/2)/(24*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(11/2))/(64*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (65*MWhat2^(13/2))/(576*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(13/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(15/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*(32*MT2 + 373*MZ2))/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 28*MWhat2*MZ2^2 + 
        5*MZ2^3))/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(5/2)*Nc)/(36*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(3/2)*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*SWhat2)/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2)/(144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (MH2^3*MWhat2^(3/2)*SWhat2)/(576*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*SWhat2)/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (313*MWhat2^(5/2)*SWhat2)/(432*Pi^3*VMU^2) - 
     (25*MWhat2^(5/2)*SWhat2)/(216*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (313*CWhat2*MWhat2^(5/2)*SWhat2)/(864*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (MH2^2*MWhat2^(5/2)*SWhat2)/(144*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*SWhat2)/(1152*CWhat2*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2^3*MWhat2^(3/2)*SWhat2)/
      (192*CWhat2*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (49*MWhat2^(7/2)*SWhat2)/(1536*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*SWhat2)/(288*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^(3/2)*MZ2*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*MZ2*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(7/2)*MZ2*SWhat2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (181*MWhat2^(9/2)*MZ2*SWhat2)/(1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ2*SWhat2)/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*MZ2*SWhat2)/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2*SWhat2)/(288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*MZ2*SWhat2)/
      (96*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (1361*MWhat2^(5/2)*MZ2*SWhat2)/(13824*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2*SWhat2)/(96*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ2*SWhat2)/(192*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(7/2)*MZ2*SWhat2)/
      (96*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MWhat2^(5/2)*MZ2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (Sqrt[MWhat2]*MZ2^2*SWhat2)/(48*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^(5/2)*MZ2^2*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2^2*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (61*MWhat2^(7/2)*MZ2^2*SWhat2)/(432*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^2*SWhat2)/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*MZ2^3*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ2^3*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (643*MWhat2^(5/2)*MZ2^3*SWhat2)/(13824*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2^4*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ2^4*SWhat2)/(1152*(2*MWhat2 - MZ2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*MWhat2^(11/2)*MZ2*SWhat2)/
      (24*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) - 
     (7*MWhat2^(13/2)*MZ2*SWhat2)/(96*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*
       VMU^2) - (11*MH2*MWhat2^(9/2)*MZ2^2*SWhat2)/(96*(MH2 - MWhat2)*
       (-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + (17*MWhat2^(11/2)*MZ2^2*SWhat2)/
      (96*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^3*SWhat2)/(12*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*
       Pi^3*VMU^2) - (47*MWhat2^(9/2)*MZ2^3*SWhat2)/(384*(MH2 - MWhat2)*
       (-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) - (7*MH2*MWhat2^(5/2)*MZ2^4*SWhat2)/
      (384*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4*SWhat2)/(192*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*
       Pi^3*VMU^2) - (5*MT2*MWhat2^(9/2)*SWhat2)/(288*(-2*MWhat2 + MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(11/2)*SWhat2)/(27*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(11/2)*SWhat2)/(144*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (19*MT2*MWhat2^(7/2)*SWhat2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (17*MWhat2^(9/2)*SWhat2)/(216*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (31*MT2*MWhat2^(9/2)*SWhat2)/(432*MZ2*(-2*MWhat2 + MZ2)^2*
       Pi^3*VMU^2) + (7*MWhat2^(11/2)*SWhat2)/(48*MZ2*(-2*MWhat2 + MZ2)^2*
       Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2*SWhat2)/(27*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (31*MWhat2^(7/2)*MZ*SWhat2)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (19*MWhat2^(9/2)*MZ*SWhat2)/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(11/2)*MZ*SWhat2)/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(96*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (181*MWhat2^(5/2)*MZ*MZ2*SWhat2)/
      (864*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (23*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (163*MWhat2^(7/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (151*MWhat2^(5/2)*MZ*MZ2^2*SWhat2)/(1728*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2)/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^3*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*MZ2*SWhat2)/(12*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2)/(36*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^4*SWhat2)/(576*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*SWhat2)/(24*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) + (17*MWhat2^(5/2)*MZ2^2*SWhat2)/
      (288*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2)/(72*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*SWhat2)/(18*Pi*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*SWhat2)/(36*(-1 + 2*CWhat2)*Pi*VMU^2) - 
     (283*MWhat2^(5/2)*SWhat2^2)/(432*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(9/2)*SWhat2^2)/(864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(7/2)*MZ2*SWhat2^2)/(1728*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*MWhat2^(9/2)*MZ2*SWhat2^2)/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (113*MWhat2^(5/2)*MZ2*SWhat2^2)/(1536*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2^2*SWhat2^2)/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (145*MWhat2^(7/2)*MZ2^2*SWhat2^2)/(1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*MWhat2^(5/2)*MZ2^3*SWhat2^2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*SWhat2^2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) + 
     (47*MWhat2^(7/2)*MZ2*SWhat2^2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) - 
     (313*MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*SWhat2^2)/(18*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/(18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi*VMU^2) + 
     (7*MWhat2^(5/2)*MZ2^2*SWhat2^3)/(96*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*A0i[aa0, MH2])/(72*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*A0i[aa0, MH2])/(32*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MH2])/(288*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/
      (144*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(96*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (32*(-1 + 2*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MH2])/(64*(-1 + 2*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^(3/2)*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*SWhat2*A0i[aa0, MH2])/(48*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 
          3*MZ2^2) + 3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 
          143*MWhat2*MZ2^2 - 26*MZ2^3) - 3*MH2^3*MWhat2*
         (12*MWhat2^3 - 56*MWhat2^2*MZ2 + 51*MWhat2*MZ2^2 - 11*MZ2^3) + 
        MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 22*MWhat2*MZ2^2 - 5*MZ2^3) + 
        4*MH2*MWhat2^3*(-6*MWhat2^3 + 145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 
          17*MZ2^3))*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*SWhat2^2*A0i[aa0, MH2])/(384*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(9/2)*SWhat2^2*
       A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2*MWhat2^(11/2)*SWhat2^2*A0i[aa0, MH2])/
      (384*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2^3*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (65*MH2*MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/(32*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^3*MWhat2^(3/2)*MZ2^2*SWhat2^2*
       A0i[aa0, MH2])/(768*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (256*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2^2*
       A0i[aa0, MH2])/(288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (24*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (5*MT2*MWhat2^(7/2)*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (265*MWhat2^(9/2)*A0i[aa0, MT2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (25*MWhat2^(5/2)*A0i[aa0, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(13/2)*A0i[aa0, MT2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^(9/2)*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (13*MWhat2^(11/2)*A0i[aa0, MT2])/(36*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MWhat2^(7/2)*A0i[aa0, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) - (MT2*MWhat2^(5/2)*MZ2*A0i[aa0, MT2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(128*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*Sqrt[MWhat2]*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*MT2*MWhat2^(3/2)*MZ2^2*A0i[aa0, MT2])/(384*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (47*MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MT2])/(128*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*MWhat2^(3/2)*MZ2^3*A0i[aa0, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(3/2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*Sqrt[MWhat2]*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MT2])/(48*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) - (MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/
      (96*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/(96*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) - (5*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (4*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (25*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/(48*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^2*SWhat2^2*A0i[aa0, MT2])/(108*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2^3*SWhat2^2*A0i[aa0, MT2])/
      (108*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2^3*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(144*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*A0i[aa0, MWhat2])/(16*Pi^3*VMU^2) - 
     (3*CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(5/2)*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) + (CWhat2*MWhat2^(7/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/(64*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (73*MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MWhat2^(13/2)*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (97*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(15/2)*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (85*MH2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (31*MWhat2^(7/2)*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(13/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (2*MH2^2*MWhat2^(15/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*VMU^2) + (3*MH2*MWhat2^(17/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (4*MWhat2^(19/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       MZ2^2*Pi^3*VMU^2) + (MWhat2^(11/2)*A0i[aa0, MWhat2])/
      (12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (13*MWhat2^(5/2)*A0i[aa0, MWhat2])/(72*MZ2*Pi^3*VMU^2) - 
     (71*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MH2^3*MWhat2^(11/2)*A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (71*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (71*MWhat2^(15/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MWhat2^(17/2)*A0i[aa0, MWhat2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (17*MH2*MWhat2^(7/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(36*Pi^3*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (9*CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) - (3*CWhat2*MWhat2^(5/2)*MZ2*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (443*MH2^2*MWhat2^(7/2)*MZ2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (35*MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/
      (128*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (775*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (305*MH2^2*MWhat2^(9/2)*MZ2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (73*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (163*MH2*MWhat2^(11/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (37*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (103*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MZ2^2*A0i[aa0, MWhat2])/
      (24*Sqrt[MWhat2]*Pi^3*VMU^2) + (7*MH2^3*MWhat2^(3/2)*MZ2^2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (371*MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (199*MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (649*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (211*MH2^2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (119*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(768*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (211*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (97*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (103*MH2^2*MWhat2^(3/2)*MZ2^3*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (71*MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (11*MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (23*MH2*MWhat2^(7/2)*MZ2^3*
       A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^3*Sqrt[MWhat2]*MZ2^4*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ2^4*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(3/2)*MZ2^4*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/(128*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*Sqrt[MWhat2]*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2*
       A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (CWhat2*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(3/2)*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2^2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (CWhat2^2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2^2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (3*CWhat2^2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (MH2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/(288*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(24*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (13*MWhat2^(5/2)*SWhat2*
       A0i[aa0, MWhat2])/(48*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MWhat2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MWhat2])/(72*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^2*SWhat2*A0i[aa0, MWhat2])/(144*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (13*MWhat2^(5/2)*MZ*SWhat2*
       A0i[aa0, MWhat2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MH2*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (17*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(11/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (85*MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (31*MWhat2^(7/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (37*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (103*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/(24*Sqrt[MWhat2]*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(3/2)*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) + (CWhat2*MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) + (MWhat2^(5/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*Pi^3*VMU^2) - (CWhat2*MWhat2^(5/2)*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(12*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*A0i[aa0, MZ2])/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (187*MWhat2^(5/2)*A0i[aa0, MZ2])/(864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*A0i[aa0, MZ2])/(8*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^(13/2)*A0i[aa0, MZ2])/(18*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (5*MWhat2^(9/2)*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) - (5*MWhat2^(5/2)*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*A0i[aa0, MZ2])/(128*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (85*MWhat2^(11/2)*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MWhat2^(7/2)*A0i[aa0, MZ2])/
      (54*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(64*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(5/2)*MZ2*A0i[aa0, MZ2])/
      (768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ2*A0i[aa0, MZ2])/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (139*MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(768*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*MZ2^2*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^(3/2)*MZ2^3*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MZ2])/(2304*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MZ2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MZ2])/
      (32*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*A0i[aa0, MZ2])/
      (32*Pi^3*SWhat2*VMU^2) - (CWhat2^2*MWhat2^(3/2)*A0i[aa0, MZ2])/
      (32*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) + (MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*MZ2^2*Pi^3*SWhat2*VMU^2) - (3*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (32*MZ2*Pi^3*SWhat2*VMU^2) + (CWhat2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/
      (64*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (7*MWhat2^(3/2)*SWhat2*A0i[aa0, MZ2])/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (3*MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/
      (16*(-1 + 2*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(72*(-1 + 2*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ2^2*SWhat2*
       A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(8*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (10*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (187*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MZ2])/(288*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(48*Pi^3*VMU^2) - 
     (7*MT2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(128*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MWhat2^(7/2)*B0i[bb0, MWhat2, 0, MT2])/
      (64*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MT2^2*Sqrt[MWhat2]*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MT2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/(64*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MT2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, MWhat2])/(192*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (7*MH2^3*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (5*MH2^3*Sqrt[MWhat2]*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (7*MH2^2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(1152*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MH2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, MH2, 
        MWhat2])/(288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (37*MWhat2^(5/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) - 
     (55*MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (256*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (2304*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(1152*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (19*MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (3*MWhat2^(9/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (4*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (19*MWhat2^(5/2)*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(7/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (384*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (768*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2304*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (32*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (64*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (1152*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (259*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (13*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (72*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MZ2, MT2, MT2])/(864*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) - (2*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (13*MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(36*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) + (MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MT2*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*
       Pi^3*VMU^2) - (MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (73*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (17*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (23*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (17*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (107*MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MWhat2^(15/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(12*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) + (71*MWhat2^(13/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (17*MWhat2^(9/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (77*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (47*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 428*MWhat2^3*MZ2^2 + 
        462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MWhat2, 
        MWhat2])/(1152*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (17*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (18*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*SWhat2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (6*(2 - 4*CWhat2)*Pi*VMU^2) + (MT2^3*MWhat2^(3/2)*SWhat2*
       B0i[dbb0, MWhat2, 0, MT2])/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (MT2^2*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(288*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(3/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (576*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (6*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MWhat2, MZ2])/(6*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(18*Pi^3*VMU^2) + (CWhat2*Sqrt[MWhat2]*MZ2^3*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(288*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (2*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^(9/2)*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (8*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(7/2)*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(5/2)*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (32*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (96*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^5*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (576*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*MZ2*Pi^3*VMU^2) - (13*MWhat2^(9/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, 
        MWhat2, MZ2])/(12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      ((-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (7*MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^3*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (8*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*Log[CWhat2])/(12*(8*MWhat2^2 - 6*MWhat2*MZ2 + 
        MZ2^2)*Pi^3*VMU^2) + (17*MWhat2^(7/2)*MZ2*SWhat2*Log[CWhat2])/
      (144*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*SWhat2*Log[CWhat2])/
      (36*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2*Log[CWhat2])/
      (576*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*SWhat2*Log[MH2/MWhat2])/(192*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*SWhat2*Log[MH2/MWhat2])/(48*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*SWhat2*Log[MH2/MWhat2])/(16*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*SWhat2*Log[MH2/MWhat2])/
      (1152*CWhat2*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2*SWhat2*Log[MH2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2*SWhat2*Log[MH2/MWhat2])/(96*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(7/2)*SWhat2*Log[MWhat2/MZ2])/
      (6*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/(4*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(7/2)*MZ2*SWhat2*Log[MWhat2/MZ2])/
      (48*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2*Log[MWhat2/MZ2])/
      (12*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2*Log[MWhat2/MZ2])/
      (192*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*Log[-(MZ2/MWhat2)])/(24*(-1 + 2*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2*
       Log[-(MZ2/MWhat2)])/(16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*Log[-(MZ2/MWhat2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*VMU^2*((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + 
          MH2*MWhat2*(MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 
              25*MWhat2*MZ2^2 + 3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 
              160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(12*Pi) + (MWhat2^(3/2)*SWhat2*VMU^2*
       ((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + MH2*MWhat2*
           (MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
              3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(6*(2 - 4*CWhat2)*Pi) - 
     (MT2^3*MWhat2^(3/2)*SWhat2*Log[\[Mu]^2/MT2])/(192*CWhat2*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*MZ2*SWhat2*
       Log[\[Mu]^2/MT2])/(192*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/(96*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (11*MWhat2^(5/2)*SWhat2*
       Log[\[Mu]^2/MWhat2])/(36*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^(5/2)*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (MH2^3*MWhat2^(3/2)*SWhat2*
       Log[\[Mu]^2/MWhat2])/(1152*CWhat2*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (192*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(5/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/(48*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (11*MWhat2^(5/2)*SWhat2^2*
       Log[\[Mu]^2/MWhat2])/(36*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (11*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*Log[\[Mu]^2/MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*Log[\[Mu]^2/MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(9/2)*SWhat2*Log[\[Mu]^2/MZ2])/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^4*SWhat2*Log[\[Mu]^2/MZ2])/(1152*(2*MWhat2 - MZ2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(9/2)*SWhat2*Log[\[Mu]^2/MZ2])/
      (12*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (11*MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MZ2])/
      (144*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (25*MWhat2^(5/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MZ2])/
      (288*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MZ2])/
      (576*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(3/2)*Nc*tag[top])/(576*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*Nc*A0i[aa0, MT2]*tag[top])/(72*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*tag[top])/(288*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*Nc*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
       tag[top])/(144*Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*Nc*
       B0i[dbb0, MWhat2, 0, MT2]*tag[top])/(144*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (144*Pi^3*VMU^2) + (MWhat2^(7/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2)) + CHl3[2, 2]*((MT2*MWhat2^(3/2))/(96*Pi^3*VMU^2) - 
     (53*MWhat2^(5/2))/(288*Pi^3*VMU^2) - (47*CWhat2*MWhat2^(5/2))/
      (6912*Pi^3*VMU^2) - (25*MWhat2^(5/2))/(1152*(-1 + 2*CWhat2)^3*Pi^3*
       VMU^2) + (CWhat2*MH2*MWhat2^(5/2))/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2))/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) - (MH2*MWhat2^(9/2))/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*MT2*MWhat2^(9/2))/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (671*MH2^2*MT2*MWhat2^(9/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (167*MWhat2^(11/2))/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (769*MH2^2*MWhat2^(11/2))/
      (3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3355*MH2*MT2*MWhat2^(11/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*MH2*MWhat2^(13/2))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (671*MT2*MWhat2^(13/2))/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (449*MWhat2^(15/2))/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2))/(1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (19*MT2*MWhat2^(5/2))/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (79*MWhat2^(7/2))/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(7/2))/(54*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(15/2))/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MWhat2^(17/2))/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (4*MWhat2^(19/2))/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (MT2*MWhat2^(9/2))/
      (9*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + MWhat2^(11/2)/
      (8*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (473*MWhat2^(7/2))/
      (6912*MZ2*Pi^3*VMU^2) - (13*MH2^2*MT2*MWhat2^(11/2))/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (65*MH2*MT2*MWhat2^(13/2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (26*MT2*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2))/
      (36*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - MWhat2^(9/2)/
      (72*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2)/
      (96*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2)/(1728*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2)/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*
       VMU^2) + (3*CWhat2*MWhat2^(5/2)*MZ2)/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (5*MH2*MWhat2^(7/2)*MZ2)/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (11*MT2*MWhat2^(7/2)*MZ2)/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (407*MH2^2*MT2*MWhat2^(7/2)*MZ2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (35*MWhat2^(9/2)*MZ2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2021*MH2^2*MWhat2^(9/2)*MZ2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2437*MH2*MWhat2^(11/2)*MZ2)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (407*MT2*MWhat2^(11/2)*MZ2)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (113*MWhat2^(13/2)*MZ2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MWhat2^(3/2)*MZ2)/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*MZ2)/
      (192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (9*MWhat2^(5/2)*MZ2)/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (25*CWhat2*MWhat2^(5/2)*MZ2)/
      (216*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ2^2)/
      (24*Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*MZ2^2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ2^2)/(36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (277*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (311*MWhat2^(7/2)*MZ2^2)/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4915*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1385*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (23819*MH2*MWhat2^(9/2)*MZ2^2)/
      (6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (277*MT2*MWhat2^(9/2)*MZ2^2)/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4423*MWhat2^(11/2)*MZ2^2)/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2)/(1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (103*CWhat2*MWhat2^(3/2)*MZ2^2)/(1728*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (355*MH2^2*MWhat2^(5/2)*MZ2^3)/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MH2*MT2*MWhat2^(5/2)*MZ2^3)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (865*MH2*MWhat2^(7/2)*MZ2^3)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MT2*MWhat2^(7/2)*MZ2^3)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (53*MWhat2^(9/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(3/2)*MZ2^4)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(5/2)*MZ2^4)/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4)/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MT2*MWhat2^(13/2))/
      (864*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     MWhat2^(15/2)/(24*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(11/2))/(64*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (65*MWhat2^(13/2))/(576*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(13/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(15/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*(32*MT2 + 373*MZ2))/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 28*MWhat2*MZ2^2 + 
        5*MZ2^3))/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(5/2)*Nc)/(36*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(3/2)*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*SWhat2)/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2)/(144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (MH2^3*MWhat2^(3/2)*SWhat2)/(576*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*SWhat2)/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (313*MWhat2^(5/2)*SWhat2)/(432*Pi^3*VMU^2) - 
     (25*MWhat2^(5/2)*SWhat2)/(216*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (313*CWhat2*MWhat2^(5/2)*SWhat2)/(864*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (MH2^2*MWhat2^(5/2)*SWhat2)/(144*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*SWhat2)/(1152*CWhat2*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2^3*MWhat2^(3/2)*SWhat2)/
      (192*CWhat2*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (49*MWhat2^(7/2)*SWhat2)/(1536*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*SWhat2)/(288*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^(3/2)*MZ2*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*MZ2*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(7/2)*MZ2*SWhat2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (181*MWhat2^(9/2)*MZ2*SWhat2)/(1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ2*SWhat2)/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*MZ2*SWhat2)/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2*SWhat2)/(288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*MZ2*SWhat2)/
      (96*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (1361*MWhat2^(5/2)*MZ2*SWhat2)/(13824*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2*SWhat2)/(96*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(5/2)*MZ2*SWhat2)/(192*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(7/2)*MZ2*SWhat2)/
      (96*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MWhat2^(5/2)*MZ2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (Sqrt[MWhat2]*MZ2^2*SWhat2)/(48*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^(5/2)*MZ2^2*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2^2*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (61*MWhat2^(7/2)*MZ2^2*SWhat2)/(432*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^2*SWhat2)/(576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*MZ2^3*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ2^3*SWhat2)/(256*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (643*MWhat2^(5/2)*MZ2^3*SWhat2)/(13824*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2^4*SWhat2)/(1536*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ2^4*SWhat2)/(1152*(2*MWhat2 - MZ2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*MWhat2^(11/2)*MZ2*SWhat2)/
      (24*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) - 
     (7*MWhat2^(13/2)*MZ2*SWhat2)/(96*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*
       VMU^2) - (11*MH2*MWhat2^(9/2)*MZ2^2*SWhat2)/(96*(MH2 - MWhat2)*
       (-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + (17*MWhat2^(11/2)*MZ2^2*SWhat2)/
      (96*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*MZ2^3*SWhat2)/(12*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*
       Pi^3*VMU^2) - (47*MWhat2^(9/2)*MZ2^3*SWhat2)/(384*(MH2 - MWhat2)*
       (-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) - (7*MH2*MWhat2^(5/2)*MZ2^4*SWhat2)/
      (384*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4*SWhat2)/(192*(MH2 - MWhat2)*(-2*MWhat2 + MZ2)^4*
       Pi^3*VMU^2) - (5*MT2*MWhat2^(9/2)*SWhat2)/(288*(-2*MWhat2 + MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(11/2)*SWhat2)/(27*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(11/2)*SWhat2)/(144*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (19*MT2*MWhat2^(7/2)*SWhat2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (17*MWhat2^(9/2)*SWhat2)/(216*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (31*MT2*MWhat2^(9/2)*SWhat2)/(432*MZ2*(-2*MWhat2 + MZ2)^2*
       Pi^3*VMU^2) + (7*MWhat2^(11/2)*SWhat2)/(48*MZ2*(-2*MWhat2 + MZ2)^2*
       Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2*SWhat2)/(27*(-2*MWhat2 + MZ2)^2*Pi^3*
       VMU^2) - (31*MWhat2^(7/2)*MZ*SWhat2)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (19*MWhat2^(9/2)*MZ*SWhat2)/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(11/2)*MZ*SWhat2)/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(96*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (181*MWhat2^(5/2)*MZ*MZ2*SWhat2)/
      (864*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (23*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (163*MWhat2^(7/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (151*MWhat2^(5/2)*MZ*MZ2^2*SWhat2)/(1728*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2)/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^3*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*MZ2*SWhat2)/(12*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2)/(36*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^4*SWhat2)/(576*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*SWhat2)/(24*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) + (17*MWhat2^(5/2)*MZ2^2*SWhat2)/
      (288*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2)/(72*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*SWhat2)/(18*Pi*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*SWhat2)/(36*(-1 + 2*CWhat2)*Pi*VMU^2) - 
     (283*MWhat2^(5/2)*SWhat2^2)/(432*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(9/2)*SWhat2^2)/(864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(7/2)*MZ2*SWhat2^2)/(1728*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*MWhat2^(9/2)*MZ2*SWhat2^2)/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (113*MWhat2^(5/2)*MZ2*SWhat2^2)/(1536*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2^2*SWhat2^2)/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (145*MWhat2^(7/2)*MZ2^2*SWhat2^2)/(1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*MWhat2^(5/2)*MZ2^3*SWhat2^2)/(384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*SWhat2^2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) + 
     (47*MWhat2^(7/2)*MZ2*SWhat2^2)/(432*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) - 
     (313*MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*SWhat2^2)/(18*(-1 + 2*CWhat2)*Pi*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/(18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi*VMU^2) + 
     (7*MWhat2^(5/2)*MZ2^2*SWhat2^3)/(96*(-2*MWhat2 + MZ2)^2*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*A0i[aa0, MH2])/(72*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*A0i[aa0, MH2])/(32*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MH2])/(288*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/
      (144*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(96*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (32*(-1 + 2*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MH2])/(64*(-1 + 2*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^(3/2)*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*SWhat2*A0i[aa0, MH2])/(48*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 
          3*MZ2^2) + 3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 
          143*MWhat2*MZ2^2 - 26*MZ2^3) - 3*MH2^3*MWhat2*
         (12*MWhat2^3 - 56*MWhat2^2*MZ2 + 51*MWhat2*MZ2^2 - 11*MZ2^3) + 
        MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 22*MWhat2*MZ2^2 - 5*MZ2^3) + 
        4*MH2*MWhat2^3*(-6*MWhat2^3 + 145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 
          17*MZ2^3))*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*SWhat2^2*A0i[aa0, MH2])/(384*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(9/2)*SWhat2^2*
       A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2*MWhat2^(11/2)*SWhat2^2*A0i[aa0, MH2])/
      (384*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2^3*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(7/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (65*MH2*MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/(32*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^3*MWhat2^(3/2)*MZ2^2*SWhat2^2*
       A0i[aa0, MH2])/(768*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (256*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2^2*
       A0i[aa0, MH2])/(288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (24*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (5*MT2*MWhat2^(7/2)*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (265*MWhat2^(9/2)*A0i[aa0, MT2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (25*MWhat2^(5/2)*A0i[aa0, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(13/2)*A0i[aa0, MT2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^(9/2)*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (13*MWhat2^(11/2)*A0i[aa0, MT2])/(36*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MWhat2^(7/2)*A0i[aa0, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) - (MT2*MWhat2^(5/2)*MZ2*A0i[aa0, MT2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*MWhat2^(7/2)*MZ2*A0i[aa0, MT2])/(128*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2*Sqrt[MWhat2]*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*MT2*MWhat2^(3/2)*MZ2^2*A0i[aa0, MT2])/(384*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (47*MWhat2^(5/2)*MZ2^2*A0i[aa0, MT2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MT2])/(128*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*MWhat2^(3/2)*MZ2^3*A0i[aa0, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(3/2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*Sqrt[MWhat2]*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MT2])/(48*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) - (MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/
      (96*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/(96*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) - (5*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (4*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (25*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/(48*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2^2*SWhat2^2*A0i[aa0, MT2])/(108*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2^3*SWhat2^2*A0i[aa0, MT2])/
      (108*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2^3*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(144*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*A0i[aa0, MWhat2])/(16*Pi^3*VMU^2) - 
     (3*CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(5/2)*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) + (CWhat2*MWhat2^(7/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(7/2)*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/(64*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (73*MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MWhat2^(13/2)*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (97*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(15/2)*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (85*MH2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (31*MWhat2^(7/2)*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(13/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (2*MH2^2*MWhat2^(15/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*VMU^2) + (3*MH2*MWhat2^(17/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (4*MWhat2^(19/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       MZ2^2*Pi^3*VMU^2) + (MWhat2^(11/2)*A0i[aa0, MWhat2])/
      (12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (13*MWhat2^(5/2)*A0i[aa0, MWhat2])/(72*MZ2*Pi^3*VMU^2) - 
     (71*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MH2^3*MWhat2^(11/2)*A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (71*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (71*MWhat2^(15/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MWhat2^(17/2)*A0i[aa0, MWhat2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (17*MH2*MWhat2^(7/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(36*Pi^3*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (9*CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) - (3*CWhat2*MWhat2^(5/2)*MZ2*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (443*MH2^2*MWhat2^(7/2)*MZ2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (35*MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/
      (128*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (775*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (305*MH2^2*MWhat2^(9/2)*MZ2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (73*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (163*MH2*MWhat2^(11/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (37*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (103*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MZ2^2*A0i[aa0, MWhat2])/
      (24*Sqrt[MWhat2]*Pi^3*VMU^2) + (7*MH2^3*MWhat2^(3/2)*MZ2^2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (371*MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (199*MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (649*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (211*MH2^2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (119*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(768*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (211*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (97*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (103*MH2^2*MWhat2^(3/2)*MZ2^3*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (71*MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (11*MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (23*MH2*MWhat2^(7/2)*MZ2^3*
       A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^3*Sqrt[MWhat2]*MZ2^4*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ2^4*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(3/2)*MZ2^4*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/(128*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ2^4*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*Sqrt[MWhat2]*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2*
       A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (CWhat2*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(3/2)*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2^2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (CWhat2^2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (CWhat2^2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (3*CWhat2^2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (MH2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/(288*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(24*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (13*MWhat2^(5/2)*SWhat2*
       A0i[aa0, MWhat2])/(48*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MWhat2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MWhat2])/(72*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^2*SWhat2*A0i[aa0, MWhat2])/(144*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (13*MWhat2^(5/2)*MZ*SWhat2*
       A0i[aa0, MWhat2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MH2*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (17*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(11/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (85*MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (31*MWhat2^(7/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (37*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (103*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/(24*Sqrt[MWhat2]*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(3/2)*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) + (CWhat2*MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) + (MWhat2^(5/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*Pi^3*VMU^2) - (CWhat2*MWhat2^(5/2)*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(12*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(-1 + 2*CWhat2)*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*A0i[aa0, MZ2])/(256*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (187*MWhat2^(5/2)*A0i[aa0, MZ2])/(864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*A0i[aa0, MZ2])/(8*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^(13/2)*A0i[aa0, MZ2])/(18*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (5*MWhat2^(9/2)*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) - (5*MWhat2^(5/2)*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*A0i[aa0, MZ2])/(128*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (85*MWhat2^(11/2)*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MWhat2^(7/2)*A0i[aa0, MZ2])/
      (54*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(64*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(5/2)*MZ2*A0i[aa0, MZ2])/
      (768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ2*A0i[aa0, MZ2])/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (139*MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(768*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*MZ2^2*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^(3/2)*MZ2^3*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MZ2])/(2304*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MZ2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MZ2])/
      (32*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*A0i[aa0, MZ2])/
      (32*Pi^3*SWhat2*VMU^2) - (CWhat2^2*MWhat2^(3/2)*A0i[aa0, MZ2])/
      (32*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) + (MWhat2^(7/2)*A0i[aa0, MZ2])/
      (32*MZ2^2*Pi^3*SWhat2*VMU^2) - (3*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (32*MZ2*Pi^3*SWhat2*VMU^2) + (CWhat2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/
      (64*(-1 + 2*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (7*MWhat2^(3/2)*SWhat2*A0i[aa0, MZ2])/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (3*MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/
      (16*(-1 + 2*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(72*(-1 + 2*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (Sqrt[MWhat2]*MZ2^2*SWhat2*
       A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(8*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (10*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (187*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MZ2])/(288*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(48*Pi^3*VMU^2) - 
     (7*MT2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(128*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MWhat2^(7/2)*B0i[bb0, MWhat2, 0, MT2])/
      (64*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MT2^2*Sqrt[MWhat2]*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MT2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (128*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/(64*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MT2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, MWhat2])/(192*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (7*MH2^3*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (5*MH2^3*Sqrt[MWhat2]*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (7*MH2^2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(1152*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MH2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, MH2, 
        MWhat2])/(288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (37*MWhat2^(5/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) - 
     (55*MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (256*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*Sqrt[MWhat2]*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (2304*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(1152*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (19*MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (3*MWhat2^(9/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (4*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (19*MWhat2^(5/2)*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(7/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (384*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (768*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2304*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (32*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (64*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (1152*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (259*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (13*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (72*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MZ2, MT2, MT2])/(864*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (5*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) - (2*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (13*MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(36*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) + (MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MT2*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*
       Pi^3*VMU^2) - (MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (73*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (17*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (23*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (17*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (107*MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MWhat2^(15/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(12*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) + (71*MWhat2^(13/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (17*MWhat2^(9/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (77*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (47*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 428*MWhat2^3*MZ2^2 + 
        462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MWhat2, 
        MWhat2])/(1152*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (17*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (18*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*SWhat2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (6*(2 - 4*CWhat2)*Pi*VMU^2) + (MT2^3*MWhat2^(3/2)*SWhat2*
       B0i[dbb0, MWhat2, 0, MT2])/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (MT2^2*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(288*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(3/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (576*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (6*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MWhat2, MZ2])/(6*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*Pi^3*VMU^2) + (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(18*Pi^3*VMU^2) + (CWhat2*Sqrt[MWhat2]*MZ2^3*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(288*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (2*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^(9/2)*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (8*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(7/2)*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^(5/2)*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (32*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (96*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^5*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (576*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*MZ2*Pi^3*VMU^2) - (13*MWhat2^(9/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, 
        MWhat2, MZ2])/(12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      ((-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (7*MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ2^3*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (8*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*Log[CWhat2])/(12*(8*MWhat2^2 - 6*MWhat2*MZ2 + 
        MZ2^2)*Pi^3*VMU^2) + (17*MWhat2^(7/2)*MZ2*SWhat2*Log[CWhat2])/
      (144*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^2*SWhat2*Log[CWhat2])/
      (36*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2*Log[CWhat2])/
      (576*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(5/2)*SWhat2*Log[MH2/MWhat2])/(192*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(7/2)*SWhat2*Log[MH2/MWhat2])/(48*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*SWhat2*Log[MH2/MWhat2])/(16*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*SWhat2*Log[MH2/MWhat2])/
      (1152*CWhat2*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*MZ2*SWhat2*Log[MH2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ2*SWhat2*Log[MH2/MWhat2])/(96*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(7/2)*SWhat2*Log[MWhat2/MZ2])/
      (6*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/(4*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(7/2)*MZ2*SWhat2*Log[MWhat2/MZ2])/
      (48*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2*Log[MWhat2/MZ2])/
      (12*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2*Log[MWhat2/MZ2])/
      (192*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*Log[-(MZ2/MWhat2)])/(24*(-1 + 2*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2*
       Log[-(MZ2/MWhat2)])/(16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*Log[-(MZ2/MWhat2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*VMU^2*((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + 
          MH2*MWhat2*(MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 
              25*MWhat2*MZ2^2 + 3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 
              160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(12*Pi) + (MWhat2^(3/2)*SWhat2*VMU^2*
       ((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + MH2*MWhat2*
           (MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
              3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(6*(2 - 4*CWhat2)*Pi) - 
     (MT2^3*MWhat2^(3/2)*SWhat2*Log[\[Mu]^2/MT2])/(192*CWhat2*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*MZ2*SWhat2*
       Log[\[Mu]^2/MT2])/(192*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/(96*(MT2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (11*MWhat2^(5/2)*SWhat2*
       Log[\[Mu]^2/MWhat2])/(36*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^(5/2)*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (MH2^3*MWhat2^(3/2)*SWhat2*
       Log[\[Mu]^2/MWhat2])/(1152*CWhat2*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MH2^2*MWhat2^(3/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (192*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(5/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MWhat2])/(48*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (11*MWhat2^(5/2)*SWhat2^2*
       Log[\[Mu]^2/MWhat2])/(36*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (11*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*Log[\[Mu]^2/MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*Log[\[Mu]^2/MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(9/2)*SWhat2*Log[\[Mu]^2/MZ2])/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^4*SWhat2*Log[\[Mu]^2/MZ2])/(1152*(2*MWhat2 - MZ2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(9/2)*SWhat2*Log[\[Mu]^2/MZ2])/
      (12*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (11*MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MZ2])/
      (144*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (25*MWhat2^(5/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MZ2])/
      (288*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MZ2])/
      (576*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(3/2)*Nc*tag[top])/(576*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*Nc*A0i[aa0, MT2]*tag[top])/(72*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*tag[top])/(288*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*Nc*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
       tag[top])/(144*Pi^3*VMU^2) - (MT2^2*MWhat2^(3/2)*Nc*
       B0i[dbb0, MWhat2, 0, MT2]*tag[top])/(144*Pi^3*VMU^2) - 
     (MT2*MWhat2^(5/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (144*Pi^3*VMU^2) + (MWhat2^(7/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2))) + 
 Class[8]*(((-5*MWhat2^(5/2))/(96*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(11/2))/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*MH2*MWhat2^(13/2))/(24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MWhat2^(15/2))/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(11/2))/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MWhat2^(13/2))/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(15/2))/(12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(9/2)*MZ2)/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(11/2)*MZ2)/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(13/2)*MZ2)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(9/2)*MZ2)/(24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MWhat2^(11/2)*MZ2)/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(13/2)*MZ2)/(6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2^2*MWhat2^(7/2)*MZ2^2)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (125*MH2*MWhat2^(9/2)*MZ2^2)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MWhat2^(11/2)*MZ2^2)/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2^2*MWhat2^(7/2)*MZ2^2)/(192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (125*MH2*MWhat2^(9/2)*MZ2^2)/
      (192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MWhat2^(11/2)*MZ2^2)/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(5/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MWhat2^(7/2)*MZ2^3)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MWhat2^(9/2)*MZ2^3)/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(5/2)*MZ2^3)/(192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MWhat2^(7/2)*MZ2^3)/
      (192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(9/2)*MZ2^3)/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (16*Pi^3*VMU^2) + (MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (9*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(15/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2^2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^3*MWhat2^(5/2)*MZ2^2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (15*MH2^2*MWhat2^(7/2)*MZ2^2*
       A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (45*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MWhat2^(5/2)*MZ2^3*
       A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*MH2*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*Cll[1, 1, 2, 2] + 
   Clq3[1, 1, 3, 3]*(-1/16*(MH2^2*MT2*MWhat2^(9/2))/((MH2 - 4*MWhat2)*
        (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(11/2))/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MWhat2^(13/2))/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(9/2))/(32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MT2*MWhat2^(11/2))/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(13/2))/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(7/2)*MZ2)/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(9/2)*MZ2)/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(11/2)*MZ2)/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(7/2)*MZ2)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(11/2)*MZ2)/(4*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MT2*MWhat2^(9/2)*MZ2^2)/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MT2*MWhat2^(7/2)*MZ2^2)/
      (128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(9/2)*MZ2^2)/(32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(5/2)*MZ2^3)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(7/2)*MZ2^3)/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/(128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(5/2)*MZ2^3)/
      (128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*MZ2^3)/(32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (3*MWhat2^(7/2)*MZ2*SWhat2*
       A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MWhat2^(5/2)*MZ2^2*SWhat2*A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (3*MWhat2^(3/2)*MZ2^3*SWhat2*A0i[aa0, MT2])/
      (64*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*tag[top])/
      (64*Pi^3*VMU^2) - (MWhat2^(3/2)*A0i[aa0, MT2]*tag[top])/
      (32*Pi^3*VMU^2)) + Clq3[2, 2, 3, 3]*
    (-1/16*(MH2^2*MT2*MWhat2^(9/2))/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
        (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MT2*MWhat2^(11/2))/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(13/2))/(4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2*MWhat2^(9/2))/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(11/2))/(32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MWhat2^(13/2))/
      (8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(7/2)*MZ2)/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(11/2)*MZ2)/(2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(7/2)*MZ2)/
      (16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(9/2)*MZ2)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(11/2)*MZ2)/
      (4*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MT2*MWhat2^(7/2)*MZ2^2)/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(9/2)*MZ2^2)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*MH2*MT2*MWhat2^(7/2)*MZ2^2)/(128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MT2*MWhat2^(9/2)*MZ2^2)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2*MT2*MWhat2^(5/2)*MZ2^3)/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*MZ2^3)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/
      (128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(5/2)*MZ2^3)/(128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2^(7/2)*MZ2^3)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MWhat2^(7/2)*MZ2*SWhat2*A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (3*MWhat2^(5/2)*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*MWhat2^(3/2)*MZ2^3*SWhat2*A0i[aa0, MT2])/(64*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*MWhat2^(3/2)*tag[top])/(64*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*A0i[aa0, MT2]*tag[top])/(32*Pi^3*VMU^2)) + 
   Cll[1, 2, 2, 1]*(-1/576*(MH2*MWhat2^(3/2))/(Pi^3*VMU^2) + 
     (77*MWhat2^(5/2))/(432*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(5/2))/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2))/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (563*MH2^2*MT2*MWhat2^(9/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (641*MH2^2*MWhat2^(11/2))/
      (3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2815*MH2*MT2*MWhat2^(11/2))/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1715*MH2*MWhat2^(13/2))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (563*MT2*MWhat2^(13/2))/(432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (385*MWhat2^(15/2))/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(7/2))/(288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MWhat2^(7/2))/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^3*MWhat2^(9/2))/(256*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (707*MH2^2*MT2*MWhat2^(9/2))/
      (3456*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MH2*MT2^2*MWhat2^(9/2))/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1745*MH2^2*MWhat2^(11/2))/(6912*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3535*MH2*MT2*MWhat2^(11/2))/
      (3456*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MT2^2*MWhat2^(11/2))/(12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (3443*MH2*MWhat2^(13/2))/
      (3456*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (707*MT2*MWhat2^(13/2))/(864*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (697*MWhat2^(15/2))/(864*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MWhat2^(5/2))/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (23*MT2*MWhat2^(5/2))/
      (1728*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (163*MWhat2^(7/2))/
      (1728*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MWhat2^(15/2))/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (5*MH2*MWhat2^(17/2))/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (4*MWhat2^(19/2))/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (MH2^2*MT2*MWhat2^(13/2))/(27*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(15/2))/(6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MT2*MWhat2^(15/2))/
      (27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (5*MH2*MWhat2^(17/2))/(6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (4*MT2*MWhat2^(17/2))/
      (27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (2*MWhat2^(19/2))/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (2*MT2*MWhat2^(9/2))/
      (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     MWhat2^(11/2)/(12*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (31*MWhat2^(7/2))/(432*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MWhat2^(11/2))/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (65*MH2*MT2*MWhat2^(13/2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (26*MT2*MWhat2^(15/2))/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MWhat2^(11/2))/
      (108*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (445*MH2^2*MWhat2^(13/2))/(864*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (65*MH2*MT2*MWhat2^(13/2))/(108*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (2225*MH2*MWhat2^(15/2))/
      (864*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (13*MT2*MWhat2^(15/2))/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (445*MWhat2^(17/2))/
      (216*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MT2*MWhat2^(7/2))/(54*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (19*MWhat2^(9/2))/(432*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ2)/(288*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(3/2)*MZ2)/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^(5/2)*MZ2)/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*
       VMU^2) + (263*MH2^2*MT2*MWhat2^(7/2)*MZ2)/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7295*MH2^2*MWhat2^(9/2)*MZ2)/(6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1315*MH2*MT2*MWhat2^(9/2)*MZ2)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8851*MH2*MWhat2^(11/2)*MZ2)/(1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (263*MT2*MWhat2^(11/2)*MZ2)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (104*MWhat2^(13/2)*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^4*MWhat2^(5/2)*MZ2)/
      (144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2^2*MWhat2^(5/2)*MZ2)/(24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (179*MH2^3*MWhat2^(7/2)*MZ2)/
      (4608*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (455*MH2^2*MT2*MWhat2^(7/2)*MZ2)/(2304*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2^2*MWhat2^(7/2)*MZ2)/(24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (6911*MH2^2*MWhat2^(9/2)*MZ2)/
      (13824*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (2275*MH2*MT2*MWhat2^(9/2)*MZ2)/(2304*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(9/2)*MZ2)/(6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (10435*MH2*MWhat2^(11/2)*MZ2)/
      (3456*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (455*MT2*MWhat2^(11/2)*MZ2)/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (64*MWhat2^(13/2)*MZ2)/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MWhat2^(3/2)*MZ2)/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MT2*MWhat2^(3/2)*MZ2)/
      (192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (151*MWhat2^(5/2)*MZ2)/
      (3456*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ2^2)/
      (24*Pi^3*VMU^2) - (71*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2225*MH2^2*MWhat2^(7/2)*MZ2^2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (355*MH2*MT2*MWhat2^(7/2)*MZ2^2)/
      (864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10873*MH2*MWhat2^(9/2)*MZ2^2)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (71*MT2*MWhat2^(9/2)*MZ2^2)/
      (216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (229*MWhat2^(11/2)*MZ2^2)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^4*MWhat2^(3/2)*MZ2^2)/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (5*MH2^2*MT2^2*MWhat2^(3/2)*MZ2^2)/(192*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MH2^3*MWhat2^(5/2)*MZ2^2)/(288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (161*MH2^2*MT2*MWhat2^(5/2)*MZ2^2)/
      (1728*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (25*MH2*MT2^2*MWhat2^(5/2)*MZ2^2)/(192*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2729*MH2^2*MWhat2^(7/2)*MZ2^2)/(4608*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (805*MH2*MT2*MWhat2^(7/2)*MZ2^2)/
      (1728*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (5*MT2^2*MWhat2^(7/2)*MZ2^2)/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (15113*MH2*MWhat2^(9/2)*MZ2^2)/(4608*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (161*MT2*MWhat2^(9/2)*MZ2^2)/
      (432*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2965*MWhat2^(11/2)*MZ2^2)/(1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2^2)/
      (1152*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (5*MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2029*MH2^2*MWhat2^(5/2)*MZ2^3)/(6912*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MT2*MWhat2^(5/2)*MZ2^3)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5005*MH2*MWhat2^(7/2)*MZ2^3)/(3456*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MT2*MWhat2^(7/2)*MZ2^3)/
      (96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (959*MWhat2^(9/2)*MZ2^3)/(864*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^4*Sqrt[MWhat2]*MZ2^3)/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2^2*MT2^2*Sqrt[MWhat2]*MZ2^3)/(192*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MH2^3*MWhat2^(3/2)*MZ2^3)/(4608*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (13*MH2^2*MT2*MWhat2^(3/2)*MZ2^3)/
      (768*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2^2*MWhat2^(3/2)*MZ2^3)/(192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3037*MH2^2*MWhat2^(5/2)*MZ2^3)/
      (13824*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (65*MH2*MT2*MWhat2^(5/2)*MZ2^3)/(768*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(5/2)*MZ2^3)/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (8041*MH2*MWhat2^(7/2)*MZ2^3)/
      (6912*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (13*MT2*MWhat2^(7/2)*MZ2^3)/(192*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1583*MWhat2^(9/2)*MZ2^3)/(1728*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (65*MH2^2*MWhat2^(3/2)*MZ2^4)/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (325*MH2*MWhat2^(5/2)*MZ2^4)/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (65*MWhat2^(7/2)*MZ2^4)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(3/2)*MZ2^4)/(512*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (65*MH2*MWhat2^(5/2)*MZ2^4)/
      (512*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MWhat2^(7/2)*MZ2^4)/(128*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*Sqrt[MWhat2]*MZ2^5)/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MH2*MWhat2^(3/2)*MZ2^5)/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^5)/(288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(13/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(15/2)*(32*MT2 + 373*MZ2))/(432*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^(17/2)*(32*MT2 + 373*MZ2))/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(3/2)*(22*MWhat2^3 - 45*MWhat2^2*MZ2 + 28*MWhat2*MZ2^2 - 
        5*MZ2^3))/(2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*Nc)/(36*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^(3/2)*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*SWhat2)/(192*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*SWhat2)/(144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (MH2^3*MWhat2^(3/2)*SWhat2)/(576*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(3/2)*SWhat2)/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) + (313*MWhat2^(5/2)*SWhat2)/(432*Pi^3*VMU^2) + 
     (25*MWhat2^(5/2)*SWhat2)/(216*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (313*CWhat2*MWhat2^(5/2)*SWhat2)/(864*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (MH2^2*MWhat2^(5/2)*SWhat2)/(144*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(7/2)*SWhat2)/(48*(-1 + 2*CWhat2)*
       (-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2)/(24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*SWhat2)/(288*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2^(3/2)*MZ2*SWhat2)/(1152*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (11*MWhat2^(5/2)*MZ2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*MZ2^2*SWhat2)/(48*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (31*MWhat2^(7/2)*MZ*SWhat2)/(432*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (5*MT2*MWhat2^(7/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + (19*MWhat2^(9/2)*MZ*SWhat2)/
      (216*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2)/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MWhat2^(11/2)*MZ*SWhat2)/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2)/(96*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (181*MWhat2^(5/2)*MZ*MZ2*SWhat2)/
      (864*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (23*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (163*MWhat2^(7/2)*MZ*MZ2*SWhat2)/(864*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2)/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (151*MWhat2^(5/2)*MZ*MZ2^2*SWhat2)/(1728*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2)/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ*MZ2^3*SWhat2)/(576*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ2*SWhat2)/(12*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2)/(144*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2)/(36*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2^4*SWhat2)/(576*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*SWhat2)/(18*Pi*VMU^2) + (CWhat2*MWhat2^(5/2)*SWhat2)/
      (36*(-1 + 2*CWhat2)*Pi*VMU^2) + (283*MWhat2^(5/2)*SWhat2^2)/
      (432*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (313*MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/
      (432*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - (MWhat2^(5/2)*SWhat2^2)/
      (18*(-1 + 2*CWhat2)*Pi*VMU^2) - (MWhat2^(5/2)*MZ*MZ2*SWhat2^2)/
      (18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi*VMU^2) - 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*A0i[aa0, MH2])/(32*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MH2])/(288*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/
      (144*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(96*(-1 + 2*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (32*(-1 + 2*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MH2])/(64*(-1 + 2*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2*MWhat2^(5/2)*SWhat2*A0i[aa0, MH2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MH2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MH2*MWhat2^(3/2)*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*SWhat2*A0i[aa0, MH2])/(48*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MH2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 3*MZ2^2) + 
        4*MH2*MWhat2^3*(6*MWhat2^3 - 145*MWhat2^2*MZ2 + 142*MWhat2*MZ2^2 - 
          17*MZ2^3) + 3*MH2^3*MWhat2*(12*MWhat2^3 - 56*MWhat2^2*MZ2 + 
          51*MWhat2*MZ2^2 - 11*MZ2^3) + MH2^4*(-6*MWhat2^3 + 
          25*MWhat2^2*MZ2 - 22*MWhat2*MZ2^2 + 5*MZ2^3) + 
        MH2^2*(-54*MWhat2^5 + 447*MWhat2^4*MZ2 - 429*MWhat2^3*MZ2^2 + 
          78*MWhat2^2*MZ2^3))*SWhat2*A0i[aa0, MH2])/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*SWhat2^2*A0i[aa0, MH2])/(384*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(9/2)*SWhat2^2*
       A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MH2*MWhat2^(11/2)*SWhat2^2*A0i[aa0, MH2])/
      (384*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MH2^3*MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(7/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*MH2*MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (2304*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ2*SWhat2^2*A0i[aa0, MH2])/(32*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MWhat2^(3/2)*MZ2^2*SWhat2^2*
       A0i[aa0, MH2])/(768*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2^2*MWhat2^(5/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (256*CWhat2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2^2*SWhat2^2*A0i[aa0, MH2])/(192*CWhat2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2^2*
       A0i[aa0, MH2])/(288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(5/2)*MZ*MZ2^2*SWhat2^2*A0i[aa0, MH2])/
      (24*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (5*MT2*MWhat2^(7/2)*A0i[aa0, MT2])/(96*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (25*MWhat2^(5/2)*A0i[aa0, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (2*MWhat2^(9/2)*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (5*MWhat2^(7/2)*A0i[aa0, MT2])/
      (54*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ2*A0i[aa0, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*Sqrt[MWhat2]*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (MWhat2^(3/2)*MZ2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (17*MT2*MWhat2^(3/2)*MZ2^2*A0i[aa0, MT2])/(384*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MT2])/
      (128*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*Sqrt[MWhat2]*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MT2])/(48*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) + (MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/
      (96*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(3/2)*SWhat2*A0i[aa0, MT2])/(96*(-1 + 2*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) + (MWhat2^(9/2)*SWhat2*A0i[aa0, MT2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*SWhat2*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (13*MWhat2^(7/2)*MZ2*SWhat2*A0i[aa0, MT2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (143*MWhat2^(5/2)*MZ2^2*SWhat2*A0i[aa0, MT2])/(1152*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (11*MWhat2^(3/2)*MZ2^3*SWhat2*A0i[aa0, MT2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (4*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)*MZ2*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(48*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (25*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MT2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (48*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/(48*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2^2*SWhat2^2*A0i[aa0, MT2])/(108*MT2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2^3*SWhat2^2*A0i[aa0, MT2])/
      (108*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(54*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2^3*A0i[aa0, MT2])/
      (27*MT2*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*A0i[aa0, MWhat2])/(144*Pi^3*VMU^2) + 
     (3*MWhat2^(3/2)*A0i[aa0, MWhat2])/(16*Pi^3*VMU^2) + 
     (3*CWhat2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(5/2)*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*(MH2 - MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MWhat2^(7/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(7/2)*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*MH2^3*MWhat2^(9/2)*A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*MH2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (27*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(64*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (133*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*MWhat2^(15/2)*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (192*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (31*MWhat2^(7/2)*A0i[aa0, MWhat2])/(72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(13/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (2*MH2^2*MWhat2^(15/2)*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^(17/2)*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*
       MZ2^2*Pi^3*VMU^2) - (3*MH2*MWhat2^(17/2)*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (4*MWhat2^(19/2)*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*A0i[aa0, MWhat2])/(12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
       MZ2^2*Pi^3*VMU^2) - (MWhat2^(11/2)*A0i[aa0, MWhat2])/
      (12*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (13*MWhat2^(5/2)*A0i[aa0, MWhat2])/(72*MZ2*Pi^3*VMU^2) + 
     (71*MH2^2*MWhat2^(11/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MH2^3*MWhat2^(11/2)*A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (71*MH2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MH2^2*MWhat2^(13/2)*A0i[aa0, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (71*MWhat2^(15/2)*A0i[aa0, MWhat2])/(288*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (47*MH2*MWhat2^(15/2)*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (47*MWhat2^(17/2)*A0i[aa0, MWhat2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (17*MH2*MWhat2^(7/2)*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*MWhat2^(9/2)*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(36*Pi^3*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(32*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (9*CWhat2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*VMU^2) + (3*CWhat2*MWhat2^(5/2)*MZ2*
       A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (MH2^3*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (539*MH2^2*MWhat2^(7/2)*MZ2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (137*MH2^3*MWhat2^(7/2)*MZ2*A0i[aa0, MWhat2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (967*MH2*MWhat2^(9/2)*MZ2*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (497*MH2^2*MWhat2^(9/2)*MZ2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (89*MWhat2^(11/2)*MZ2*A0i[aa0, MWhat2])/(384*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (307*MH2*MWhat2^(11/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (41*MWhat2^(13/2)*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (37*MH2*MWhat2^(3/2)*MZ2*
       A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (103*MWhat2^(5/2)*MZ2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MZ2^2*A0i[aa0, MWhat2])/
      (24*Sqrt[MWhat2]*Pi^3*VMU^2) - (7*MH2^3*MWhat2^(3/2)*MZ2^2*
       A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (455*MH2^2*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (283*MH2^3*MWhat2^(5/2)*MZ2^2*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (817*MH2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (379*MH2^2*MWhat2^(7/2)*MZ2^2*A0i[aa0, MWhat2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (49*MWhat2^(9/2)*MZ2^2*A0i[aa0, MWhat2])/(256*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (463*MH2*MWhat2^(9/2)*MZ2^2*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (181*MWhat2^(11/2)*MZ2^2*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*MZ2^2*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(3/2)*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^3*Sqrt[MWhat2]*MZ2^3*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (41*MH2^2*MWhat2^(3/2)*MZ2^3*
       A0i[aa0, MWhat2])/(768*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (91*MH2^3*MWhat2^(3/2)*MZ2^3*A0i[aa0, MWhat2])/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (3*MH2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*MH2^2*MWhat2^(5/2)*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MWhat2^(7/2)*MZ2^3*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (137*MH2*MWhat2^(7/2)*MZ2^3*
       A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^(9/2)*MZ2^3*A0i[aa0, MWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ2^4*A0i[aa0, MWhat2])/(2304*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^3*Sqrt[MWhat2]*MZ2^4*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ2^4*A0i[aa0, MWhat2])/(1152*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(3/2)*MZ2^4*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/
      (2304*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(5/2)*MZ2^4*A0i[aa0, MWhat2])/(128*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ2^4*A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^4*Sqrt[MWhat2]*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*
       A0i[aa0, MWhat2])/(1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2*
       A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (CWhat2*MWhat2^(5/2)*MZ*MZ2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^(3/2)*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (CWhat2^2*MH2*MWhat2^(3/2)*A0i[aa0, MWhat2])/
      (64*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (3*MWhat2^(5/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (CWhat2^2*MWhat2^(5/2)*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^(5/2)*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (MWhat2^(7/2)*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*
       SWhat2*VMU^2) - (CWhat2^2*MH2*Sqrt[MWhat2]*MZ2*A0i[aa0, MWhat2])/
      (32*(-1 + 2*CWhat2)*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (3*CWhat2^2*MWhat2^(3/2)*MZ2*A0i[aa0, MWhat2])/(64*(-1 + 2*CWhat2)*
       (MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (MH2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/(288*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (MH2^2*Sqrt[MWhat2]*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/(16*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(3/2)*SWhat2*A0i[aa0, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(24*(-1 + 2*CWhat2)*
       (-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MWhat2])/(8*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (13*MWhat2^(5/2)*SWhat2*
       A0i[aa0, MWhat2])/(48*(-1 + 2*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*A0i[aa0, MWhat2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2*SWhat2*A0i[aa0, MWhat2])/(72*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^2*SWhat2*A0i[aa0, MWhat2])/(144*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (13*MWhat2^(5/2)*MZ*SWhat2*
       A0i[aa0, MWhat2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MH2*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (17*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (72*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(11/2)*MZ*SWhat2*A0i[aa0, MWhat2])/
      (6*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MH2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (3*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (16*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (85*MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (31*MWhat2^(7/2)*MZ*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (36*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (37*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (96*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (103*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/(24*Sqrt[MWhat2]*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) - (MWhat2^(3/2)*MZ*MZ2^3*SWhat2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*
       VMU^2) + (MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) - (CWhat2*MWhat2^(5/2)*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (12*Pi^3*VMU^2) - (MWhat2^(5/2)*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*Pi^3*VMU^2) + (CWhat2*MWhat2^(5/2)*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(12*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ*MZ2*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(-1 + 2*CWhat2)*Pi^3*VMU^2) + (MWhat2^(5/2)*MZ2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*A0i[aa0, MZ2])/(768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (293*MWhat2^(9/2)*A0i[aa0, MZ2])/(1728*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (187*MWhat2^(5/2)*A0i[aa0, MZ2])/(864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*A0i[aa0, MZ2])/(8*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^(13/2)*A0i[aa0, MZ2])/(54*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (5*MWhat2^(9/2)*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) + (5*MWhat2^(5/2)*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*A0i[aa0, MZ2])/(384*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (29*MWhat2^(11/2)*A0i[aa0, MZ2])/(216*(2*MWhat2 - MZ2)^3*MZ2*
       Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*MWhat2^(7/2)*A0i[aa0, MZ2])/
      (54*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (5*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(64*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) - (MH2*MWhat2^(5/2)*MZ2*A0i[aa0, MZ2])/(2304*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (157*MWhat2^(7/2)*MZ2*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ2*A0i[aa0, MZ2])/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (745*MWhat2^(5/2)*MZ2^2*A0i[aa0, MZ2])/(6912*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (Sqrt[MWhat2]*MZ2^2*A0i[aa0, MZ2])/(576*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MWhat2^(3/2)*MZ2^3*A0i[aa0, MZ2])/(64*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ2^4*A0i[aa0, MZ2])/
      (768*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2*A0i[aa0, MZ2])/(16*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) - (CWhat2*Sqrt[MWhat2]*MZ*MZ2^2*A0i[aa0, MZ2])/
      (32*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(640*MWhat2^6 - 1216*MWhat2^5*MZ2 + 
        MWhat2^2*(3*MH2 - 1225*MZ2)*MZ2^3 + 198*MWhat2*MZ2^5 + 15*MZ2^6 - 
        2*MWhat2^4*MZ2*(9*MH2 + 538*MZ2) + 3*MWhat2^3*MZ2^2*
         (3*MH2 + 820*MZ2))*A0i[aa0, MZ2])/(3456*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) - (MWhat2^(3/2)*A0i[aa0, MZ2])/(16*Pi^3*SWhat2*VMU^2) + 
     (CWhat2^2*MWhat2^(3/2)*A0i[aa0, MZ2])/(32*(-1 + 2*CWhat2)*Pi^3*SWhat2*
       VMU^2) - (MWhat2^(7/2)*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^(5/2)*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*Sqrt[MWhat2]*MZ2*A0i[aa0, MZ2])/(64*(-1 + 2*CWhat2)*Pi^3*
       SWhat2*VMU^2) - (7*MWhat2^(3/2)*SWhat2*A0i[aa0, MZ2])/
      (192*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (3*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(16*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (3*MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/
      (16*(-1 + 2*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^(5/2)*SWhat2*A0i[aa0, MZ2])/(72*(-1 + 2*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MWhat2^(7/2)*SWhat2*A0i[aa0, MZ2])/(12*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2^(3/2)*MZ2*SWhat2*A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (Sqrt[MWhat2]*MZ2^2*SWhat2*
       A0i[aa0, MZ2])/(288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/(72*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (MH2*MWhat2^(5/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*SWhat2*A0i[aa0, MZ2])/(8*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*
       Pi^3*VMU^2) + (10*MWhat2^(9/2)*MZ*SWhat2*A0i[aa0, MZ2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (7*MWhat2^(3/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/
      (96*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (187*MWhat2^(5/2)*MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*Sqrt[MWhat2]*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*A0i[aa0, MZ2])/(288*(2*MWhat2 - MZ2)*
       (8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/(96*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(48*Pi^3*VMU^2) + 
     (7*MT2^2*MWhat2^(3/2)*B0i[bb0, MWhat2, 0, MT2])/
      (384*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MWhat2, 0, MT2])/(384*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MWhat2^(7/2)*B0i[bb0, MWhat2, 0, MT2])/
      (192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MT2^2*Sqrt[MWhat2]*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (384*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (384*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, 0, MT2])/(192*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (Sqrt[MWhat2]*(MT2^2*(7*MWhat2 - 5*MZ2) + 
        MT2*MWhat2*(7*MWhat2 - 5*MZ2) - 2*MWhat2^2*(MWhat2 + MZ2))*
       B0i[bb0, MWhat2, 0, MT2])/(192*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MT2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*B0i[bb0, MWhat2, MH2, MWhat2])/(192*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) - 
     (7*MH2^3*MWhat2^(3/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MH2^2*MWhat2^(5/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (25*MH2*MWhat2^(7/2)*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*B0i[bb0, MWhat2, MH2, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + (5*MH2^3*Sqrt[MWhat2]*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(2304*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (7*MH2^2*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MH2*MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (576*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(1152*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (MH2^3*Sqrt[MWhat2]*SWhat2*B0i[bb0, MWhat2, MH2, 
        MWhat2])/(288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(3/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(5/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*Sqrt[MWhat2]*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (144*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (37*MWhat2^(5/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) + 
     (55*MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[bb0, MWhat2, MWhat2, MZ2])/(12*MZ2*Pi^3*VMU^2) + 
     (7*MWhat2^(3/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*Pi^3*VMU^2) + 
     (5*MWhat2^(3/2)*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (256*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*Sqrt[MWhat2]*MZ2^3*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (2304*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(1152*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (19*MWhat2^(7/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (3*MWhat2^(9/2)*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (4*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (19*MWhat2^(5/2)*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (144*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (Sqrt[MWhat2]*MZ*MZ2^3*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(3/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^(7/2)*B0i[bb0, MZ2, MH2, MZ2])/
      (384*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (768*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2304*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (32*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
      (64*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (1152*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^(3/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (259*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/(1728*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (13*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/
      (216*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(5/2)*B0i[bb0, MZ2, MT2, MT2])/(864*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (5*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) + (2*MT2*MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (13*MT2*MWhat2^(11/2)*B0i[bb0, MZ2, MT2, MT2])/(108*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) - (MWhat2^(13/2)*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(7/2)*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MWhat2 - MZ2)*MZ2*
       Pi^3*VMU^2) + (MWhat2^(9/2)*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (73*MT2*MWhat2^(7/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (1152*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (89*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (17*MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*MT2*MWhat2^(5/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (17*MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (3456*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*(MT2*(128*MWhat2^4 - 416*MWhat2^3*MZ2 + 
          518*MWhat2^2*MZ2^2 - 219*MWhat2*MZ2^3 + 7*MZ2^4) + 
        MZ2*(64*MWhat2^4 - 208*MWhat2^3*MZ2 + 178*MWhat2^2*MZ2^2 - 
          69*MWhat2*MZ2^3 + 17*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
      (1728*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (5*MT2*MWhat2^(7/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (4*MT2*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (7*MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (5*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (432*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (107*MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MWhat2^(15/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/(12*(2*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) - (71*MWhat2^(13/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (17*MWhat2^(9/2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (77*MWhat2^(9/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (576*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (47*MWhat2^(7/2)*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (2304*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 428*MWhat2^3*MZ2^2 + 
        462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MWhat2, 
        MWhat2])/(1152*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (17*MWhat2^(9/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(11/2)*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2*MWhat2 - MZ2)*MZ2*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (18*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (288*(2*MWhat2 - MZ2)*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*SWhat2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (6*(2 - 4*CWhat2)*Pi*VMU^2) - (MT2^3*MWhat2^(3/2)*SWhat2*
       B0i[dbb0, MWhat2, 0, MT2])/(96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) + (MT2^2*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (96*(-1 + 2*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(-1 + 2*CWhat2)*(-MT2 + MWhat2)*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (48*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, 0, MT2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(288*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(72*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*B0i[dbb0, MWhat2, MH2, MWhat2])/(24*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(3/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (576*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2^(5/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (96*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (48*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (6*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (8*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^(5/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MH2, MWhat2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*B0i[dbb0, MWhat2, MWhat2, MZ2])/(6*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(5/2)*MZ2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*Pi^3*VMU^2) - (CWhat2*MWhat2^(3/2)*MZ2^2*B0i[dbb0, MWhat2, MWhat2, 
        MZ2])/(18*Pi^3*VMU^2) - (CWhat2*Sqrt[MWhat2]*MZ2^3*
       B0i[dbb0, MWhat2, MWhat2, MZ2])/(288*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(7/2)*MZ*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(5/2)*MZ*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (72*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (CWhat2*Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (288*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^(11/2)*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (2*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (7*CWhat2*MWhat2^(9/2)*MZ2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (8*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2^(7/2)*MZ2^2*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (18*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^(5/2)*MZ2^3*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (32*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^4*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (96*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (CWhat2*Sqrt[MWhat2]*MZ2^5*SWhat2*B0i[dbb0, MWhat2, MWhat2, MZ2])/
      (576*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/(3*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*MZ2*Pi^3*VMU^2) + (13*MWhat2^(9/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, 
        MWhat2, MZ2])/(12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(11/2)*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      ((-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*MZ*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (6*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, 0, MWhat2, 0, 0, MWhat2, MZ2])/
      (3*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^3*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
     (MWhat2^(9/2)*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (7*MWhat2^(7/2)*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (48*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (MWhat2^(3/2)*MZ2^3*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(7/2)*MZ*MZ2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (12*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(5/2)*MZ*MZ2^2*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (8*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ*MZ2^4*SWhat2*C0i[cc0, MWhat2, 0, 0, 0, 0, MZ2])/
      (24*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(11/2)*Log[CWhat2])/(36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MWhat2^(13/2)*Log[CWhat2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(15/2)*Log[CWhat2])/(9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(13/2)*Log[CWhat2])/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MH2*MWhat2^(15/2)*Log[CWhat2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (MWhat2^(17/2)*Log[CWhat2])/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(9/2)*MZ2*Log[CWhat2])/(6*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(11/2)*MZ2*Log[CWhat2])/(6*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^(13/2)*MZ2*Log[CWhat2])/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MWhat2^(7/2)*MZ2^2*
       Log[CWhat2])/(36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (25*MH2*MWhat2^(9/2)*MZ2^2*Log[CWhat2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2*Log[CWhat2])/(9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MWhat2^(5/2)*MZ2^3*
       Log[CWhat2])/(192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (25*MH2*MWhat2^(7/2)*MZ2^3*Log[CWhat2])/
      (192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^(9/2)*MZ2^3*Log[CWhat2])/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(3/2)*MZ2^4*Log[CWhat2])/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(5/2)*MZ2^4*Log[CWhat2])/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*MZ2^4*Log[CWhat2])/(144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MWhat2^(5/2)*SWhat2*
       Log[MH2/MWhat2])/(192*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*
       (MH2 - 3*MWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^(7/2)*SWhat2*
       Log[MH2/MWhat2])/(48*(-1 + 2*CWhat2)*(MH2 - 4*MWhat2)*(MH2 - 3*MWhat2)*
       Pi^3*VMU^2) + (MWhat2^(9/2)*SWhat2*Log[MH2/MWhat2])/
      (16*(-1 + 2*CWhat2)*(-MH2 + 3*MWhat2)*(-MH2 + 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(5/2)*MZ2*SWhat2*Log[MH2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2^3*MWhat2^(7/2)*MZ2*SWhat2*Log[MH2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^(9/2)*MZ2*SWhat2*Log[MH2/MWhat2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(11/2)*MZ2*SWhat2*Log[MH2/MWhat2])/(24*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(3/2)*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^3*MWhat2^(5/2)*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(7/2)*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2^(9/2)*MZ2^2*SWhat2*Log[MH2/MWhat2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*Sqrt[MWhat2]*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (5*MH2^3*MWhat2^(3/2)*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2^2*MWhat2^(5/2)*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^(7/2)*MZ2^3*SWhat2*Log[MH2/MWhat2])/
      (96*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*Log[MWhat2/MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^(9/2)*SWhat2*Log[MWhat2/MZ2])/(4*(-1 + 2*CWhat2)*
       (12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2^(7/2)*MZ2*SWhat2*Log[MWhat2/MZ2])/
      (48*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(5/2)*MZ2^2*SWhat2*Log[MWhat2/MZ2])/
      (12*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^(3/2)*MZ2^3*SWhat2*Log[MWhat2/MZ2])/
      (192*(-1 + 2*CWhat2)*(12*MWhat2^2 - 7*MWhat2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*Log[-(MZ2/MWhat2)])/(24*(-1 + 2*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) - (MWhat2^(5/2)*MZ2*SWhat2*
       Log[-(MZ2/MWhat2)])/(16*(-1 + 2*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (Sqrt[MWhat2]*MZ2^3*SWhat2*Log[-(MZ2/MWhat2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*VMU^2*((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + 
          MH2*MWhat2*(MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 
              25*MWhat2*MZ2^2 + 3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 
              160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(12*Pi) - (MWhat2^(3/2)*SWhat2*VMU^2*
       ((216*MWhat2^3*(2*MWhat2 - MZ2)*MZ2^2 + MH2*MWhat2*
           (MZ2*(-560*MWhat2^3 + 154*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
              3*MZ2^3) - 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) + 
          MH2^2*(MZ2*(560*MWhat2^3 - 643*MWhat2^2*MZ2 + 248*MWhat2*MZ2^2 - 
              3*MZ2^3) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
              23*MWhat2*MZ2^2 + 9*MZ2^3)) - 3*MH2^3*MZ2^3*SWhat2)/
         (576*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) - 
        ((MH2^2 + 48*MH2*MWhat2 - 36*MWhat2^2 + MH2*MZ2)*A0i[aa0, MWhat2])/
         (96*MH2*MWhat2*Pi^2*VMU^4) + ((1 - CWhat2)*MWhat2*
          (1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2*VMU^4) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2*VMU^4) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2*VMU^4) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2*VMU^4) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2*VMU^4) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*
          VMU^4) + (MWhat2*(36*MWhat2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
           MH2*MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 
             21*MZ2^3) - MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 
             161*MWhat2*MZ2^2 + 66*MZ2^3))*Log[MWhat2])/
         (96*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*MZ2^2*Pi^2*VMU^4) + 
        (MWhat2*(36*MWhat2^2*(2*MWhat2 - MZ2)*MZ2^2 - MH2*MWhat2*
            (48*MWhat2^3 + 68*MWhat2^2*MZ2 - 80*MWhat2*MZ2^2 + 21*MZ2^3) + 
           MH2^2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 161*MWhat2*MZ2^2 + 
             66*MZ2^3))*Log[\[Mu]])/(48*MH2*(MH2 - MWhat2)*(2*MWhat2 - MZ2)*
          MZ2^2*Pi^2*VMU^4)))/(6*(2 - 4*CWhat2)*Pi) + 
     (MH2^2*MT2^2*MWhat2^(5/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2^2*MWhat2^(7/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(9/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(9/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(11/2)*MZ2*SWhat2*Log[\[Mu]^2/MT2])/
      (6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2^2*MWhat2^(3/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MT2*MWhat2^(5/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2^2*MWhat2^(5/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MT2*MWhat2^(7/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^(7/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MWhat2^(9/2)*MZ2^2*SWhat2*Log[\[Mu]^2/MT2])/
      (6*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2^2*Sqrt[MWhat2]*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MT2*MWhat2^(3/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (96*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2^2*MWhat2^(3/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (192*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MH2*MT2*MWhat2^(5/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (96*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^(5/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^(7/2)*MZ2^3*SWhat2*Log[\[Mu]^2/MT2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^4*MWhat2^(7/2)*Log[\[Mu]^2/MWhat2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*MH2^3*MWhat2^(9/2)*Log[\[Mu]^2/MWhat2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*MH2^2*MWhat2^(11/2)*Log[\[Mu]^2/MWhat2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MH2*MWhat2^(13/2)*Log[\[Mu]^2/MWhat2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^(15/2)*Log[\[Mu]^2/MWhat2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^4*MWhat2^(5/2)*MZ2*Log[\[Mu]^2/MWhat2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MH2^3*MWhat2^(7/2)*MZ2*Log[\[Mu]^2/MWhat2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(9/2)*MZ2*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MH2*MWhat2^(11/2)*MZ2*Log[\[Mu]^2/MWhat2])/(36*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(13/2)*MZ2*Log[\[Mu]^2/MWhat2])/(6*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2^4*MWhat2^(3/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (35*MH2^3*MWhat2^(5/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (65*MH2^2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (576*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*MH2*MWhat2^(9/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(11/2)*MZ2^2*Log[\[Mu]^2/MWhat2])/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^4*Sqrt[MWhat2]*MZ2^3*Log[\[Mu]^2/MWhat2])/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*MH2^3*MWhat2^(3/2)*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (13*MH2^2*MWhat2^(5/2)*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (576*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MH2*MWhat2^(7/2)*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(9/2)*MZ2^3*Log[\[Mu]^2/MWhat2])/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MWhat2^(5/2)*SWhat2*Log[\[Mu]^2/MWhat2])/(36*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^(5/2)*SWhat2*Log[\[Mu]^2/MWhat2])/
      (72*(-1 + 2*CWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^(5/2)*SWhat2^2*Log[\[Mu]^2/MWhat2])/(36*(-1 + 2*CWhat2)*Pi^3*
       VMU^2) + (11*MWhat2^(5/2)*MZ*MZ2*SWhat2^2*Log[\[Mu]^2/MWhat2])/
      (36*(8*MWhat2*MZ - 4*MZ*MZ2)*Pi^3*VMU^2) + 
     (5*MH2^2*MWhat2^(11/2)*Log[\[Mu]^2/MZ2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*MH2*MWhat2^(13/2)*Log[\[Mu]^2/MZ2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^(15/2)*Log[\[Mu]^2/MZ2])/(18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^(13/2)*Log[\[Mu]^2/MZ2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(15/2)*Log[\[Mu]^2/MZ2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MWhat2^(17/2)*Log[\[Mu]^2/MZ2])/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (11*MH2^2*MWhat2^(9/2)*MZ2*Log[\[Mu]^2/MZ2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*MH2*MWhat2^(11/2)*MZ2*Log[\[Mu]^2/MZ2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MWhat2^(13/2)*MZ2*Log[\[Mu]^2/MZ2])/(18*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MH2^2*MWhat2^(7/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*MH2*MWhat2^(9/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*MWhat2^(11/2)*MZ2^2*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MH2^2*MWhat2^(5/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (275*MH2*MWhat2^(7/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MWhat2^(9/2)*MZ2^3*Log[\[Mu]^2/MZ2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MH2^2*MWhat2^(3/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*MH2*MWhat2^(5/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*MWhat2^(7/2)*MZ2^4*Log[\[Mu]^2/MZ2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*Sqrt[MWhat2]*MZ2^5*Log[\[Mu]^2/MZ2])/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^(3/2)*MZ2^5*Log[\[Mu]^2/MZ2])/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(5/2)*MZ2^5*Log[\[Mu]^2/MZ2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^(7/2)*SWhat2*Log[\[Mu]^2/MZ2])/(6*(-1 + 2*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (MWhat2^(9/2)*SWhat2*Log[\[Mu]^2/MZ2])/
      (12*(-1 + 2*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (MT2*MWhat2^(3/2)*Nc*tag[top])/(288*Pi^3*VMU^2) + 
     (MT2*Sqrt[MWhat2]*Nc*A0i[aa0, MT2]*tag[top])/(72*Pi^3*VMU^2) + 
     (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*tag[top])/(144*Pi^3*VMU^2) - 
     (MT2^2*Sqrt[MWhat2]*Nc*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2) - (MT2*MWhat2^(3/2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
       tag[top])/(144*Pi^3*VMU^2) + (MT2^2*MWhat2^(3/2)*Nc*
       B0i[dbb0, MWhat2, 0, MT2]*tag[top])/(144*Pi^3*VMU^2) + 
     (MT2*MWhat2^(5/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (144*Pi^3*VMU^2) - (MWhat2^(7/2)*Nc*B0i[dbb0, MWhat2, 0, MT2]*tag[top])/
      (72*Pi^3*VMU^2)) + 
   ((MWhat2^(5/2)*(Cll[1, l, l, 1] + Cll[2, l, l, 2] + Cll[3, l, l, 3]))/72 + 
     (MWhat2^(5/2)*B0i[bb1, MWhat2, 0, 0]*(Cll[1, l, l, 1] + 
        Cll[2, l, l, 2] + Cll[3, l, l, 3]))/24 - 
     (MWhat2^(3/2)*Nc*(MWhat2 + A0i[aa0, MWhat2])*(Clq3[l, l, 1, 1] + 
        Clq3[l, l, 2, 2]))/48 + B0i[bb00, MWhat2, 0, 0]*
      (-1/12*(MWhat2^(3/2)*(Cll[1, l, l, 1] + Cll[2, l, l, 2] + 
          Cll[3, l, l, 3])) - (MWhat2^(3/2)*Nc*(Clq3[l, l, 1, 1] + 
          Clq3[l, l, 2, 2]))/12) + (MWhat2^(3/2)*Nc*A0i[aa0, MT2]*
       Clq3[l, l, 3, 3])/48 - (MWhat2^(3/2)*Nc*B0i[bb00, MWhat2, 0, MT2]*
       Clq3[l, l, 3, 3]*tag[top])/12 + B0i[bb0, MWhat2, 0, MT2]*
      ((MT2*MWhat2^(3/2)*Nc*Clq3[l, l, 3, 3]*tag[top])/48 - 
       (MWhat2^(5/2)*Nc*Clq3[l, l, 3, 3]*tag[top])/48))/(Pi^3*VMU^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu61_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(CWw*MW2^2*Class[1]*(-29*MW2^2*MZ2*SW2 + 30*MW2*MZ2^2*SW2 + 
     7*MW2*MZ2^2*SW2^2 - 6*(4*MW2^2 - 2*MW2*MZ2*(5 + SW2) + MZ2^2*(5 + SW2))*
      A0i[aa0, MW2] + 6*CW2*MZ2*(-2*MW2 + MZ2)*A0i[aa0, MZ2] - 
     48*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2] + 36*MW2*MZ2^2*
      B0i[bb0, MW2, MW2, MZ2] - 6*MZ2^3*B0i[bb0, MW2, MW2, MZ2] - 
     18*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2] + 
     6*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2] + 24*MW2^3*B0i[bb0, MZ2, MW2, MW2] - 
     6*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2] + 24*MW2^2*MZ2^2*SW2*
      B0i[dbb0, MW2, MW2, MZ2] - 6*MW2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2] + 
     12*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
     12*MW2*MZ2^2*SW2^2*Log[\[Mu]^2/MW2]))/(MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (MW2^(3/2)*Class[8]*(2*MW2*(Cll[1, l, l, 1] + Cll[2, l, l, 2] + 
      Cll[3, l, l, 3]) - 12*B0i[bb00, MW2, 0, 0]*(Cll[1, l, l, 1] + 
      Cll[2, l, l, 2] + Cll[3, l, l, 3]) + 6*MW2*B0i[bb1, MW2, 0, 0]*
     (Cll[1, l, l, 1] + Cll[2, l, l, 2] + Cll[3, l, l, 3]) - 
    3*Nc*(MW2 + A0i[aa0, MW2])*(Clq3[l, l, 1, 1] + Clq3[l, l, 2, 2]) - 
    12*Nc*B0i[bb00, MW2, 0, 0]*(Clq3[l, l, 1, 1] + Clq3[l, l, 2, 2]) + 
    3*Nc*A0i[aa0, MT2]*Clq3[l, l, 3, 3] + 3*(MT2 - MW2)*Nc*
     B0i[bb0, MW2, 0, MT2]*Clq3[l, l, 3, 3]*tag[top] - 
    12*Nc*B0i[bb00, MW2, 0, MT2]*Clq3[l, l, 3, 3]*tag[top]))/
  (144*Pi^3*VALPHA^2) + 
 Class[6]*((MT*MW*MW2^2*Nc*(-8*MT2*MZ2*SW2 + 8*MZ2*SW2*A0i[aa0, MT2] + 
      MT2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])*CuB[3, 3]*tag[top])/
    (72*Sqrt[2]*MT2*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
   (MT*Nc*(MW2*(8*MW2^3 - 16*MW2^2*MZ2 - 3*CW2*MT2*MZ2^2 + 
        2*MW2*MZ2*(3*MT2 + 4*MZ2))*A0i[aa0, MT2] + 
      MT2*(-3*MZ2^2*(CW2*(MT2 - MW2)*(2*MW2 - MZ2) + MT2*MW2*SW2)*
         B0i[bb0, MW2, 0, MT2] + MW2^2*(MW2*(-8*MW2 + 5*MZ2)*
           B0i[bb0, MZ2, MT2, MT2] + MZ2^2*SW2*(-8*SW2 + 3*(MT2 - MW2)*
             B0i[dbb0, MW2, 0, MT2]))))*CuW[3, 3]*tag[top])/
    (72*Sqrt[2]*MT2*MZ2^2*Pi^3*SW2*VALPHA^2)) + 
 Class[3]*((CHbox*MW*(-6*MW2*(MH2 + MW2) + 2*MW2*(3*MH2 + 4*MW2) - 
      6*(MH2 - 2*MW2)*A0i[aa0, MH2] + (3*MZ2*SW2*(3*MW2 - MH2*SW2)*
        A0i[aa0, MH2])/(MW2 - MZ2) + 3*(2*MH2 - 3*MW2)*A0i[aa0, MW2] - 
      (3*(MH2 - 2*MW2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*A0i[aa0, MW2])/
       (MZ2^2*SW2^2) - (3*MW2^2*(MH2 - 2*MZ2)*A0i[aa0, MZ2])/(MZ2^2*SW2) + 
      6*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2] - 
      (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
        B0i[bb0, MW2, MH2, MW2])/(MZ2^2*SW2^2) + 
      (3*MW2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
       (MZ2^3*SW2^2) - (3*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
        B0i[bb0, MZ2, MH2, MZ2])/(MZ2^2*SW2^2) - 
      3*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]))/
    (864*Pi^3*VALPHA^2) - 
   (CHD*(-9*MW2*MZ2^3*SW2*(4*CW2*(MH2 - 2*MW2)*(MW2 - MZ2) + 
        (-17*MW2^2 + MH2*MZ2 - MW2*MZ2)*SW2)*A0i[aa0, MH2] + 
      (MW2 - MZ2)*(-9*(96*MW2^5 - 12*MZ2^5*SW2^2 - 8*MW2^4*MZ2*
           (5 + 2*Nc + 13*SW2) + MW2^2*MZ2^2*(MH2*(3 - 4*SW2) + 
            MZ2*(17 - 16*SW2 - 28*SW2^2)) - 4*MW2^3*MZ2*
           (MH2 + MZ2*(16 + 15*SW2 + SW2^2)) + MW2*MZ2^3*(MZ2 + 24*MZ2*SW2 - 
            20*MZ2*SW2^2 + MH2*(-1 + 2*SW2^2)))*A0i[aa0, MW2] + 
        MW2*(864*MW2^5 - 72*MH2*MW2^3*MZ2 - 672*MW2^4*MZ2 + 
          90*MH2*MW2^2*MZ2^2 - 312*MW2^3*MZ2^2 - 18*MH2*MW2*MZ2^3 + 
          102*MW2^2*MZ2^3 + 18*MW2*MZ2^4 - 16*MW2^4*MZ2*Nc - 
          8*MW2^3*MZ2^2*Nc + 372*MW2^4*MZ2*SW2 - 36*MH2*MW2^2*MZ2^2*SW2 + 
          168*MW2^3*MZ2^2*SW2 + 18*MW2^2*MZ2^3*SW2 - 216*MW2*MZ2^4*SW2 + 
          144*MW2^3*MZ2^2*Nc*SW2 + 1632*MW2^3*MZ2^2*SW2^2 + 
          18*MH2*MW2*MZ2^3*SW2^2 - 144*MW2^2*MZ2^3*SW2^2 + 
          171*MW2*MZ2^4*SW2^2 + 108*MZ2^5*SW2^2 - 144*MW2^3*MZ2^2*Pi^2*
           SW2^2 - 3*(8*MW2^4*(9 + 7*Nc - 27*SW2) + 3*MZ2^4*(-1 + 14*SW2^2) + 
            3*MW2*MZ2^3*(-5 - 20*SW2 + 33*SW2^2) + 6*MW2^2*MZ2*
             (MH2 + MZ2*(22 + 21*SW2 - 28*SW2^2)) + 4*MW2^3*MZ2*
             (Nc - 3*(18 + 10*SW2 + 9*SW2^2)))*A0i[aa0, MZ2] + 
          9*MZ2*(-2*MH2*MW2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2*(2 + 6*CW2*SW2 - 
                3*SW2^2)) + MH2^2*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2*(1 + 
                4*CW2*SW2 - 2*SW2^2)) + 12*MW2^2*(4*MW2^2 - 3*MW2*MZ2 + 
              MZ2^2*(1 + 2*CW2*SW2 - SW2^2)))*B0i[bb0, MW2, MH2, MW2] - 
          1296*MW2^4*MZ2*B0i[bb0, MW2, MW2, MZ2] - 1404*MW2^3*MZ2^2*
           B0i[bb0, MW2, MW2, MZ2] + 1044*MW2^2*MZ2^3*B0i[bb0, MW2, MW2, 
            MZ2] - 117*MW2*MZ2^4*B0i[bb0, MW2, MW2, MZ2] - 
          9*MZ2^5*B0i[bb0, MW2, MW2, MZ2] - 864*MW2^4*MZ2*SW2*
           B0i[bb0, MW2, MW2, MZ2] - 1944*MW2^3*MZ2^2*SW2*B0i[bb0, MW2, MW2, 
            MZ2] + 396*MW2^2*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2] + 
          36*MW2*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2] - 432*MW2^3*MZ2^2*SW2^2*
           B0i[bb0, MW2, MW2, MZ2] - 972*MW2^2*MZ2^3*SW2^2*
           B0i[bb0, MW2, MW2, MZ2] + 198*MW2*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, 
            MZ2] + 18*MZ2^5*SW2^2*B0i[bb0, MW2, MW2, MZ2] - 
          18*MH2^2*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2] + 72*MH2*MW2^2*MZ2^2*
           B0i[bb0, MZ2, MH2, MZ2] - 216*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, 
            MZ2] + 864*MW2^5*B0i[bb0, MZ2, MW2, MW2] + 1224*MW2^4*MZ2*
           B0i[bb0, MZ2, MW2, MW2] - 288*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, 
            MW2] - 18*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 
          18*MH2^2*MW2^2*MZ2^2*SW2*B0i[dbb0, MW2, MH2, MW2] + 
          72*MH2*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MH2, MW2] - 
          216*MW2^4*MZ2^2*SW2*B0i[dbb0, MW2, MH2, MW2] + 9*MH2^2*MW2*MZ2^3*
           SW2^2*B0i[dbb0, MW2, MH2, MW2] - 36*MH2*MW2^2*MZ2^3*SW2^2*
           B0i[dbb0, MW2, MH2, MW2] + 108*MW2^3*MZ2^3*SW2^2*
           B0i[dbb0, MW2, MH2, MW2] + 864*MW2^5*MZ2*SW2*B0i[dbb0, MW2, MW2, 
            MZ2] + 1224*MW2^4*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2] - 
          288*MW2^3*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2] - 18*MW2^2*MZ2^4*SW2*
           B0i[dbb0, MW2, MW2, MZ2] + 432*CW2*MW2^3*MZ2^3*SW2^2*
           B0i[dbb0, MW2, MW2, MZ2] + 612*CW2*MW2^2*MZ2^4*SW2^2*
           B0i[dbb0, MW2, MW2, MZ2] - 144*CW2*MW2*MZ2^5*SW2^2*
           B0i[dbb0, MW2, MW2, MZ2] - 9*CW2*MZ2^6*SW2^2*B0i[dbb0, MW2, MW2, 
            MZ2] + 864*MW2^5*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
          1728*MW2^4*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
          432*MW2^4*MZ2^2*SW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
          864*MW2^3*MZ2^3*SW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
          432*CW2*MW2^3*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
          648*CW2*MW2^2*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 
          216*CW2*MZ2^6*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
          108*MW2^2*MZ2^4*SW2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
          216*MW2*MZ2^5*SW2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
          108*MZ2^6*SW2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
          792*MW2^3*MZ2^2*SW2^2*Log[\[Mu]^2/MW2] - 96*MT2*MW2^4*Nc*tag[top] + 
          96*MT2*MW2^3*MZ2*Nc*tag[top] - 8*MW2^4*MZ2*Nc*tag[top] - 
          4*MW2^3*MZ2^2*Nc*tag[top] + 72*MT2*MW2^2*MZ2^2*Nc*SW2*tag[top] + 
          96*MW2^4*Nc*A0i[aa0, MT2]*tag[top] + 36*MT2*MW2^2*MZ2*Nc*
           A0i[aa0, MT2]*tag[top] - 96*MW2^3*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 
          72*CW2*MT2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] - 
          72*CW2*MW2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] - 
          36*MT2^2*MW2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
          36*MT2*MW2^3*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
          72*MW2^4*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
          72*CW2*MT2^2*MZ2^3*Nc*SW2*B0i[bb0, MW2, 0, MT2]*tag[top] - 
          36*CW2*MT2*MW2*MZ2^3*Nc*SW2*B0i[bb0, MW2, 0, MT2]*tag[top] - 
          96*MT2*MW2^4*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top] + 
          132*MT2*MW2^3*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top] - 
          48*MW2^4*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top] + 
          12*MW2^3*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top] + 
          36*MT2^2*MW2^2*MZ2^2*Nc*SW2*B0i[dbb0, MW2, 0, MT2]*tag[top] + 
          36*MT2*MW2^3*MZ2^2*Nc*SW2*B0i[dbb0, MW2, 0, MT2]*tag[top] - 
          72*MW2^4*MZ2^2*Nc*SW2*B0i[dbb0, MW2, 0, MT2]*tag[top]))))/
    (10368*MW*MZ2^3*(-MW2 + MZ2)*Pi^3*SW2^2*VALPHA^2)) + 
 Class[4]*(-1/24*(CHB*MW*(CW2*MZ2^3*SW2*A0i[aa0, MH2] - 
       MW2*MZ2^2*SW2*A0i[aa0, MZ2] + (MW2 - MZ2)*
        (CW2*(MH2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2] + 
         MW2^2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])))/
     (MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (CHW*MW*(MW2*MZ2^2*SW2*A0i[aa0, MH2] + MW2*MZ2*(-2*MW2 + CW2*MZ2)*
       A0i[aa0, MW2] + 2*MW2^2*MZ2*A0i[aa0, MZ2] - MW2*MZ2^2*A0i[aa0, MZ2] + 
      CW2*MH2*MW2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2] - 
      CW2*MH2*MZ2^3*SW2*B0i[bb0, 0, MH2, MZ2] - CW2*MW2*MZ2^3*SW2*
       B0i[bb0, 0, MH2, MZ2] + CW2*MZ2^4*SW2*B0i[bb0, 0, MH2, MZ2] - 
      2*CW2*MH2*MW2*MZ2^2*B0i[bb0, MW2, MH2, MW2] + 
      4*CW2*MW2^2*MZ2^2*B0i[bb0, MW2, MH2, MW2] + 
      CW2*MH2*MZ2^3*B0i[bb0, MW2, MH2, MW2] - 2*CW2*MW2*MZ2^3*
       B0i[bb0, MW2, MH2, MW2] - MH2*MW2*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2] + 
      MW2^2*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2] + 
      MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2] - 2*MW2^3*MZ2*
       B0i[bb0, MZ2, MH2, MZ2] + MH2*MW2^2*MZ2^2*SW2*B0i[dbb0, MW2, MH2, 
        MW2] - 2*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MH2, MW2]))/
    (24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (CHWB*(18*MT2*MW2*MZ2^4*(58*MW2^2 + 3*MW2*MZ2 + 36*MZ2^2)*SW2^3 + 
      27*CW2*MT2*MZ2^4*(12*MZ2*(-4*MW2 + MZ2) + MH2*(-2*MW2 + MZ2))*SW2^2*
       A0i[aa0, MH2] + 27*MT2*MW2*MZ2^3*(MW2 - CW2*MZ2)*SW2*(3*MW2 - MH2*SW2)*
       A0i[aa0, MH2] + 54*CW2*MT2*(MH2 - 2*MW2)*MZ2^4*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*A0i[aa0, MH2] + 27*MT2*MW2*(MW2 - CW2*MZ2)*
       (48*MW2^4 + 68*MW2^3*MZ2 + MZ2^3*(MH2 + MZ2) - 
        2*MW2^2*MZ2^2*(109 + 8*Nc) + 2*MW2*MZ2^2*(-MH2 + MZ2*(53 + 4*Nc)))*
       A0i[aa0, MW2] - 27*MT2*MW2*MZ2^2*(224*MW2^3 + MZ2^2*(MH2 + 21*MZ2) - 
        4*MW2^2*MZ2*(65 + 8*Nc) + 2*MW2*MZ2*(-2*MH2 + MZ2*(15 + 4*Nc)))*SW2*
       A0i[aa0, MW2] + 108*MT2*MZ2^4*(19*MW2^2 + 16*MW2*MZ2 + 6*MZ2^2)*SW2^3*
       A0i[aa0, MW2] - 54*MT2*MZ2^2*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + 
        MW2*MZ2*(MH2 + 4*MZ2))*SW2*(MW2 - MZ2*(1 + 3*SW2))*A0i[aa0, MW2] + 
      1296*MT2*MW2^2*(2*MW2 - MZ2)*MZ2^2*(MW2 - CW2*MZ2)*SW2*
       (MW2 + A0i[aa0, MW2]) - 1296*MT2*MW2^2*MZ2^4*SW2^2*
       (MW2 + A0i[aa0, MW2]) + 2592*MT2*MW2^2*MZ2^4*SW2^3*
       (MW2 + A0i[aa0, MW2]) + 1296*MT2*MW2^2*MZ2^3*SW2^2*
       (MW2 - MZ2*(1 + 3*SW2))*(MW2 + A0i[aa0, MW2]) - 
      3*MT2*MW2*(MW2 - CW2*MZ2)*(54*MW2*MZ2^3 + 9*MZ2^4 - 
        16*MW2^4*(27 + 11*Nc) + 8*MW2^3*MZ2*(135 + 23*Nc) - 
        MW2^2*MZ2*(9*MH2 + 666*MZ2 + 98*MZ2*Nc))*A0i[aa0, MZ2] + 
      3*MT2*MW2*MZ2^2*(81*MZ2^3 - 9*MH2*MW2*(2*MW2 + MZ2) - 
        8*MW2^3*(81 + 43*Nc) + 4*MW2^2*MZ2*(378 + 43*Nc) - 
        2*MW2*MZ2^2*(405 + 49*Nc))*SW2*A0i[aa0, MZ2] + 
      108*CW2*MT2*MZ2^4*(18*MW2^2 + 14*MW2*MZ2 - 13*MZ2^2)*SW2^3*
       A0i[aa0, MZ2] - 27*MT2*MW2*MZ2*(36*MW2^3 + 20*MW2^2*MZ2 - 
        21*MW2*MZ2^2 + 10*MZ2^3)*SW2*(MW2 - MZ2*(1 + 3*SW2))*A0i[aa0, MZ2] - 
      324*CW2*MT2*(MH2 - MZ2)*MZ2^4*(-2*MW2 + MZ2)*(-MW2 + MZ2)*SW2^2*
       B0i[bb0, 0, MH2, MZ2] - 27*MT2*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (2*MW2 - MZ2)*MZ2^2*(MW2 - CW2*MZ2)*B0i[bb0, MW2, MH2, MW2] + 
      27*CW2*MT2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - MZ2)*MZ2^4*SW2*
       B0i[bb0, MW2, MH2, MW2] - 54*CW2*MT2*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*
       MZ2^4*SW2*(MW2 - MZ2*(1 + 3*SW2))*B0i[bb0, MW2, MH2, MW2] + 
      27*MT2*MW2*MZ2*(MW2 - CW2*MZ2)*(96*MW2^4 + 88*MW2^3*MZ2 - 
        100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MW2, MW2, MZ2] - 
      27*CW2*MT2*(4*MW2 - MZ2)*MZ2^4*(100*MW2^2 + 20*MW2*MZ2 - 21*MZ2^2)*SW2*
       B0i[bb0, MW2, MW2, MZ2] - 108*MT2*MW2*MZ2^4*(24*MW2^2 + 30*MW2*MZ2 - 
        7*MZ2^2)*SW2^3*B0i[bb0, MW2, MW2, MZ2] + 54*MT2*MW2*MZ2^2*
       (24*MW2^3 + 54*MW2^2*MZ2 - 11*MW2*MZ2^2 - MZ2^3)*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*B0i[bb0, MW2, MW2, MZ2] + 
      27*MT2*MW2^3*MZ2*(MW2 - CW2*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2] - 27*MT2*MW2^2*MZ2^2*(MH2^2*(2*MW2 + MZ2) + 
        4*MH2*(6*MW2^2 - 8*MW2*MZ2 - MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + 
          MZ2^2))*SW2*B0i[bb0, MZ2, MH2, MZ2] - 27*MT2*MW2^3*(MW2 - CW2*MZ2)*
       (48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2] + 27*MT2*MW2^2*(4*MW2 - MZ2)*MZ2^2*
       (56*MW2^2 + 42*MW2*MZ2 + MZ2^2)*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      27*MT2*MW2^2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*B0i[dbb0, MW2, MH2, MW2] + 
      108*MT2*MW2^2*(4*MW2 - MZ2)*MZ2^4*(6*MW2 + 5*MZ2)*SW2^3*
       B0i[dbb0, MW2, MW2, MZ2] - 27*MT2*MW2^2*MZ2^2*
       (48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*B0i[dbb0, MW2, MW2, MZ2] + 
      1296*MT2*MW2^3*MZ2^4*(2*MW2 + 3*MZ2)*SW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2] - 1296*MT2*MW2^4*MZ2^2*(MW2 + 2*MZ2)*SW2*(MW2 - MZ2*(1 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 648*MT2*MW2*MZ2^5*(MW2 + MZ2)^2*
       SW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 324*CW2*MT2*(2*MW2 - MZ2)*MZ2^4*
       (MW2 + MZ2)^2*SW2*(MW2 - MZ2*(1 + 3*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, 
        MZ2] + 18*MT2*MW2^3*MZ2^4*SW2^3*(-583 + 48*Pi^2 - 
        222*Log[\[Mu]^2/MW2]) + 72*MT2*MW2^3*MZ2^4*SW2^3*
       (313 - 24*Pi^2 + 132*Log[\[Mu]^2/MW2]) + 6*MT2*MW2*MZ2^2*
       (112*MW2^3 - 164*MW2^2*MZ2 - 9*MT2*MZ2^2 + 4*MW2*MZ2*(9*MT2 + 13*MZ2))*
       Nc*SW2*A0i[aa0, MT2]*tag[top] - 6*MW2*(MW2 - CW2*MZ2)*Nc*
       (9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + 2*MT2*MW2*(32*MW2^3 - 40*MW2^2*MZ2 - 
          MW2*MZ2^2 + 9*MZ2^3) + 32*MW2^2*MZ2^3*SW2^2)*A0i[aa0, MT2]*
       tag[top] - 108*CW2*MT2*(MT2 - MW2)*MZ2^4*Nc*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*A0i[aa0, MT2]*tag[top] + 
      54*MT2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*MZ2^2*
       (MW2 - CW2*MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
      54*CW2*MT2*(MT2 - MW2)*(MT2 + 2*MW2)*(4*MW2 - MZ2)*MZ2^4*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] + 54*CW2*MT2^2*(2*MT2 + MW2)*MZ2^4*Nc*
       SW2*(MW2 - MZ2*(1 + 3*SW2))*B0i[bb0, MW2, 0, MT2]*tag[top] + 
      6*MT2*MW2^3*(MW2 - CW2*MZ2)*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
       tag[top] - 6*MT2*MW2^2*MZ2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 
          7*MZ2^2) + MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 54*MT2*MW2^2*
       (MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*Nc*SW2*(MW2 - MZ2*(1 + 3*SW2))*
       B0i[dbb0, MW2, 0, MT2]*tag[top] - 9*MT2*MW2*MZ2^2*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*(62*MW2^3 - 36*MZ2^3 + 
        4*MW2^2*MZ2*(25 + 6*Nc) + 3*MW2*MZ2*(-2*MH2 + MZ2 + 
          4*MT2*Nc*tag[top])) - 2*MT2*MW2^2*(MW2 - CW2*MZ2)*
       (648*MW2^4 + 27*MZ2^3*(MH2 + MZ2 - 2*MT2*Nc*tag[top]) + 
        MW2*MZ2^2*(-27*MH2 + MZ2*(1053 - 170*Nc) + (6*MT2 - 61*MZ2)*Nc*
           tag[top]) - 2*MW2^3*(MZ2*(-189 + 88*Nc) + 32*(3*MT2 + MZ2)*Nc*
           tag[top]) + 2*MW2^2*MZ2*(MZ2*(-1053 + 164*Nc) + 
          2*(60*MT2 + 29*MZ2)*Nc*tag[top])) + 2*MT2*MW2^2*MZ2^2*SW2*
       (3024*MW2^3 + 2*MW2*MZ2*(-27*MH2 + 378*MZ2 + 50*MZ2*Nc + 
          2*(123*MT2 - 7*MZ2)*Nc*tag[top]) - 8*MW2^2*(7*MZ2*(72 + Nc) + 
          2*(21*MT2 + MZ2)*Nc*tag[top]) + 
        MZ2^2*(54*MH2 - 156*MT2*Nc*tag[top] + MZ2*(252 - 98*Nc + 
            17*Nc*tag[top])))))/(15552*MT2*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2)) + 
 Class[7]*(-1/648*(MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*
      CHd[1, 1])/(MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHd[2, 2])/
    (648*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHd[3, 3])/
    (648*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHe[1, 1])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHe[2, 2])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHe[3, 3])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHl1[1, 1])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHl1[2, 2])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*MW2^2*(MW2 - MZ2)*(2*MZ2 + 3*A0i[aa0, MZ2])*CHl1[3, 3])/
    (216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*(3*CW2*(2*MW2 - MZ2)*MZ2^2*A0i[aa0, MW2] + 
      MW2^2*(MZ2*(2*MW2 - 2*MZ2 + 3*MZ2*SW2) - 3*MW2*A0i[aa0, MZ2]))*
     CHl3[1, 1])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*(3*CW2*(2*MW2 - MZ2)*MZ2^2*A0i[aa0, MW2] + 
      MW2^2*(MZ2*(2*MW2 - 2*MZ2 + 3*MZ2*SW2) - 3*MW2*A0i[aa0, MZ2]))*
     CHl3[2, 2])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*(3*CW2*(2*MW2 - MZ2)*MZ2^2*A0i[aa0, MW2] + 
      MW2^2*(MZ2*(2*MW2 - 2*MZ2 + 3*MZ2*SW2) - 3*MW2*A0i[aa0, MZ2]))*
     CHl3[3, 3])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHq1[1, 1])/
    (648*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHq1[2, 2])/
    (648*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*Nc*(3*CW2*(2*MW2 - MZ2)*MZ2^2*A0i[aa0, MW2] + 
      MW2^2*(MZ2*(2*MW2 - 2*MZ2 + 3*MZ2*SW2) - 3*MW2*A0i[aa0, MZ2]))*
     CHq3[1, 1])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*Nc*(3*CW2*(2*MW2 - MZ2)*MZ2^2*A0i[aa0, MW2] + 
      MW2^2*(MZ2*(2*MW2 - 2*MZ2 + 3*MZ2*SW2) - 3*MW2*A0i[aa0, MZ2]))*
     CHq3[2, 2])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHu[1, 1])/
    (324*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*(MW2 - MZ2)*Nc*(2*MZ2 + 3*A0i[aa0, MZ2])*CHu[2, 2])/
    (324*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*Nc*(4*(6*MT2 - MZ2)*(MW2 - MZ2) - 24*(MW2 - MZ2)*A0i[aa0, MT2] + 
      3*(4*(MW2 - MZ2)*MZ2 + MT2*(8*MW2 + MZ2))*B0i[bb0, MZ2, MT2, MT2])*
     CHu[3, 3]*tag[top])/(1296*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MW*MW2^2*Nc*CHq1[3, 3]*(-2*MZ2*(2*MW2 + MZ2) - 
      3*(2*MW2 + MZ2)*A0i[aa0, MZ2] + (-((6*MT2 - MZ2)*(-4*MW2 + MZ2)) + 
        6*(-4*MW2 + MZ2)*A0i[aa0, MT2] + 3*(8*MT2*MW2 - 11*MT2*MZ2 + 
          4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])*tag[top]))/
    (1296*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (MW*Nc*CHq3[3, 3]*(2*MW2^2*MZ2*(2*MW2 + MZ2) + 3*MW2^2*(2*MW2 + MZ2)*
       A0i[aa0, MZ2] + (-3*(8*MW2^3 - 14*MW2^2*MZ2 + 
          6*MW2*MZ2*(MT2 + CW2*MZ2) + 3*MT2*MZ2^2*(-1 + 2*SW2))*
         A0i[aa0, MT2] + 9*MZ2*(2*MW2^2*(-2*MW2 + MZ2) + 
          MT2*MW2*(2*MW2 - CW2*MZ2) + MT2^2*(2*MW2 + MZ2*(-1 + 2*SW2)))*
         B0i[bb0, MW2, 0, MT2] + MW2*(24*MT2*MW2^2 - 42*MT2*MW2*MZ2 + 
          8*MW2^2*MZ2 + 18*MT2*MZ2^2 - 5*MW2*MZ2^2 - 18*MT2*MZ2^2*SW2 + 
          3*MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
           B0i[bb0, MZ2, MT2, MT2] - 9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*SW2*
           B0i[dbb0, MW2, 0, MT2]))*tag[top]))/(1296*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (9*MZ2*(2*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*A0i[aa0, MW2] + 
       MW2*(6*MW2^2 - 2*MW2*MZ2 - 4*MZ2^2)*A0i[aa0, MZ2] + 
       MW2*MZ2*(-7*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2 + 4*MZ2*(MW2 + MZ2)^2*SW2*
          C0i[cc0, MW2, 0, 0, 0, 0, MZ2]))*CHl1[l, l] + 
     CHl3[l, l]*(3*MW2*(-MH2 + MW2)*MZ2^2*A0i[aa0, MH2] + 
       3*MZ2*(52*MW2^3 - 12*MZ2^3 + MW2*MZ2*(MH2 + 19*MZ2) + 
         4*MW2^2*MZ2*(25 - 12*SW2))*A0i[aa0, MW2] + 
       MW2*(3*(36*MW2^3 + 14*MW2^2*MZ2 - 21*MW2*MZ2^2 + 11*MZ2^3)*
          A0i[aa0, MZ2] + MZ2*(62*MW2^3 + 279*MW2^2*MZ2 + 45*MW2*MZ2^2 - 
           36*MZ2^3 + 24*MW2^2*MZ2*Nc + 482*MW2^2*MZ2*SW2 - 
           48*MW2^2*MZ2*Pi^2*SW2 + 3*MH2*(MH2 - 2*MW2)*MZ2*B0i[bb0, MW2, MH2, 
             MW2] + 3*(-48*MW2^3 - 120*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*
            B0i[bb0, MW2, MW2, MZ2] - 3*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, 
             MW2] + 12*MH2*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
           36*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] + 144*CW2*MW2^3*MZ2*
            B0i[dbb0, MW2, MW2, MZ2] + 204*CW2*MW2^2*MZ2^2*
            B0i[dbb0, MW2, MW2, MZ2] - 48*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
             MZ2] - 3*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] + 
           144*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 360*MW2^3*MZ2*
            C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 144*MW2^2*MZ2^2*
            C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 108*MW2^3*MZ2*
            C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 180*MW2^2*MZ2^2*
            C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 36*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 
             0, 0, MZ2] - 36*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
           264*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] + 12*MT2*MW2*MZ2*Nc*tag[top] + 
           12*MT2*MZ2*Nc*A0i[aa0, MT2]*tag[top] - 12*MW2*MZ2*Nc*A0i[aa0, MT2]*
            tag[top] - 12*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
           6*MT2*MW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
           6*MT2^2*MW2*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top] + 
           6*MT2*MW2^2*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top] - 
           12*MW2^3*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top]))))/
    (864*MW*MZ2^2*Pi^3*VALPHA^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Wlnu/GamWlnu61_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(CWw*MW2^2*Class[1]*(-5*MW2^2 + 4*MW2*MZ2 + 7*MW2*MZ2*SW2 + 
     6*(2*MW2 - MZ2)*A0i[aa0, MW2] + 6*(2*MW2 - MZ2)*A0i[aa0, MZ2] - 
     18*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2] + 6*MZ2^2*B0i[bb0, MW2, MW2, MZ2] + 
     24*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2] - 
     6*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2] + 12*MW2^2*MZ2*
      C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 12*MW2*MZ2*SW2*Log[\[Mu]^2/MW2]))/
   (MZ2*Pi^3*VMU^3) + 
 Class[4]*((CHW*MW*MW2*(A0i[aa0, MH2] - A0i[aa0, MW2] - 
      MH2*B0i[bb0, MW2, MH2, MW2] + MW2*B0i[bb0, MW2, MH2, MW2] + 
      MH2*MW2*B0i[dbb0, MW2, MH2, MW2] - 2*MW2^2*B0i[dbb0, MW2, MH2, MW2]))/
    (24*Pi^3*VMU^2) + (CHWB*SW*(2*(43*MW2^2 + 16*MW2*MZ2 + 6*MZ2^2)*
       A0i[aa0, MW2] + 2*CW2*(18*MW2^2 + 14*MW2*MZ2 - 13*MZ2^2)*
       A0i[aa0, MZ2] + MW2*(-127*MW2^2 + 19*MW2*MZ2 + 12*MZ2^2 + 
        16*MW2^2*Pi^2 - 2*(24*MW2^2 + 30*MW2*MZ2 - 7*MZ2^2)*
         B0i[bb0, MW2, MW2, MZ2] + 2*MW2*(24*MW2^2 + 14*MW2*MZ2 - 5*MZ2^2)*
         B0i[dbb0, MW2, MW2, MZ2] + 48*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2] + 72*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 
        12*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
        24*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
        12*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 
        74*MW2^2*Log[\[Mu]^2/MW2])))/(288*MZ*Pi^3*VMU^2)) + 
 Class[3]*((CHbox*MW*(2*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*SW2*A0i[aa0, MH2] + 
      2*(9*CW2*MW2*(MW2 - MZ2) + (-2*MH2^2 + 5*MH2*MW2 - 3*MW2^2)*SW2)*
       A0i[aa0, MW2] + (MH2 - MW2)*SW2*(-4*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*
         B0i[bb0, MW2, MH2, MW2] + MW2*(MH2 + MW2 + 
          2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]))))/
    (576*(-MH2 + MW2)*Pi^3*SW2*VMU^2) - 
   (CHD*(2*MW2*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*MZ2^2*SW2*A0i[aa0, MH2] + 
      2*MZ2*(9*CW2*MW2*MZ2*(MH2*(MW2 - 2*MZ2) + MW2*MZ2) - 
        2*(MH2^2*MW2*MZ2 + 2*MW2*(25*MW2^3 + 7*MW2^2*MZ2 + 5*MW2*MZ2^2 + 
            3*MZ2^3) - MH2*(50*MW2^3 + 15*MW2^2*MZ2 + 10*MW2*MZ2^2 + 
            6*MZ2^3))*SW2)*A0i[aa0, MW2] + (MH2 - MW2)*MW2*
       (2*(-36*CW2*MW2^3 + MZ2*(-14*MZ2^2*SW2 - 3*MW2*MZ2*(3 + 11*SW2) + 
            MW2^2*(54 + 56*SW2)))*A0i[aa0, MZ2] + 
        MZ2*SW2*(-280*MW2^3 + MH2*MW2*MZ2 - 8*MW2^2*MZ2 + 41*MW2*MZ2^2 + 
          24*MZ2^3 + 32*MW2^3*Pi^2 - 4*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*MZ2*
           B0i[bb0, MW2, MH2, MW2] + 4*(-24*MW2^3 - 54*MW2^2*MZ2 + 
            11*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MW2, MW2, MZ2] + 
          2*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 8*MH2*MW2^2*MZ2*
           B0i[dbb0, MW2, MH2, MW2] + 24*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] + 
          96*CW2*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2] + 136*CW2*MW2^2*MZ2^2*
           B0i[dbb0, MW2, MW2, MZ2] - 32*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
            MZ2] - 2*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] + 
          96*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 192*MW2^3*MZ2*
           C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 24*MW2^2*MZ2^2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 48*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 
            0, 0, MZ2] + 24*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 
          176*MW2^3*Log[\[Mu]^2/MW2]))))/(2304*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*
     VMU^2)) + (MT*MW2*Nc*(A0i[aa0, MT2] - MT2*B0i[bb0, MW2, 0, MT2] + 
    (MT2 - MW2)*MW2*B0i[dbb0, MW2, 0, MT2])*Class[6]*CuW[3, 3]*tag[top])/
  (24*Sqrt[2]*Pi^3*VMU^2) + 
 Class[8]*(-1/96*(MW*MW2*(5*MW2 + 6*A0i[aa0, MW2])*Cll[1, 1, 2, 2])/
     (Pi^3*VMU^2) + (MW*MW2*(MT2 - 2*A0i[aa0, MT2])*Clq3[1, 1, 3, 3]*
     tag[top])/(64*Pi^3*VMU^2) + (MW*MW2*(MT2 - 2*A0i[aa0, MT2])*
     Clq3[2, 2, 3, 3]*tag[top])/(64*Pi^3*VMU^2) + 
   (MW2^(3/2)*(2*MW2*(Cll[1, l, l, 1] + Cll[2, l, l, 2] + Cll[3, l, l, 3]) - 
      12*B0i[bb00, MW2, 0, 0]*(Cll[1, l, l, 1] + Cll[2, l, l, 2] + 
        Cll[3, l, l, 3]) + 6*MW2*B0i[bb1, MW2, 0, 0]*(Cll[1, l, l, 1] + 
        Cll[2, l, l, 2] + Cll[3, l, l, 3]) - 3*Nc*(MW2 + A0i[aa0, MW2])*
       (Clq3[l, l, 1, 1] + Clq3[l, l, 2, 2]) - 12*Nc*B0i[bb00, MW2, 0, 0]*
       (Clq3[l, l, 1, 1] + Clq3[l, l, 2, 2]) + 3*Nc*A0i[aa0, MT2]*
       Clq3[l, l, 3, 3] + 3*(MT2 - MW2)*Nc*B0i[bb0, MW2, 0, MT2]*
       Clq3[l, l, 3, 3]*tag[top] - 12*Nc*B0i[bb00, MW2, 0, MT2]*
       Clq3[l, l, 3, 3]*tag[top]))/(144*Pi^3*VMU^2) - 
   (Cll[1, 2, 2, 1]*(6*MW2*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*MZ2^2*SW2*
       A0i[aa0, MH2] - 6*MZ2*(2*MH2^2*MW2*MZ2*SW2 + 
        MW2*(-8*MW2*MZ2^2*SW2 + 12*MZ2^3*SW2 - 2*MW2^3*(9 + 26*SW2) + 
          3*MW2^2*MZ2*(9 - 18*SW2 + 16*SW2^2)) + 
        MH2*(8*MW2*MZ2^2*SW2 - 12*MZ2^3*SW2 + MW2^3*(9 + 52*SW2) - 
          2*MW2^2*MZ2*(9 - 26*SW2 + 24*SW2^2)))*A0i[aa0, MW2] + 
      (MH2 - MW2)*MW2*(-6*(10*MZ2^3*SW2 + 18*MW2^3*(-1 + 2*SW2) + 
          5*MW2^2*MZ2*(9 + 4*SW2) - 3*MW2*MZ2^2*(6 + 7*SW2))*A0i[aa0, MZ2] + 
        MZ2*SW2*(-124*MW2^3 + 3*MH2*MW2*MZ2 - 308*MW2^2*MZ2 + 30*MW2*MZ2^2 + 
          72*MZ2^3 - 48*MW2^2*MZ2*Nc - 964*MW2^2*MZ2*SW2 + 
          96*MW2^2*MZ2*Pi^2*SW2 - 12*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*MZ2*
           B0i[bb0, MW2, MH2, MW2] + 12*(24*MW2^3 + 54*MW2^2*MZ2 - 
            11*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2] + 
          6*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 24*MH2*MW2^2*MZ2*
           B0i[dbb0, MW2, MH2, MW2] + 72*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
          288*CW2*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2] - 408*CW2*MW2^2*MZ2^2*
           B0i[dbb0, MW2, MW2, MZ2] + 96*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
            MZ2] + 6*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] - 
          288*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 576*MW2^3*MZ2*
           C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 144*MW2^3*MZ2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 216*MW2^2*MZ2^2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 72*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 
            0, MZ2] - 528*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] - 
          6*MT2*MW2*MZ2*Nc*tag[top] - 24*MT2*MZ2*Nc*A0i[aa0, MT2]*tag[top] - 
          12*MW2*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 24*MT2^2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] + 12*MT2*MW2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] - 12*MT2^2*MW2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] - 12*MT2*MW2^2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] + 24*MW2^3*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top]))))/(1728*MW*(MH2 - MW2)*MZ2^2*
     Pi^3*SW2*VMU^2)) + 
 Class[7]*((MW*(MW2 - MZ2)*(CW2*MZ2^2*A0i[aa0, MW2] - MW2^2*A0i[aa0, MZ2])*
     CHl1[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
   (MW*(MW2 - MZ2)*(CW2*MZ2^2*A0i[aa0, MW2] - MW2^2*A0i[aa0, MZ2])*
     CHl1[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHl3[3, 3])/
    (72*Pi^3*VMU^2) + (MW*MW2^2*Nc*CHq3[1, 1])/(72*Pi^3*VMU^2) + 
   (MW*MW2^2*Nc*CHq3[2, 2])/(72*Pi^3*VMU^2) + 
   (MW*Nc*(2*(2*MT2 + MW2)*A0i[aa0, MT2] - 2*MT2*(2*MT2 + MW2)*
       B0i[bb0, MW2, 0, MT2] + MW2*(MT2 + 2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
         B0i[dbb0, MW2, 0, MT2]))*CHq3[3, 3]*tag[top])/(288*Pi^3*VMU^2) + 
   (CHl3[1, 1]*(6*MW2*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*MZ2^2*SW2*
       A0i[aa0, MH2] + 6*MZ2*(9*CW2*MW2*MZ2*(MW2^2 + MH2*MZ2 - 2*MW2*MZ2) - 
        2*(MH2 - MW2)*SW2*(26*MW2^3 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2) - 
          3*MW2^2*MZ2*(-9 + 8*SW2)))*A0i[aa0, MW2] + 
      (MH2 - MW2)*MW2*(-6*(10*MZ2^3*SW2 + 9*MW2^3*(-1 + 4*SW2) - 
          3*MW2*MZ2^2*(3 + 7*SW2) + MW2^2*MZ2*(27 + 20*SW2))*A0i[aa0, MZ2] + 
        MZ2*SW2*(-124*MW2^3 + 3*MH2*MW2*MZ2 - 284*MW2^2*MZ2 - 15*MW2*MZ2^2 + 
          72*MZ2^3 - 48*MW2^2*MZ2*Nc - 964*MW2^2*MZ2*SW2 + 
          96*MW2^2*MZ2*Pi^2*SW2 - 12*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*MZ2*
           B0i[bb0, MW2, MH2, MW2] + 12*(24*MW2^3 + 54*MW2^2*MZ2 - 
            11*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2] + 
          6*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 24*MH2*MW2^2*MZ2*
           B0i[dbb0, MW2, MH2, MW2] + 72*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
          288*CW2*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2] - 408*CW2*MW2^2*MZ2^2*
           B0i[dbb0, MW2, MW2, MZ2] + 96*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
            MZ2] + 6*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] - 
          288*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 576*MW2^3*MZ2*
           C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 144*MW2^3*MZ2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 216*MW2^2*MZ2^2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 72*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 
            0, MZ2] - 528*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] - 
          15*MT2*MW2*MZ2*Nc*tag[top] - 24*MT2*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 
          6*MW2*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 24*MT2^2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] + 12*MT2*MW2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] - 12*MT2^2*MW2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] - 12*MT2*MW2^2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] + 24*MW2^3*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top]))))/(1728*MW*(MH2 - MW2)*MZ2^2*
     Pi^3*SW2*VMU^2) + (CHl3[2, 2]*(6*MW2*(2*MH2^2 - 6*MH2*MW2 + 13*MW2^2)*
       MZ2^2*SW2*A0i[aa0, MH2] + 
      6*MZ2*(9*CW2*MW2*MZ2*(MW2^2 + MH2*MZ2 - 2*MW2*MZ2) - 
        2*(MH2 - MW2)*SW2*(26*MW2^3 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2) - 
          3*MW2^2*MZ2*(-9 + 8*SW2)))*A0i[aa0, MW2] + 
      (MH2 - MW2)*MW2*(-6*(10*MZ2^3*SW2 + 9*MW2^3*(-1 + 4*SW2) - 
          3*MW2*MZ2^2*(3 + 7*SW2) + MW2^2*MZ2*(27 + 20*SW2))*A0i[aa0, MZ2] + 
        MZ2*SW2*(-124*MW2^3 + 3*MH2*MW2*MZ2 - 284*MW2^2*MZ2 - 15*MW2*MZ2^2 + 
          72*MZ2^3 - 48*MW2^2*MZ2*Nc - 964*MW2^2*MZ2*SW2 + 
          96*MW2^2*MZ2*Pi^2*SW2 - 12*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*MZ2*
           B0i[bb0, MW2, MH2, MW2] + 12*(24*MW2^3 + 54*MW2^2*MZ2 - 
            11*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2] + 
          6*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 24*MH2*MW2^2*MZ2*
           B0i[dbb0, MW2, MH2, MW2] + 72*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
          288*CW2*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2] - 408*CW2*MW2^2*MZ2^2*
           B0i[dbb0, MW2, MW2, MZ2] + 96*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
            MZ2] + 6*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] - 
          288*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 576*MW2^3*MZ2*
           C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] - 144*MW2^3*MZ2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] - 216*MW2^2*MZ2^2*
           C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 72*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 
            0, MZ2] - 528*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] - 
          15*MT2*MW2*MZ2*Nc*tag[top] - 24*MT2*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 
          6*MW2*MZ2*Nc*A0i[aa0, MT2]*tag[top] + 24*MT2^2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] + 12*MT2*MW2*MZ2*Nc*
           B0i[bb0, MW2, 0, MT2]*tag[top] - 12*MT2^2*MW2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] - 12*MT2*MW2^2*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top] + 24*MW2^3*MZ2*Nc*
           B0i[dbb0, MW2, 0, MT2]*tag[top]))))/(1728*MW*(MH2 - MW2)*MZ2^2*
     Pi^3*SW2*VMU^2) + 
   (9*MZ2*(2*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*A0i[aa0, MW2] + 
       MW2*(6*MW2^2 - 2*MW2*MZ2 - 4*MZ2^2)*A0i[aa0, MZ2] + 
       MW2*MZ2*(-7*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2 + 4*MZ2*(MW2 + MZ2)^2*SW2*
          C0i[cc0, MW2, 0, 0, 0, 0, MZ2]))*CHl1[l, l] + 
     CHl3[l, l]*(3*MW2*(-MH2 + MW2)*MZ2^2*A0i[aa0, MH2] + 
       3*MZ2*(52*MW2^3 - 12*MZ2^3 + MW2*MZ2*(MH2 + 19*MZ2) + 
         4*MW2^2*MZ2*(25 - 12*SW2))*A0i[aa0, MW2] + 
       MW2*(3*(36*MW2^3 + 14*MW2^2*MZ2 - 21*MW2*MZ2^2 + 11*MZ2^3)*
          A0i[aa0, MZ2] + MZ2*(62*MW2^3 + 279*MW2^2*MZ2 + 45*MW2*MZ2^2 - 
           36*MZ2^3 + 24*MW2^2*MZ2*Nc + 482*MW2^2*MZ2*SW2 - 
           48*MW2^2*MZ2*Pi^2*SW2 + 3*MH2*(MH2 - 2*MW2)*MZ2*B0i[bb0, MW2, MH2, 
             MW2] + 3*(-48*MW2^3 - 120*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*
            B0i[bb0, MW2, MW2, MZ2] - 3*MH2^2*MW2*MZ2*B0i[dbb0, MW2, MH2, 
             MW2] + 12*MH2*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2] - 
           36*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2] + 144*CW2*MW2^3*MZ2*
            B0i[dbb0, MW2, MW2, MZ2] + 204*CW2*MW2^2*MZ2^2*
            B0i[dbb0, MW2, MW2, MZ2] - 48*CW2*MW2*MZ2^3*B0i[dbb0, MW2, MW2, 
             MZ2] - 3*CW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2] + 
           144*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 360*MW2^3*MZ2*
            C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 144*MW2^2*MZ2^2*
            C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] + 108*MW2^3*MZ2*
            C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 180*MW2^2*MZ2^2*
            C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 36*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 
             0, 0, MZ2] - 36*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2] + 
           264*MW2^2*MZ2*SW2*Log[\[Mu]^2/MW2] + 12*MT2*MW2*MZ2*Nc*tag[top] + 
           12*MT2*MZ2*Nc*A0i[aa0, MT2]*tag[top] - 12*MW2*MZ2*Nc*A0i[aa0, MT2]*
            tag[top] - 12*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
           6*MT2*MW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
           6*MT2^2*MW2*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top] + 
           6*MT2*MW2^2*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top] - 
           12*MW2^3*MZ2*Nc*B0i[dbb0, MW2, 0, MT2]*tag[top]))))/
    (864*MW*MZ2^2*Pi^3*VMU^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll40_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SWhat2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SWhat2^2)/(3*Pi*VMU^2)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll40_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((4*MZ2*SW2^2)/VALPHA^2 + (MZ2*(1 - 4*SW2 + 4*SW2^2))/VALPHA^2))/(24*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll40_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((4*MZ2*SW2^2)/VMU^2 + (MZ2*(1 - 4*SW2 + 4*SW2^2))/VMU^2))/(24*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll41_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(36*MH2*MWhat2 - 3736*MT2*MWhat2 - 7688*MWhat2^2 + (2048*MT2*MWhat2^4)/MZ2^3 - 
    (2304*MWhat2^5)/MZ2^3 - (7168*MT2*MWhat2^3)/MZ2^2 + (5120*MWhat2^4)/MZ2^2 - 
    (24*MH2*MWhat2^2)/MZ2 + (8464*MT2*MWhat2^2)/MZ2 + (224*MWhat2^3)/MZ2 - 
    15*MH2*MZ2 + 410*MT2*MZ2 + 6290*MWhat2*MZ2 - 1321*MZ2^2 + 3456*MWhat2^2*SWhat2 - 
    (4608*MWhat2^3*SWhat2)/MZ2 - (4*CWhat2*(-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
       326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
       2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3))*
      (-1 + 4*SWhat2))/((2*MWhat2 - MZ2)*MZ2) - 1152*CWhat2*MWhat2*MZ2*SWhat2*(-1 + 4*SWhat2)))/
  (6912*Pi^3*VMU^4) + (MZ*(2*MH2 - 48*MWhat2 - (72*CWhat2*MWhat2^2)/(MH2 - MWhat2) - 
    (4*MH2*MWhat2)/MZ2 + (32*MWhat2^2)/MZ2 + 20*MZ2 + (108*CWhat2*MWhat2*MZ2)/
     (MH2 - MWhat2) - (45*CWhat2*MZ2^2)/(MH2 - MWhat2) + 
    (4*CWhat2*MZ2*(MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + MH2^2*(-MWhat2 + MZ2))*
      SWhat2*(-1 + 4*SWhat2))/((MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)))*A0i[aa0, MH2])/
  (1152*Pi^3*VMU^4) + (MZ*(-108*MT2 + 772*MWhat2 - (512*MWhat2^4)/MZ2^3 + 
    (1792*MWhat2^3)/MZ2^2 + (144*MT2*MWhat2)/MZ2 - (2008*MWhat2^2)/MZ2 - 35*MZ2 - 
    (4*CWhat2*(-1 + 4*SWhat2)*(9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + 
       MT2*MWhat2*(-64*MWhat2^3 + 80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
       32*MWhat2^2*MZ2^3*SWhat2^2))/(MT2*MWhat2*(2*MWhat2 - MZ2)*MZ2))*A0i[aa0, MT2])/
  (1728*Pi^3*VMU^4) + (MZ*(-12*MH2 - 856*MWhat2 + (384*MWhat2^4)/MZ2^3 - 
    (1248*MWhat2^3)/MZ2^2 + (16*MH2*MWhat2)/MZ2 + (1872*MWhat2^2)/MZ2 + 14*MZ2 + 
    (414*MWhat2^2)/((-MH2 + MWhat2)*SWhat2) + (72*MH2*MWhat2^3)/((MH2 - MWhat2)*MZ2^2*SWhat2) - 
    (144*MWhat2^4)/((MH2 - MWhat2)*MZ2^2*SWhat2) + 576*MWhat2*SWhat2 - (768*MWhat2^2*SWhat2)/MZ2 - 
    (4*CWhat2*(MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 
         248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + MZ2^4) + 
       MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*MZ2^2 + 111*MWhat2*MZ2^3 + 
         MZ2^4))*(-1 + 4*SWhat2))/((MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2) - 
    192*CWhat2*MZ2*SWhat2*(-1 + 4*SWhat2) + (261*MH2*MWhat2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
    (90*MH2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) + (135*MWhat2*MZ2)/(MH2*SWhat2 - MWhat2*SWhat2) - 
    (252*MH2*MWhat2^2)/(MH2*MZ2*SWhat2 - MWhat2*MZ2*SWhat2) + 
    (432*MWhat2^3)/(MH2*MZ2*SWhat2 - MWhat2*MZ2*SWhat2))*A0i[aa0, MWhat2])/
  (1152*Pi^3*VMU^4) + (MZ*(30*MH2 + 240*MWhat2 - (624*MWhat2^3)/MZ2^2 - 
    (36*MH2*MWhat2)/MZ2 + (264*MWhat2^2)/MZ2 - 9*MZ2 + (594*MWhat2)/SWhat2 + 
    (432*MWhat2^3)/(MZ2^2*SWhat2) - (864*MWhat2^2)/(MZ2*SWhat2) - (135*MZ2)/SWhat2 - 
    (4*CWhat2*(320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
       MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*(-1 + 4*SWhat2))/(MWhat2*(2*MWhat2 - MZ2)*MZ2))*
   A0i[aa0, MZ2])/(3456*Pi^3*VMU^4) - 
 ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*MZ*(4*MWhat2^2 - 3*MWhat2*MZ2 + 
    CWhat2*MZ2^2*(-1 + 4*SWhat2))*B0i[bb0, MWhat2, 0, MT2])/(48*MWhat2*MZ2*Pi^3*VMU^4) + 
 ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*MZ*(4*MWhat2^2 - 3*MWhat2*MZ2 + 
    CWhat2*MZ2^2*(-1 + 4*SWhat2))*B0i[bb0, MWhat2, MH2, MWhat2])/
  (288*MWhat2*MZ2*Pi^3*VMU^4) - 
 (MZ*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 16*MWhat2*MZ2^2 - MZ2^3)*
   (4*MWhat2^2 - 3*MWhat2*MZ2 + CWhat2*MZ2^2*(-1 + 4*SWhat2))*B0i[bb0, MWhat2, MWhat2, MZ2])/
  (288*MWhat2*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(5*MH2^2 + 12*MH2*MWhat2 - 48*MWhat2^2 - (6*MH2^2*MWhat2)/MZ2 + 
    (8*MH2*MWhat2^2)/MZ2 - 15*MH2*MZ2 + 30*MZ2^2 - 
    (2*CWhat2^2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-1 + 4*SWhat2))/(2*MWhat2 - MZ2))*
   B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (MZ*(-880*MT2*MWhat2 + 192*MWhat2^2 + (512*MT2*MWhat2^4)/MZ2^3 - 
    (1792*MT2*MWhat2^3)/MZ2^2 + (2152*MT2*MWhat2^2)/MZ2 - (192*MWhat2^3)/MZ2 + 
    35*MT2*MZ2 - 36*MWhat2*MZ2 - 
    (4*CWhat2*MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
       MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*(-1 + 4*SWhat2))/
     ((2*MWhat2 - MZ2)*MZ2))*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MWhat2*MZ*(-192*MWhat2 - (96*MWhat2^4)/MZ2^3 + (312*MWhat2^3)/MZ2^2 + (20*MWhat2^2)/MZ2 + 
    22*MZ2 + (CWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 16*MWhat2*MZ2^2 - MZ2^3)*
      (-1 + 4*SWhat2))/((2*MWhat2 - MZ2)*MZ2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
  (288*Pi^3*VMU^4) - (MZ*(8*MWhat2^2 - 12*MWhat2*MZ2 + 5*MZ2^2)*
   (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2])/
  (1152*MZ2*Pi^3*VMU^4) - (MZ*(8*MWhat2^2 - 12*MWhat2*MZ2 + 5*MZ2^2)*
   (MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*MZ2^2*Pi^3*VMU^4) - 
 (MZ*(-384*MWhat2^5 + 32*MWhat2^4*MZ2 + 704*MWhat2^3*MZ2^2 - 524*MWhat2^2*MZ2^3 + 
    68*MWhat2*MZ2^4 + 5*MZ2^5)*B0i[dbb0, MZ2, MWhat2, MWhat2])/
  (1152*MZ2^2*Pi^3*VMU^4) + (MWhat2^3*MZ*(2*MWhat2^2 + 3*MWhat2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/(24*MZ2^2*Pi^3*VMU^4) + 
 (CWhat2*MZ*(2*MWhat2 - MZ2)*(MWhat2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
  (48*Pi^3*VMU^4) - (MZ*(32*MWhat2^4 - 96*MWhat2^3*MZ2 + 120*MWhat2^2*MZ2^2 - 
    72*MWhat2*MZ2^3 + 17*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*MZ2*Pi^3*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll41_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
    MH2*(2*MW2*MZ2*(1 - 6*SW2) + 5*MZ2^2*SW2 + MW2^2*(-4 + 8*SW2)))*
   A0i[aa0, MH2])/(1152*MW2*MZ2*Pi^3*VALPHA^4) - 
 (MZ*(384*MW2^6 + 5*MZ2^5*(MH2 + MZ2) - 16*MW2^4*MZ2^2*
     (145 + 8*Nc - 126*SW2) - 32*MW2^5*(MZ2 + 12*MZ2*SW2) + 
    2*MW2*MZ2^4*(MZ2*(259 + 20*Nc - 127*SW2) + MH2*(-11 + 6*SW2)) - 
    4*MW2^3*MZ2^2*(4*MH2 + MZ2*(-951 + 32*Nc*(-2 + SW2) + 756*SW2 - 
        192*SW2^2)) - 2*MW2^2*MZ2^3*(8*MH2*(-2 + SW2) + 
      MZ2*(1177 + 88*Nc - 812*SW2 - 48*Nc*SW2 + 288*SW2^2)))*A0i[aa0, MW2])/
  (1152*MW2*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MZ*(3*MZ2^2*(3*(10*MH2 - 3*MZ2)*MZ2^2 + MW2^3*(720 - 448*Nc) + 
      8*MW2^2*MZ2*(-81 + 38*Nc) + 12*MW2*MZ2*(-3*MH2 + 2*MZ2*(7 + Nc))) - 
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-54*MW2*MZ2^3 - 9*MZ2^4 + 
       16*MW2^4*(27 + 11*Nc) - 8*MW2^3*MZ2*(135 + 23*Nc) + 
       MW2^2*MZ2*(9*MH2 + 666*MZ2 + 98*MZ2*Nc)))/(MW2*SW2))*A0i[aa0, MZ2])/
  (10368*MZ2^4*Pi^3*VALPHA^4) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
   (16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 16*MW2^2*MZ2*(-2 + SW2))*
   B0i[bb0, MW2, MH2, MW2])/(1152*MW2*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   (16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 16*MW2^2*MZ2*(-2 + SW2))*
   B0i[bb0, MW2, MW2, MZ2])/(1152*MW2*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MZ*(2*MZ2^2*(-48*MW2^2*MZ2 + 30*MZ2^3 + MH2^2*(-6*MW2 + 5*MZ2) + 
      MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2)) - 
    (MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2))/
     SW2)*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2^3*Pi^3*VALPHA^4) + 
 (MW2*MZ*(384*MW2^5 + 4*MW2^2*MZ2^3*(131 + 20*SW2) + 
    32*MW2^3*MZ2^2*(-22 + 39*SW2) + MZ2^5*(-5 + 88*SW2) - 
    4*MW2*MZ2^4*(17 + 192*SW2) - 32*MW2^4*(MZ2 + 12*MZ2*SW2))*
   B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[dbb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VALPHA^4) - 
 (MZ*(-384*MW2^5 + 32*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 524*MW2^2*MZ2^3 + 
    68*MW2*MZ2^4 + 5*MZ2^5)*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*MZ2^2*Pi^3*VALPHA^4) + (MW2^3*MZ*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VALPHA^4) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VALPHA^4) - (MZ*(32*MW2^4 - 96*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 
    72*MW2*MZ2^3 + 17*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*MZ2*Pi^3*VALPHA^4) + 
 (MZ*Nc*(-2*MZ2*(256*MW2^4 - 896*MW2^3*MZ2 + 1112*MW2^2*MZ2^2 + 
      MZ2^3*(54*MT2 + 85*MZ2) - 4*MW2*MZ2^2*(18*MT2 + 137*MZ2)) + 
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + 
       2*MT2*MW2*(32*MW2^3 - 40*MW2^2*MZ2 - MW2*MZ2^2 + 9*MZ2^3) + 
       32*MW2^2*MZ2^3*SW2^2))/(MT2*MW2*SW2))*A0i[aa0, MT2]*tag[top])/
  (5184*MZ2^4*Pi^3*VALPHA^4) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*Nc*
   (16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 16*MW2^2*MZ2*(-2 + SW2))*
   B0i[bb0, MW2, 0, MT2]*tag[top])/(576*MW2*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MZ*Nc*(MW2*MZ2*(256*MW2^4 - 704*MW2^3*MZ2 + 8*MW2^2*MZ2^2*(97 + 24*SW2) + 
      MZ2^4*(85 + 36*SW2) - 4*MW2*MZ2^3*(101 + 48*SW2)) + 
    MT2*(512*MW2^5 - 35*MZ2^5*SW2 - 128*MW2^4*MZ2*(11 + 4*SW2) + 
      5*MW2*MZ2^4*(7 + 176*SW2) + 8*MW2^3*MZ2^2*(167 + 224*SW2) - 
      4*MW2^2*MZ2^3*(121 + 538*SW2)))*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
  (5184*MZ2^4*Pi^3*SW2*VALPHA^4) - (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
   tag[top])/(5184*MZ2^2*Pi^3*VALPHA^4) + 
 (MZ*(10368*MW2^6 - 32*MW2^5*MZ2*(297 + 88*Nc + 324*SW2) + 
    64*MW2^4*MZ2^2*(-81*(7 + 2*SW2) + 2*Nc*(74 + 33*SW2)) + 
    2*MW2*MZ2^4*(27*MH2*(-17 + 12*SW2) + MZ2*(4941 - 850*Nc + 26541*SW2 - 
        3072*Nc*SW2)) + 3*MZ2^5*(90*CW2*MH2 + 
      MZ2*(90 - 3519*SW2 + 490*Nc*SW2)) + 4*MW2^2*MZ2^3*
     (-54*MH2*(-5 + 2*SW2) + 16*MZ2*Nc*(115 + 183*SW2) + 
      27*MZ2*(-425 - 905*SW2 + 144*SW2^2)) - 
    4*MW2^3*MZ2^2*(108*MH2 + 16*MZ2*Nc*(193 + 174*SW2) + 
      27*MZ2*(-659 - 702*SW2 + 192*SW2^2)) - 
    2*Nc*(MW2*MZ2*(512*MW2^4 - 1696*MW2^3*MZ2 + MZ2^4*(305 - 36*SW2) - 
        8*MW2*MZ2^3*(164 + 3*SW2) + 8*MW2^2*MZ2^2*(275 + 12*SW2)) + 
      6*MT2*(256*MW2^5 + 5*MZ2^5*(9 - 17*SW2) - 64*MW2^4*MZ2*(11 + 4*SW2) + 
        8*MW2^3*MZ2^2*(79 + 112*SW2) - 4*MW2^2*MZ2^3*(29 + 278*SW2) + 
        MW2*MZ2^4*(-113 + 548*SW2)))*tag[top]))/(31104*MZ2^4*Pi^3*SW2*VALPHA^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll41_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(MH2*(2 - (4*MW2)/MZ2) + ((4*MH2 - 4*MW2 - 9*CW2*MZ2)*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/((MH2 - MW2)*MZ2))*A0i[aa0, MH2])/
  (1152*Pi^3*VMU^4) + 
 (MZ*(2*(192*MW2^4 - 624*MW2^3*MZ2 + MZ2^3*(-6*MH2 + 7*MZ2) + 
      8*MW2^2*MZ2^2*(93 + 8*Nc) - 4*MW2*MZ2^2*(-2*MH2 + MZ2*(71 + 12*Nc))) + 
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2*(MW2 - 2*MZ2) + 
       MW2*(-2*MW2 + 3*MZ2)))/((MH2 - MW2)*SW2) - 192*MW2*(4*MW2 - 3*MZ2)*
     MZ2^2*SW2)*A0i[aa0, MW2])/(1152*MZ2^3*Pi^3*VMU^4) - 
 (MZ*(8*MW2^2*MZ2*(108 + (81 - 38*Nc)*SW2) + 
    16*MW2^3*(-27 + (-45 + 28*Nc)*SW2) + 
    3*MZ2^2*(-10*MH2*SW2 + 3*MZ2*(15 + SW2)) - 
    6*MW2*MZ2*(-6*MH2*SW2 + MZ2*(99 + 4*(7 + Nc)*SW2)))*A0i[aa0, MZ2])/
  (3456*MZ2^2*Pi^3*SW2*VMU^4) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
   (4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*VMU^4) - 
 (MZ*(192*MW2^4 + 128*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 3*MZ2^4)*
   B0i[bb0, MW2, MW2, MZ2])/(288*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(-48*MW2^2*MZ2 + 30*MZ2^3 + MH2^2*(-6*MW2 + 5*MZ2) + 
    MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ2*Pi^3*VMU^4) + 
 (MW2*MZ*(-48*MW2^4 + 156*MW2^3*MZ2 + 10*MW2^2*MZ2^2 - 96*MW2*MZ2^3 + 
    11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^3*Pi^3*VMU^4) - 
 (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[dbb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) - 
 (MZ*(-384*MW2^5 + 32*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 524*MW2^2*MZ2^3 + 
    68*MW2*MZ2^4 + 5*MZ2^5)*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*MZ2^2*Pi^3*VMU^4) + (MW2^3*MZ*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^4) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^4) - (MZ*(32*MW2^4 - 96*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 
    72*MW2*MZ2^3 + 17*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*MZ2*Pi^3*VMU^4) - (MZ*(512*MW2^4 - 1792*MW2^3*MZ2 + 2008*MW2^2*MZ2^2 + 
    MZ2^3*(108*MT2 + 35*MZ2) - 4*MW2*MZ2^2*(36*MT2 + 193*MZ2))*Nc*
   A0i[aa0, MT2]*tag[top])/(5184*MZ2^3*Pi^3*VMU^4) - 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*
   tag[top])/(144*MZ2*Pi^3*VMU^4) + 
 (MZ*(-12*MW2*MZ2^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(512*MW2^4 - 1792*MW2^3*MZ2 + 2152*MW2^2*MZ2^2 - 880*MW2*MZ2^3 + 
      35*MZ2^4))*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
  (5184*MZ2^3*Pi^3*VMU^4) - (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
   tag[top])/(5184*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(-6912*MW2^5 + 2*MW2*MZ2^3*(54*MH2 + MZ2*(15507 - 2048*Nc)) + 
    256*MW2^4*MZ2*(27 + 11*Nc) + MZ2^4*(-45*MH2 + MZ2*(-6903 + 980*Nc)) - 
    32*MW2^3*MZ2^2*(-729 + 232*Nc + 432*SW2) + 
    8*MW2^2*MZ2^2*(-9*MH2 + MZ2*(-5823 + 976*Nc + 1296*SW2)) + 
    2*(8*MW2*MZ2^2*(-8*MW2^2 + 2*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(1024*MW2^4 - 3584*MW2^3*MZ2 + 4232*MW2^2*MZ2^2 - 1868*MW2*MZ2^3 + 
        205*MZ2^4))*Nc*tag[top]))/(20736*MZ2^3*Pi^3*VMU^4)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll60_LEP.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*CHD*MWhat2^2*MZ - 10*CHD*MWhat2*MZ*MZ2 + 5*CHD*MZ*MZ2^2)*Class[3])/
  (96*MWhat2*Pi - 48*MZ2*Pi) - (CHWB*MWhat*(4*MWhat2 - 3*MZ2)*MZ2*SWhat*Class[4])/
  (6*(2*MWhat2 - MZ2)*Pi) + (MZ*(4*(2*MWhat2^2 - 3*MWhat2*MZ2 + MZ2^2)*CHe[l, l] + 
    2*(-2*MWhat2 + MZ2)^2*CHl1[l, l] + 4*MWhat2^2*CHl3[1, 1] - 
    10*MWhat2*MZ2*CHl3[1, 1] + 5*MZ2^2*CHl3[1, 1] + 4*MWhat2^2*CHl3[2, 2] - 
    10*MWhat2*MZ2*CHl3[2, 2] + 5*MZ2^2*CHl3[2, 2] + 8*MWhat2^2*CHl3[l, l] - 
    8*MWhat2*MZ2*CHl3[l, l] + 2*MZ2^2*CHl3[l, l])*Class[7])/
  (24*(2*MWhat2 - MZ2)*Pi) - (MZ*(4*MWhat2^2 - 10*MWhat2*MZ2 + 5*MZ2^2)*Class[8]*
   Cll[1, 2, 2, 1])/(24*(2*MWhat2 - MZ2)*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll60_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-((CHD*MZ*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*Class[3])/(MZ2*SW2)) + 
  (4*CHWB*MW*(2*MW2 - MZ2)*Class[4])/SW + 
  4*MZ*(2*MW2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
    MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]))*Class[7])/(48*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll60_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*(8*MW2^2 - 5*MZ2^2)*Class[3])/(48*MZ2*Pi) + 
 (CHWB*MW*(4*MW2 - 3*MZ2)*SW*Class[4])/(6*Pi) + 
 (-1/24*(MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*CHl3[1, 1])/(MZ2*Pi) - 
   (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*CHl3[2, 2])/(24*MZ2*Pi) + 
   (MZ*(-2*MZ2*SW2*CHe[l, l] + (2*MW2 - MZ2)*(CHl1[l, l] + CHl3[l, l])))/
    (12*Pi))*Class[7] + (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Class[8]*
   Cll[1, 2, 2, 1])/(24*MZ2*Pi)


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll61_LEP.m <==
CWw*((CWhat2*MWhat*MWhat2^2*MZ)/(6*Pi^3*VMU^3) - 
   (13*CWhat2*MWhat*MWhat2*MZ*MZ2)/(48*Pi^3*VMU^3) + 
   (11*CWhat2*MWhat*MZ*MZ2^2)/(96*Pi^3*VMU^3) - 
   (CWhat2*MWhat*MWhat2^2*MZ*(12*MWhat2 - 13*MZ2)*SWhat2)/
    (3*(2*MWhat2 - MZ2)*Pi^3*VMU^3) + 
   (CWhat2*MWhat*MWhat2*MZ*(12*MWhat2 - 13*MZ2)*MZ2*SWhat2)/
    (4*(2*MWhat2 - MZ2)*Pi^3*VMU^3) - 
   (5*CWhat2*MWhat*MWhat2*MZ*A0i[aa0, MWhat2])/(4*Pi^3*VMU^3) + 
   (7*CWhat2*MWhat*MZ*MZ2*A0i[aa0, MWhat2])/(8*Pi^3*VMU^3) + 
   (3*CWhat2*MWhat*MZ*(4*MWhat2^2 - 10*MWhat2*MZ2 + 5*MZ2^2)*
     A0i[aa0, MWhat2])/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^3) - 
   (CWhat2*MWhat*MWhat2*MZ*(4*MWhat2^2 - 10*MWhat2*MZ2 + 5*MZ2^2)*
     A0i[aa0, MWhat2])/((2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) + 
   (4*CWhat2*MWhat*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(Pi^3*VMU^3) - 
   (CWhat2*MWhat*MWhat2*MZ*(4*MWhat2 - MZ2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
    (Pi^3*VMU^3) - (4*CWhat2*MWhat*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, 
      MZ2])/(Pi^3*VMU^3) + (3*CWhat2*MWhat*MZ*(4*MWhat2 - MZ2)*MZ2*
     B0i[bb0, MWhat2, MWhat2, MZ2])/(4*Pi^3*VMU^3) + 
   (3*CWhat2*MWhat*MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(4*Pi^3*VMU^3) - 
   (13*CWhat2*MWhat*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
    (4*Pi^3*VMU^3) - (3*CWhat2*MWhat*MWhat2^2*MZ*(4*MWhat2 - MZ2)*
     B0i[bb0, MZ2, MWhat2, MWhat2])/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^3) + 
   (CWhat2*MWhat*MWhat2^3*MZ*(4*MWhat2 - MZ2)*B0i[bb0, MZ2, MWhat2, MWhat2])/
    ((2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^3) + 
   (3*CWhat2*MWhat*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
    (Pi^3*VMU^3) - (3*CWhat2*MWhat*MZ*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
    (8*Pi^3*VMU^3) - (2*CWhat2*MWhat*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, 
      MWhat2])/(Pi^3*VMU^3) + (7*CWhat2*MWhat*MWhat2^2*MZ*MZ2*
     B0i[dbb0, MZ2, MWhat2, MWhat2])/(2*Pi^3*VMU^3) - 
   (2*CWhat2*MWhat*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
    (Pi^3*VMU^3) + (5*CWhat2*MWhat*MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2])/
    (16*Pi^3*VMU^3) - (CWhat*MWhat2^4*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
    (4*Pi^3*VMU^3) + (CWhat*MWhat2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, 
      MWhat2])/(8*Pi^3*VMU^3))*Class[1] + 
 Class[6]*(((-11*Sqrt[2]*CWhat2*MT*MWhat2^3)/(3*(2*MWhat2 - MZ2)*Pi^3*SWhat*
       VMU^2) + (4*Sqrt[2]*CWhat2*MT*MWhat2^4)/(3*(2*MWhat2 - MZ2)*MZ2*Pi^3*
       SWhat*VMU^2) + (10*Sqrt[2]*CWhat2*MT*MWhat2^2*MZ2)/
      (3*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (Sqrt[2]*CWhat2*MT*MWhat2*MZ2^2)/((2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (4*Sqrt[2]*CWhat2*MT*MWhat2^2*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (3*MT2*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) + 
     (Sqrt[2]*CWhat2*MT*MWhat2*MZ2^2*SWhat2^2*A0i[aa0, MT2])/
      (MT2*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) + 
     (MT*MWhat2^2*SWhat*B0i[bb0, MZ2, MT2, MT2])/(2*Sqrt[2]*Pi^3*VMU^2) - 
     (3*MT*MWhat2*MZ2*SWhat*B0i[bb0, MZ2, MT2, MT2])/(8*Sqrt[2]*Pi^3*VMU^2) - 
     (CWhat2^2*MT*MWhat2*(8*MWhat2 - 5*MZ2)*MZ2*SWhat*
       B0i[bb0, MZ2, MT2, MT2])/(3*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2^2*MT*(8*MWhat2 - 5*MZ2)*MZ2^2*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (4*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*Sqrt[2]*MT*MWhat2^3*SWhat*B0i[dbb0, MZ2, MT2, MT2])/(3*Pi^3*VMU^2) - 
     (17*MT*MWhat2^2*MZ2*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (6*Sqrt[2]*Pi^3*VMU^2) + (25*MT*MWhat2*MZ2^2*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(12*Sqrt[2]*Pi^3*VMU^2) - 
     (25*MT*MZ2^3*SWhat*B0i[dbb0, MZ2, MT2, MT2])/(48*Sqrt[2]*Pi^3*VMU^2))*
    CuB[3, 3] + ((-11*Sqrt[2]*CWhat2*MT*MWhat*MWhat2^2*MZ)/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (4*Sqrt[2]*CWhat2*MT*MWhat*MWhat2^3*
       MZ)/(3*(2*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (10*Sqrt[2]*CWhat2*MT*MWhat*MWhat2*MZ*MZ2)/(3*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (Sqrt[2]*CWhat2*MT*MWhat*MZ*MZ2^2)/((2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (3*MT*MWhat*MZ*A0i[aa0, MT2])/(4*Sqrt[2]*Pi^3*VMU^2) - 
     (CWhat2*MT*MWhat*MZ*A0i[aa0, MT2])/(Sqrt[2]*Pi^3*VMU^2) + 
     (MT*MWhat*MWhat2*MZ*A0i[aa0, MT2])/(Sqrt[2]*MZ2*Pi^3*VMU^2) + 
     (3*CWhat2*MT*MWhat*MZ*MZ2*A0i[aa0, MT2])/(4*Sqrt[2]*MWhat2*Pi^3*VMU^2) - 
     (4*Sqrt[2]*CWhat2*MT*MWhat*MWhat2*MZ*MZ2*SWhat2^2*A0i[aa0, MT2])/
      (3*MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (Sqrt[2]*CWhat2*MT*MWhat*MZ*MZ2^2*SWhat2^2*A0i[aa0, MT2])/
      (MT2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (3*MT*MT2*MWhat*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*Sqrt[2]*Pi^3*VMU^2) + 
     (CWhat2*MT*MWhat*(MT2 - MWhat2)*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (Sqrt[2]*Pi^3*VMU^2) - (3*MT*MWhat*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (4*Sqrt[2]*Pi^3*VMU^2) - (MT*MT2*MWhat*MWhat2*MZ*
       B0i[bb0, MWhat2, 0, MT2])/(Sqrt[2]*MZ2*Pi^3*VMU^2) + 
     (MT*MWhat*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (Sqrt[2]*MZ2*Pi^3*VMU^2) - (3*CWhat2*MT*MWhat*(MT2 - MWhat2)*MZ*MZ2*
       B0i[bb0, MWhat2, 0, MT2])/(4*Sqrt[2]*MWhat2*Pi^3*VMU^2) + 
     (53*MT*MWhat*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (24*Sqrt[2]*Pi^3*VMU^2) + (CWhat2^2*MT*MWhat*MWhat2*MZ*
       (8*MWhat2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2])/
      (3*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (11*MT*MWhat*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - 
     (5*MT*MWhat*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(8*Sqrt[2]*Pi^3*VMU^2) - 
     (CWhat2^2*MT*MWhat*MZ*(8*MWhat2 - 5*MZ2)*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (4*Sqrt[2]*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*MT*MWhat*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
      (6*Sqrt[2]*Pi^3*VMU^2) - (2*Sqrt[2]*MT*MWhat*MWhat2^3*MZ*
       B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^2) - 
     (25*MT*MWhat*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
      (12*Sqrt[2]*Pi^3*VMU^2) + (25*MT*MWhat*MZ*MZ2^2*
       B0i[dbb0, MZ2, MT2, MT2])/(48*Sqrt[2]*Pi^3*VMU^2))*CuW[3, 3]) + 
 Class[3]*(CHbox*((MH2*MWhat2*MZ)/(96*Pi^3*VMU^2) + 
     (5*MWhat2^2*MZ)/(864*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ)/
      (144*MZ2*Pi^3*VMU^2) - (7*MWhat2^3*MZ)/(432*MZ2*Pi^3*VMU^2) - 
     (5*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) + (31*MWhat2*MZ*MZ2)/
      (1152*Pi^3*VMU^2) - (5*MZ*MZ2^2)/(288*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*(3*MH2 + 7*MWhat2)*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*
       MZ2*(-2*MWhat2 + MZ2)^2*SWhat2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*(3*MH2 + 7*MWhat2)*
       (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*
       SWhat2)/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MH2])/(12*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/(8*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MH2])/(18*MZ2*Pi^3*VMU^2) + 
     (5*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (5*CWhat2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*(-2*MWhat2 + MZ2)^2*
       SWhat2*(-(MH2*MWhat2*(MWhat2 - 4*MZ2)) - 12*MWhat2^2*MZ2 - 
        MH2^2*MZ2*SWhat2)*A0i[aa0, MH2])/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*MZ2*(-2*MWhat2 + MZ2)^2*
       SWhat2*(-(MH2*MWhat2*(MWhat2 - 4*MZ2)) - 12*MWhat2^2*MZ2 - 
        MH2^2*MZ2*SWhat2)*A0i[aa0, MH2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MZ*A0i[aa0, MWhat2])/(48*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MWhat2])/
      (24*Pi^3*VMU^2) + (MH2*MWhat2*MZ*A0i[aa0, MWhat2])/
      (36*MZ2*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (18*MZ2*Pi^3*VMU^2) - (CWhat2*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*
       (-2*MWhat2 + MZ2)^2*(MWhat2^2*(13*MWhat2 - 11*MZ2) + 
        MH2^2*(2*MWhat2 - MZ2) + 3*MH2*MWhat2*(-2*MWhat2 + MZ2))*
       A0i[aa0, MWhat2])/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*(MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*MZ2*(-2*MWhat2 + MZ2)^2*
       (MWhat2^2*(13*MWhat2 - 11*MZ2) + MH2^2*(2*MWhat2 - MZ2) + 
        3*MH2*MWhat2*(-2*MWhat2 + MZ2))*A0i[aa0, MWhat2])/
      (48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (17*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) - (MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (5*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (5*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MZ2])/
      (48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(12*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^3*VMU^2) - 
     (CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 48*MWhat2^3)*MZ*
       B0i[bb0, MWhat2, MH2, MWhat2])/(36*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(9*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*(MH2^3 - 8*MH2^2*MWhat2 + 28*MH2*MWhat2^2 - 48*MWhat2^3)*MZ*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(48*(MH2 - 4*MWhat2)*MWhat2*Pi^3*
       VMU^2) + (5*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
     (5*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2*MZ*(-2*MWhat2 + MZ2)^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (5*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
     (5*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2)) + 
   CHD*(-1/384*(MH2*MWhat2*MZ)/(Pi^3*VMU^2) + (CWhat2*MH2*MWhat2*MZ)/
      (192*(2 - 4*CWhat2)*Pi^3*VMU^2) + (55*MT2*MWhat2*MZ)/(216*Pi^3*VMU^2) - 
     (467*CWhat2*MT2*MWhat2*MZ)/(864*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2*MZ)/(24*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (CWhat2*MT2^2*MWhat2*MZ)/(16*(2 - 4*CWhat2)*(MT2 - MWhat2)*
       Pi^3*VMU^2) + (11*MWhat2^2*MZ)/(1728*Pi^3*VMU^2) - 
     (40*CWhat2*MWhat2^2*MZ)/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2^2*MZ)/(16*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^3*MZ)/(18*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (8*MT2*MWhat2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
     (32*CWhat2*MT2*MWhat2^4*MZ)/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (MWhat2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) - (2*CWhat2*MWhat2^5*MZ)/
      ((2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - (14*MT2*MWhat2^3*MZ)/
      (27*MZ2^2*Pi^3*VMU^2) - (28*CWhat2*MT2*MWhat2^3*MZ)/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + (17*MWhat2^4*MZ)/
      (108*MZ2^2*Pi^3*VMU^2) + (437*CWhat2*MWhat2^4*MZ)/
      (108*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - (CWhat2*MWhat2^5*MZ)/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2*MZ)/(72*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*
       VMU^2) - (CWhat2*MT2^3*MWhat2*MZ)/(12*(2 - 4*CWhat2)*(MT2 - MWhat2)*
       MZ2*Pi^3*VMU^2) + (5*MH2*MWhat2^2*MZ)/(576*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^2*MZ)/(48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ)/(12*MZ2*Pi^3*VMU^2) + (529*CWhat2*MT2*MWhat2^2*MZ)/
      (216*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (CWhat2*MT2^2*MWhat2^2*MZ)/
      (12*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (253*MWhat2^3*MZ)/(864*MZ2*Pi^3*VMU^2) - (55*CWhat2*MWhat2^3*MZ)/
      (36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (CWhat2*MWhat2^4*MZ)/
      (36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (5*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) - (85*MT2*MZ*MZ2)/(864*Pi^3*VMU^2) - 
     (181*MWhat2*MZ*MZ2)/(432*Pi^3*VMU^2) + (3145*CWhat2*MWhat2*MZ*MZ2)/
      (3456*(2 - 4*CWhat2)*Pi^3*VMU^2) - (131*CWhat2*MWhat2^2*MZ*MZ2)/
      (288*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2657*MZ*MZ2^2)/(13824*Pi^3*VMU^2) + (17*CWhat2*MWhat2*MZ*MZ2^2)/
      (288*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*(3*MH2^3*MZ2^2*(34*MWhat2^3 - 45*MWhat2^2*MZ2 + 
          19*MWhat2*MZ2^2 - 2*MZ2^3) + MH2*MWhat2*(11520*MWhat2^6 - 
          1040*MWhat2^5*MZ2 - 24708*MWhat2^4*MZ2^2 + 18648*MWhat2^3*MZ2^3 - 
          3827*MWhat2^2*MZ2^4 + 151*MWhat2*MZ2^5 - 30*MZ2^6 - 
          10*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        4*MWhat2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4908*MWhat2^4*MZ2^2 - 
          3636*MWhat2^3*MZ2^3 + 739*MWhat2^2*MZ2^4 - 35*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        MH2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4326*MWhat2^4*MZ2^2 - 
          2997*MWhat2^3*MZ2^3 + 490*MWhat2^2*MZ2^4 - 5*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4))))/
      (1728*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (CWhat2*MZ*(3*MH2^3*MZ2^2*(34*MWhat2^3 - 45*MWhat2^2*MZ2 + 
          19*MWhat2*MZ2^2 - 2*MZ2^3) + MH2*MWhat2*(11520*MWhat2^6 - 
          1040*MWhat2^5*MZ2 - 24708*MWhat2^4*MZ2^2 + 18648*MWhat2^3*MZ2^3 - 
          3827*MWhat2^2*MZ2^4 + 151*MWhat2*MZ2^5 - 30*MZ2^6 - 
          10*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        4*MWhat2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4908*MWhat2^4*MZ2^2 - 
          3636*MWhat2^3*MZ2^3 + 739*MWhat2^2*MZ2^4 - 35*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4)) + 
        MH2^2*(-2304*MWhat2^6 + 208*MWhat2^5*MZ2 + 4326*MWhat2^4*MZ2^2 - 
          2997*MWhat2^3*MZ2^3 + 490*MWhat2^2*MZ2^4 - 5*MWhat2*MZ2^5 + 
          6*MZ2^6 + 2*MT2*MWhat2*(256*MWhat2^4 - 320*MWhat2^3*MZ2 + 
            598*MWhat2^2*MZ2^2 - 507*MWhat2*MZ2^3 + 135*MZ2^4))))/
      (2304*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (29*CWhat2*MH2^2*MWhat2^2*MZ)/(128*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + (29*CWhat2*MH2*MWhat2^3*MZ)/
      (128*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (23*CWhat2*MH2*MWhat2^3*MZ)/(64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*
       SWhat2*VMU^2) - (23*CWhat2*MWhat2^4*MZ)/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - (CWhat2*MH2^2*MWhat2^4*MZ)/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2*MWhat2^5*MZ)/(16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*
       SWhat2*VMU^2) + (CWhat2*MH2*MWhat2^5*MZ)/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^6*MZ)/(8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*
       SWhat2*VMU^2) + (7*CWhat2*MH2^2*MWhat2^3*MZ)/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - (7*CWhat2*MH2*MWhat2^4*MZ)/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2*MH2*MWhat2^4*MZ)/(8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*
       SWhat2*VMU^2) + (3*CWhat2*MWhat2^5*MZ)/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (5*CWhat2*MH2^2*MWhat2*MZ*MZ2)/(64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*
       SWhat2*VMU^2) - (5*CWhat2*MH2*MWhat2^2*MZ*MZ2)/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (15*CWhat2*MH2*MWhat2^2*MZ*MZ2)/(128*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       Pi^3*SWhat2*VMU^2) + (15*CWhat2*MWhat2^3*MZ*MZ2)/
      (128*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*SWhat2)/(2*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^3*MZ*SWhat2)/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MH2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*A0i[aa0, MH2])/(24*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/(32*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^2*(-3*MH2 + 2*MWhat2)*MZ*A0i[aa0, MH2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2*MZ*A0i[aa0, MH2])/(288*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (13*MWhat2^2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/(18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (5*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2*MZ*MZ2*A0i[aa0, MH2])/(64*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (3*CWhat2^2*MWhat2*(-2*MH2 + MWhat2)*MZ*MZ2*A0i[aa0, MH2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (5*CWhat2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/(128*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) + (5*CWhat2*MZ*MZ2^2*A0i[aa0, MH2])/
      (256*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*(-24*MWhat2^4*MZ2*(48*MWhat2^3 - 70*MWhat2^2*MZ2 + 
          33*MWhat2*MZ2^2 - 4*MZ2^3) + 4*MH2*MWhat2^3*(6*MWhat2^4 + 
          523*MWhat2^3*MZ2 - 752*MWhat2^2*MZ2^2 + 339*MWhat2*MZ2^3 - 
          38*MZ2^4) - 3*MH2^2*MWhat2^2*(18*MWhat2^4 + 319*MWhat2^3*MZ2 - 
          463*MWhat2^2*MZ2^2 + 208*MWhat2*MZ2^3 - 24*MZ2^4) + 
        3*MH2^3*MWhat2*(12*MWhat2^4 + 40*MWhat2^3*MZ2 - 77*MWhat2^2*MZ2^2 + 
          41*MWhat2*MZ2^3 - 6*MZ2^4) + MH2^4*(-6*MWhat2^4 + 5*MWhat2^3*MZ2 + 
          8*MWhat2^2*MZ2^2 - 9*MWhat2*MZ2^3 + 2*MZ2^4))*A0i[aa0, MH2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MZ*(-24*MWhat2^4*MZ2*(48*MWhat2^3 - 70*MWhat2^2*MZ2 + 
          33*MWhat2*MZ2^2 - 4*MZ2^3) + 4*MH2*MWhat2^3*(6*MWhat2^4 + 
          523*MWhat2^3*MZ2 - 752*MWhat2^2*MZ2^2 + 339*MWhat2*MZ2^3 - 
          38*MZ2^4) - 3*MH2^2*MWhat2^2*(18*MWhat2^4 + 319*MWhat2^3*MZ2 - 
          463*MWhat2^2*MZ2^2 + 208*MWhat2*MZ2^3 - 24*MZ2^4) + 
        3*MH2^3*MWhat2*(12*MWhat2^4 + 40*MWhat2^3*MZ2 - 77*MWhat2^2*MZ2^2 + 
          41*MWhat2*MZ2^3 - 6*MZ2^4) + MH2^4*(-6*MWhat2^4 + 5*MWhat2^3*MZ2 + 
          8*MWhat2^2*MZ2^2 - 9*MWhat2*MZ2^3 + 2*MZ2^4))*A0i[aa0, MH2])/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (MH2*MZ*SWhat2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) - 
     (55*MWhat2*MZ*A0i[aa0, MT2])/(216*Pi^3*VMU^2) + 
     (193*CWhat2*MWhat2*MZ*A0i[aa0, MT2])/(432*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (8*MWhat2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) + (14*MWhat2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (28*CWhat2*MWhat2^3*MZ*A0i[aa0, MT2])/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) + (MT2*MWhat2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2*MZ*A0i[aa0, MT2])/(12*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/(12*MZ2*Pi^3*VMU^2) - 
     (251*CWhat2*MWhat2^2*MZ*A0i[aa0, MT2])/(108*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (85*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*(-27*MT2^2*MZ2^2*(-2*MWhat2 + MZ2)^2 + 
        MT2*MWhat2*(128*MWhat2^4 - 160*MWhat2^3*MZ2 + 218*MWhat2^2*MZ2^2 - 
          213*MWhat2*MZ2^3 + 81*MZ2^4) + 32*MWhat2^2*(2*MWhat2 - 3*MZ2)*MZ2^3*
         SWhat2^2)*A0i[aa0, MT2])/(432*MT2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (CWhat2*MZ*(-27*MT2^2*MZ2^2*(-2*MWhat2 + MZ2)^2 + 
        MT2*MWhat2*(128*MWhat2^4 - 160*MWhat2^3*MZ2 + 218*MWhat2^2*MZ2^2 - 
          213*MWhat2*MZ2^3 + 81*MZ2^4) + 32*MWhat2^2*(2*MWhat2 - 3*MZ2)*MZ2^3*
         SWhat2^2)*A0i[aa0, MT2])/(576*MT2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (CWhat2*MH2*MZ*(MWhat2 - A0i[aa0, MWhat2]))/
      (96*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (7*CWhat2*MZ*MZ2*(MWhat2 - A0i[aa0, MWhat2]))/(576*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (MH2*MZ*A0i[aa0, MWhat2])/(192*Pi^3*VMU^2) - 
     (29*MWhat2*MZ*A0i[aa0, MWhat2])/(288*Pi^3*VMU^2) - 
     (107*CWhat2*MWhat2*MZ*A0i[aa0, MWhat2])/(72*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) - (13*MWhat2^3*MZ*A0i[aa0, MWhat2])/(24*MZ2^2*Pi^3*VMU^2) - 
     (13*CWhat2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) + (CWhat2*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/
      (36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (31*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (48*MZ2*Pi^3*VMU^2) + (39*CWhat2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MWhat2])/
      (48*Pi^3*VMU^2) + (CWhat2*MZ*(MH2^4*(MWhat2 - 2*MZ2)*MZ2^2*
         (-2*MWhat2 + MZ2)^2 - MH2*MWhat2^2*(3456*MWhat2^6 + 
          5256*MWhat2^5*MZ2 - 8252*MWhat2^4*MZ2^2 + 3270*MWhat2^3*MZ2^3 - 
          483*MWhat2^2*MZ2^4 + MWhat2*MZ2^5 - 18*MZ2^6) + 
        3*MH2^2*MWhat2*(768*MWhat2^6 + 1168*MWhat2^5*MZ2 - 
          1978*MWhat2^4*MZ2^2 + 955*MWhat2^3*MZ2^3 - 212*MWhat2^2*MZ2^4 + 
          10*MWhat2*MZ2^5 - 4*MZ2^6) + 4*MWhat2^3*(384*MWhat2^6 + 
          584*MWhat2^5*MZ2 - 852*MWhat2^4*MZ2^2 + 258*MWhat2^3*MZ2^3 + 
          MWhat2^2*MZ2^4 - 7*MWhat2*MZ2^5 - 2*MZ2^6) + 
        MH2^3*(-384*MWhat2^6 - 584*MWhat2^5*MZ2 + 978*MWhat2^4*MZ2^2 - 
          453*MWhat2^3*MZ2^3 + 86*MWhat2^2*MZ2^4 + MWhat2*MZ2^5 + 2*MZ2^6))*
       A0i[aa0, MWhat2])/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2*MZ*(MH2^4*(MWhat2 - 2*MZ2)*MZ2^2*(-2*MWhat2 + MZ2)^2 - 
        MH2*MWhat2^2*(3456*MWhat2^6 + 5256*MWhat2^5*MZ2 - 
          8252*MWhat2^4*MZ2^2 + 3270*MWhat2^3*MZ2^3 - 483*MWhat2^2*MZ2^4 + 
          MWhat2*MZ2^5 - 18*MZ2^6) + 3*MH2^2*MWhat2*(768*MWhat2^6 + 
          1168*MWhat2^5*MZ2 - 1978*MWhat2^4*MZ2^2 + 955*MWhat2^3*MZ2^3 - 
          212*MWhat2^2*MZ2^4 + 10*MWhat2*MZ2^5 - 4*MZ2^6) + 
        4*MWhat2^3*(384*MWhat2^6 + 584*MWhat2^5*MZ2 - 852*MWhat2^4*MZ2^2 + 
          258*MWhat2^3*MZ2^3 + MWhat2^2*MZ2^4 - 7*MWhat2*MZ2^5 - 2*MZ2^6) + 
        MH2^3*(-384*MWhat2^6 - 584*MWhat2^5*MZ2 + 978*MWhat2^4*MZ2^2 - 
          453*MWhat2^3*MZ2^3 + 86*MWhat2^2*MZ2^4 + MWhat2*MZ2^5 + 2*MZ2^6))*
       A0i[aa0, MWhat2])/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (29*CWhat2^2*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(128*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (29*CWhat2^2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(128*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (23*CWhat2^2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (23*CWhat2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat2^2*MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (CWhat2^2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (CWhat2^2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (7*CWhat2^2*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) + 
     (7*CWhat2^2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) + 
     (3*CWhat2^2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) - 
     (3*CWhat2^2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) - 
     (5*CWhat2^2*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (5*CWhat2^2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (15*CWhat2^2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (128*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (15*CWhat2^2*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(128*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (29*CWhat2*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (29*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(256*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (29*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (128*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (3*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (69*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (23*CWhat2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (3*CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(2*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (21*CWhat2*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (7*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (7*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (3*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (9*CWhat2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/
      (128*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(256*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (15*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (15*CWhat2*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(128*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2^2*MWhat2^2*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (2*MWhat2^4*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/(3*MZ2^2*Pi^3*VMU^2) - 
     (7*MWhat2^3*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/(12*MZ2*Pi^3*VMU^2) + 
     (2*CWhat2^2*MWhat2^3*MZ*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat2*MWhat2^3*MZ*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(6*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^3*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*MZ2*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(8*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2*MZ*A0i[aa0, MZ2])/(72*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) - 
     (13*CWhat2*MWhat2^3*MZ*A0i[aa0, MZ2])/(24*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2*MZ*A0i[aa0, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2*MZ*A0i[aa0, MZ2])/(96*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
     (CWhat2*MZ*(640*MWhat2^6 + 64*MWhat2^5*MZ2 + 57*MWhat2*MZ2^5 + 6*MZ2^6 + 
        27*MWhat2^3*MZ2^2*(MH2 + 72*MZ2) - 3*MWhat2^2*MZ2^3*
         (4*MH2 + 267*MZ2) - 2*MWhat2^4*MZ2*(9*MH2 + 874*MZ2))*A0i[aa0, MZ2])/
      (864*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (CWhat2*MZ*(640*MWhat2^6 + 64*MWhat2^5*MZ2 + 57*MWhat2*MZ2^5 + 6*MZ2^6 + 
        27*MWhat2^3*MZ2^2*(MH2 + 72*MZ2) - 3*MWhat2^2*MZ2^3*
         (4*MH2 + 267*MZ2) - 2*MWhat2^4*MZ2*(9*MH2 + 874*MZ2))*A0i[aa0, MZ2])/
      (1152*MWhat2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (11*CWhat2^2*MWhat2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CWhat2)*Pi^3*SWhat2^2*
       VMU^2) + (CWhat2^2*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (8*(2 - 4*CWhat2)*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (CWhat2^2*MWhat2^2*MZ*A0i[aa0, MZ2])/(4*(2 - 4*CWhat2)*MZ2*Pi^3*SWhat2^2*
       VMU^2) - (5*CWhat2^2*MZ*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CWhat2)*Pi^3*
       SWhat2^2*VMU^2) + (21*MWhat2*MZ*A0i[aa0, MZ2])/
      (128*Pi^3*SWhat2*VMU^2) + (11*CWhat2*MWhat2*MZ*A0i[aa0, MZ2])/
      (64*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) - (MWhat2^4*MZ*A0i[aa0, MZ2])/
      (8*MZ2^3*Pi^3*SWhat2*VMU^2) + (3*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (8*MZ2^2*Pi^3*SWhat2*VMU^2) + (3*CWhat2*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (8*(2 - 4*CWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (25*MWhat2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (5*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(24*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(24*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(12*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (16*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*MZ*
       B0i[bb0, MWhat2, 0, MT2])/(16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MT2^2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (12*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (3*CWhat2*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*MZ*MZ2*
       B0i[bb0, MWhat2, 0, MT2])/(64*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(192*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(16*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (4*(2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^2*MZ*
       B0i[bb0, MWhat2, MH2, MWhat2])/(12*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MZ*(4*MH2*MWhat2^2*(31*MWhat2 - 14*MZ2) - 
        4*MH2^2*MWhat2*(5*MWhat2 - 4*MZ2) + MH2^3*(MWhat2 - 2*MZ2) + 
        96*MWhat2^3*(-3*MWhat2 + MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (288*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*(4*MH2*MWhat2^2*(31*MWhat2 - 14*MZ2) - 
        4*MH2^2*MWhat2*(5*MWhat2 - 4*MZ2) + MH2^3*(MWhat2 - 2*MZ2) + 
        96*MWhat2^3*(-3*MWhat2 + MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (384*(MH2 - 4*MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (83*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(144*Pi^3*VMU^2) + 
     (67*CWhat2*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (2*MWhat2^4*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^4*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (25*MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (5*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(72*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (72*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*Pi^3*VMU^2) + 
     (CWhat2*MZ*(28*MWhat2^3 - 220*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 2*MZ2^3)*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(288*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*(28*MWhat2^3 - 220*MWhat2^2*MZ2 + 25*MWhat2*MZ2^2 + 
        2*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(384*MWhat2*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (96*Pi^3*VMU^2) + (CWhat2*MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (12*Pi^3*VMU^2) - (CWhat2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (6*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (96*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2*MZ*(6*MWhat2^2 - 9*MWhat2*MZ2 + 4*MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2*(6*MWhat2^2 - 9*MWhat2*MZ2 + 4*MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (384*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
     (55*CWhat2*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (8*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*MZ2^3*Pi^3*VMU^2) + (32*CWhat2*MT2*MWhat2^4*MZ*
       B0i[bb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (14*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
     (28*CWhat2*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (269*CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (35*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(48*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (CWhat2*MWhat2^3*MZ*(MZ2*(64*MWhat2^3 - 80*MWhat2^2*MZ2 + 
          82*MWhat2*MZ2^2 - 39*MZ2^3) + MT2*(128*MWhat2^3 - 
          160*MWhat2^2*MZ2 - 106*MWhat2*MZ2^2 + 111*MZ2^3))*
       B0i[bb0, MZ2, MT2, MT2])/(432*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*(MZ2*(64*MWhat2^3 - 80*MWhat2^2*MZ2 + 
          82*MWhat2*MZ2^2 - 39*MZ2^3) + MT2*(128*MWhat2^3 - 
          160*MWhat2^2*MZ2 - 106*MWhat2*MZ2^2 + 111*MZ2^3))*
       B0i[bb0, MZ2, MT2, MT2])/(576*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(96*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^5*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (13*MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(24*MZ2^2*Pi^3*VMU^2) + 
     (13*CWhat2*MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(16*MZ2*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/(192*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*(384*MWhat2^5 + 392*MWhat2^4*MZ2 + 
        108*MWhat2^3*MZ2^2 - 382*MWhat2^2*MZ2^3 + 55*MWhat2*MZ2^4 + 4*MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(288*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*(384*MWhat2^5 + 392*MWhat2^4*MZ2 + 
        108*MWhat2^3*MZ2^2 - 382*MWhat2^2*MZ2^3 + 55*MWhat2*MZ2^4 + 4*MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(384*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) + (7*CWhat2*MWhat2^2*MZ*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(6*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^5*MZ*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^4*MZ*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/((2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2*MZ*MZ2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(72*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (2*CWhat2^2*MWhat2*MZ*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + 
     (2*CWhat2^2*MZ*MZ2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (3*Pi*VMU^2) - (CWhat2^2*MZ*MZ2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (2*(2 - 4*CWhat2)*Pi*VMU^2) + 
     (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (96*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
     (CWhat2*MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (18*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (72*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (6*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (8*(2 - 4*CWhat2)*Pi^3*VMU^2) - (167*CWhat2*MT2*MWhat2^2*MZ*
       B0i[dbb0, MZ2, MT2, MT2])/(108*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (8*MT2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
     (32*CWhat2*MT2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (11*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
     (22*CWhat2*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) - 
     (16*CWhat2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (121*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
     (121*CWhat2*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
      (432*(2 - 4*CWhat2)*Pi^3*VMU^2) - (97*CWhat2*MWhat2^2*MZ*MZ2*
       B0i[dbb0, MZ2, MT2, MT2])/(108*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (35*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
     (101*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
     (101*CWhat2*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
      (432*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (85*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
     (67*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) - 
     (101*CWhat2*MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (12*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^5*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(3*MZ2^2*Pi^3*VMU^2) + 
     (22*CWhat2*MWhat2^6*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(9*MZ2*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^5*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (2*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) + 
     (1007*CWhat2*MWhat2^3*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (144*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(192*Pi^3*VMU^2) - 
     (55*CWhat2*MWhat2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (32*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*CWhat2*MWhat2*MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (144*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MZ*MZ2^3*(-1 + (2*MWhat2 - MZ2)*B0i[dbb0, MZ2, MWhat2, 
          MWhat2]))/(1152*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (4*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (24*MZ2^2*Pi^3*VMU^2) + (5*CWhat2*MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, 
        MWhat2, MWhat2])/(12*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (12*MZ2*Pi^3*VMU^2) + (CWhat2*MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, 
        MWhat2, MWhat2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(96*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (6*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(48*Pi^3*VMU^2) + 
     (3*CWhat2^2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (16*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(96*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (12*CWhat2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) - 
     (16*CWhat2*MWhat2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (10*CWhat2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (3*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (17*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*Log[MH2/MWhat2])/(24*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (CWhat2*MH2^3*MWhat2*MZ*
       Log[MH2/MWhat2])/(72*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2^3*MZ*Log[-(MWhat2/MZ2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat2^2*MWhat2^2*MZ*MZ2*
       Log[-(MWhat2/MZ2)])/(16*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2^3*Log[-(MWhat2/MZ2)])/(48*(2 - 4*CWhat2)*(MWhat2 + MZ2)*
       Pi^3*VMU^2) + (CWhat2*MT2^2*MWhat2*MZ*Log[\[Mu]^2/MT2])/
      (16*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MT2^3*MWhat2*MZ*Log[\[Mu]^2/MT2])/(12*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MT2^2*MZ*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(16*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (CWhat2*MWhat2^2*MZ*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2^2*MZ*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(12*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*
       VMU^2) + (CWhat2*MWhat2^3*MZ*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2*MZ*Log[\[Mu]^2/MWhat2])/(24*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (CWhat2*MH2*MWhat2^2*MZ*
       Log[\[Mu]^2/MWhat2])/(12*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2*MZ*Log[\[Mu]^2/MWhat2])/(72*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^2*MZ*Log[\[Mu]^2/MWhat2])/(36*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MZ*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(96*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (CWhat2*MWhat2^2*MZ*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (8*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^2*MZ*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, 
          MWhat2] - MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       MZ2*Pi^3*VMU^2) + (CWhat2*MWhat2^3*MZ*
       (MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) + (67*CWhat2*MWhat2^2*MZ*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(72*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^4*MZ*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) - (4*CWhat2*MWhat2^3*MZ*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2*MZ*MZ2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(72*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2^2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(96*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2))) + 
 Class[4]*(CHW*(-1/48*(MWhat2*MZ*A0i[aa0, MH2])/(Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MWhat2])/(4*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*A0i[aa0, MWhat2])/(3*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MWhat2])/(3*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(4*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*(-2*MWhat2 + MZ2)^3*A0i[aa0, MZ2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*(-2*MWhat2 + MZ2)^3*A0i[aa0, MZ2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*(MH2 - MZ2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (CWhat2*MZ*(MH2 - MZ2)*MZ2^2*SWhat2^2*
       B0i[bb0, 0, MH2, MZ2])/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*(MH2^2 - 6*MH2*MWhat2 + 8*MWhat2^2)*MZ*
       B0i[bb0, MWhat2, MH2, MWhat2])/(3*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat2*(MH2^2 - 6*MH2*MWhat2 + 8*MWhat2^2)*MZ*MZ2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(4*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (3*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (2*MWhat2^4*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (7*MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/
      (12*MZ2*Pi^3*SWhat2*VMU^2) + 
     (7*MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(6*MZ2*Pi^3*SWhat2*
       VMU^2) - (11*MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
     (CWhat2^2*MWhat2^2*MZ*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2^2*MWhat2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MWhat2 + MZ2)^2*
       B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
     (MH2*MWhat2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*VMU^2) + 
     (5*MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(2*Pi^3*VMU^2) - 
     (5*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2)) + 
   CHB*((-11*MWhat2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MH2])/(8*MZ2*Pi^3*VMU^2) + 
     (5*MZ*MZ2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MH2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MH2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*MWhat2*MZ*A0i[aa0, MZ2])/
      (48*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/(8*MZ2*Pi^3*VMU^2) - 
     (5*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MZ2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*SWhat2*A0i[aa0, MZ2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*(MH2 - MZ2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat2*MZ*(MH2 - MZ2)*MZ2^2*SWhat2^2*
       B0i[bb0, 0, MH2, MZ2])/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2^2*MWhat2*MZ*(MH2 - 2*MZ2)*(-2*MWhat2 + MZ2)^2*(-MWhat2 + MZ2)*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2^2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MWhat2 + MZ2)^2*(-MWhat2 + MZ2)*
       B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
     (5*MH2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
     (MH2*MWhat2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*VMU^2) - 
     (17*MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
     (5*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
     (5*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2)) + 
   CHWB*((-7*MH2*MWhat2^2)/(288*MWhat*Pi^3*SWhat*VMU^2) + 
     (731*MT2*MWhat2^2)/(432*MWhat*Pi^3*SWhat*VMU^2) + 
     (233*MWhat2^3)/(216*MWhat*Pi^3*SWhat*VMU^2) - 
     (8*MT2*MWhat2^5)/(9*MWhat*MZ2^3*Pi^3*SWhat*VMU^2) + 
     MWhat2^6/(MWhat*MZ2^3*Pi^3*SWhat*VMU^2) + (26*MT2*MWhat2^4)/
      (9*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) - (49*MWhat2^5)/
      (18*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) + (MH2*MWhat2^3)/
      (72*MWhat*MZ2*Pi^3*SWhat*VMU^2) - (367*MT2*MWhat2^3)/
      (108*MWhat*MZ2*Pi^3*SWhat*VMU^2) + (25*MWhat2^4)/
      (12*MWhat*MZ2*Pi^3*SWhat*VMU^2) + (MH2*MWhat2*MZ2)/
      (96*MWhat*Pi^3*SWhat*VMU^2) - (127*MT2*MWhat2*MZ2)/
      (432*MWhat*Pi^3*SWhat*VMU^2) - (437*MWhat2^2*MZ2)/
      (192*MWhat*Pi^3*SWhat*VMU^2) + (1463*MWhat2*MZ2^2)/
      (1728*MWhat*Pi^3*SWhat*VMU^2) + (15*MWhat2^3*SWhat)/
      (8*MWhat*Pi^3*VMU^2) + (CWhat*MH2*MWhat2*MZ*SWhat)/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) - (467*CWhat*MT2*MWhat2*MZ*SWhat)/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) + (CWhat*MH2^2*MWhat2*MZ*SWhat)/
      (6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MT2^2*MWhat2*MZ*SWhat)/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) - (160*CWhat*MWhat2^2*MZ*SWhat)/(27*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (CWhat*MT2*MWhat2^2*MZ*SWhat)/(4*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*Pi^3*VMU^2) + (22*CWhat*MWhat2^3*MZ*SWhat)/
      (9*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (128*CWhat*MT2*MWhat2^4*MZ*SWhat)/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (8*CWhat*MWhat2^5*MZ*SWhat)/((2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (112*CWhat*MT2*MWhat2^3*MZ*SWhat)/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (437*CWhat*MWhat2^4*MZ*SWhat)/(27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (4*CWhat*MWhat2^5*MZ*SWhat)/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*
       Pi^3*VMU^2) - (MWhat2^4*SWhat)/(MWhat*MZ2*Pi^3*VMU^2) + 
     (CWhat*MH2^3*MWhat2*MZ*SWhat)/(18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) - (CWhat*MT2^3*MWhat2*MZ*SWhat)/(3*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - (CWhat*MH2*MWhat2^2*MZ*SWhat)/
      (12*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (529*CWhat*MT2*MWhat2^2*MZ*SWhat)/
      (54*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (CWhat*MT2^2*MWhat2^2*MZ*SWhat)/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - 
     (55*CWhat*MWhat2^3*MZ*SWhat)/(9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*MWhat2^4*MZ*SWhat)/(9*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) - (17*MWhat2^2*MZ2*SWhat)/(16*MWhat*Pi^3*VMU^2) + 
     (3145*CWhat*MWhat2*MZ*MZ2*SWhat)/(864*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (131*CWhat*MWhat2^2*MZ*MZ2*SWhat)/(72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (5*MWhat2*MZ2^2*SWhat)/(32*MWhat*Pi^3*VMU^2) + 
     (17*CWhat*MWhat2*MZ*MZ2^2*SWhat)/(72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (29*CWhat*MH2^2*MWhat2^2*MZ*SWhat)/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (29*CWhat*MH2*MWhat2^3*MZ*SWhat)/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       Pi^3*SWhat2*VMU^2) + (23*CWhat*MH2*MWhat2^3*MZ*SWhat)/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (23*CWhat*MWhat2^4*MZ*SWhat)/(16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*
       SWhat2*VMU^2) - (CWhat*MH2^2*MWhat2^4*MZ*SWhat)/
      (4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat*MH2*MWhat2^5*MZ*SWhat)/(4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*
       Pi^3*SWhat2*VMU^2) + (CWhat*MH2*MWhat2^5*MZ*SWhat)/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat*MWhat2^6*MZ*SWhat)/(2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*
       SWhat2*VMU^2) + (7*CWhat*MH2^2*MWhat2^3*MZ*SWhat)/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (7*CWhat*MH2*MWhat2^4*MZ*SWhat)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*
       Pi^3*SWhat2*VMU^2) - (3*CWhat*MH2*MWhat2^4*MZ*SWhat)/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (3*CWhat*MWhat2^5*MZ*SWhat)/(2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*
       SWhat2*VMU^2) + (5*CWhat*MH2^2*MWhat2*MZ*MZ2*SWhat)/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat*MH2*MWhat2^2*MZ*MZ2*SWhat)/(16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       Pi^3*SWhat2*VMU^2) - (15*CWhat*MH2*MWhat2^2*MZ*MZ2*SWhat)/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (15*CWhat*MWhat2^3*MZ*MZ2*SWhat)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       Pi^3*SWhat2*VMU^2) - (MH2*MWhat2^2*SWhat2)/(72*MWhat*Pi^3*SWhat*
       VMU^2) + (71*MT2*MWhat2^2*SWhat2)/(108*MWhat*Pi^3*SWhat*VMU^2) - 
     (MWhat2^3*SWhat2)/(27*MWhat*Pi^3*SWhat*VMU^2) + 
     (8*MT2*MWhat2^4*SWhat2)/(27*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (MWhat2^5*SWhat2)/(3*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (22*MT2*MWhat2^3*SWhat2)/(27*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (20*MWhat2^4*SWhat2)/(27*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2*MZ2*SWhat2)/(96*MWhat*Pi^3*SWhat*VMU^2) - 
     (17*MT2*MWhat2*MZ2*SWhat2)/(144*MWhat*Pi^3*SWhat*VMU^2) - 
     (107*MWhat2^2*MZ2*SWhat2)/(216*MWhat*Pi^3*SWhat*VMU^2) + 
     (97*MWhat2*MZ2^2*SWhat2)/(576*MWhat*Pi^3*SWhat*VMU^2) - 
     (2*CWhat*MWhat2^2*MZ*SWhat*SWhat2)/((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (8*CWhat*MWhat2^3*MZ*SWhat*SWhat2)/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*(3*MH2^3*MZ2^2*(8*MWhat2^3 + MWhat2*MZ2^2*
           (4 - 41*SWhat2) - 2*MWhat2^2*MZ2*(6 - 23*SWhat2) + 
          8*MZ2^3*SWhat2) - 4*MWhat2^2*(-576*MWhat2^6 + 4*MWhat2^3*MZ2^3*
           (4774 - 593*SWhat2) - 16*MWhat2^4*MZ2^2*(1046 - 277*SWhat2) - 
          260*MZ2^6*SWhat2 + 32*MWhat2^2*MZ2^4*(-305 + 12*SWhat2) - 
          192*MWhat2^5*MZ2*(-32 + 15*SWhat2) + MWhat2*MZ2^5*
           (1832 + 531*SWhat2) + 2*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*
             (68 - 113*SWhat2) + 24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 
            40*MZ2^5*SWhat2 + 64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 
            2*MWhat2^2*MZ2^3*(-182 + 79*SWhat2))) - 
        MH2^2*(-576*MWhat2^6 + 2*MWhat2^3*MZ2^3*(9458 - 877*SWhat2) - 
          8*MWhat2^4*MZ2^2*(2077 - 554*SWhat2) + MWhat2^2*MZ2^4*
           (-9700 - 267*SWhat2) - 260*MZ2^6*SWhat2 - 192*MWhat2^5*MZ2*
           (-32 + 15*SWhat2) + MWhat2*MZ2^5*(1832 + 687*SWhat2) + 
          2*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*(68 - 113*SWhat2) + 
            24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 
            64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*
             (-182 + 79*SWhat2))) + MH2*MWhat2*(-2880*MWhat2^6 + 
          4*MWhat2^3*MZ2^3*(23834 - 2683*SWhat2) - 16*MWhat2^4*MZ2^2*
           (5224 - 1385*SWhat2) - 1300*MZ2^6*SWhat2 - 960*MWhat2^5*MZ2*
           (-32 + 15*SWhat2) + 4*MWhat2^2*MZ2^4*(-12188 + 105*SWhat2) + 
          MWhat2*MZ2^5*(9160 + 3111*SWhat2) + 10*MT2*(256*MWhat2^5 + 
            MWhat2*MZ2^4*(68 - 113*SWhat2) + 24*MWhat2^3*MZ2^2*
             (31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 64*MWhat2^4*MZ2*
             (-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*(-182 + 79*SWhat2)))))/
      (432*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*SWhat*VMU^2) - 
     (CWhat2*MWhat2*(3*MH2^3*MZ2^2*(8*MWhat2^3 + MWhat2*MZ2^2*
           (4 - 41*SWhat2) - 2*MWhat2^2*MZ2*(6 - 23*SWhat2) + 
          8*MZ2^3*SWhat2) - 4*MWhat2^2*(-576*MWhat2^6 + 4*MWhat2^3*MZ2^3*
           (4774 - 593*SWhat2) - 16*MWhat2^4*MZ2^2*(1046 - 277*SWhat2) - 
          260*MZ2^6*SWhat2 + 32*MWhat2^2*MZ2^4*(-305 + 12*SWhat2) - 
          192*MWhat2^5*MZ2*(-32 + 15*SWhat2) + MWhat2*MZ2^5*
           (1832 + 531*SWhat2) + 2*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*
             (68 - 113*SWhat2) + 24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 
            40*MZ2^5*SWhat2 + 64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 
            2*MWhat2^2*MZ2^3*(-182 + 79*SWhat2))) - 
        MH2^2*(-576*MWhat2^6 + 2*MWhat2^3*MZ2^3*(9458 - 877*SWhat2) - 
          8*MWhat2^4*MZ2^2*(2077 - 554*SWhat2) + MWhat2^2*MZ2^4*
           (-9700 - 267*SWhat2) - 260*MZ2^6*SWhat2 - 192*MWhat2^5*MZ2*
           (-32 + 15*SWhat2) + MWhat2*MZ2^5*(1832 + 687*SWhat2) + 
          2*MT2*(256*MWhat2^5 + MWhat2*MZ2^4*(68 - 113*SWhat2) + 
            24*MWhat2^3*MZ2^2*(31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 
            64*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*
             (-182 + 79*SWhat2))) + MH2*MWhat2*(-2880*MWhat2^6 + 
          4*MWhat2^3*MZ2^3*(23834 - 2683*SWhat2) - 16*MWhat2^4*MZ2^2*
           (5224 - 1385*SWhat2) - 1300*MZ2^6*SWhat2 - 960*MWhat2^5*MZ2*
           (-32 + 15*SWhat2) + 4*MWhat2^2*MZ2^4*(-12188 + 105*SWhat2) + 
          MWhat2*MZ2^5*(9160 + 3111*SWhat2) + 10*MT2*(256*MWhat2^5 + 
            MWhat2*MZ2^4*(68 - 113*SWhat2) + 24*MWhat2^3*MZ2^2*
             (31 - 16*SWhat2) + 40*MZ2^5*SWhat2 + 64*MWhat2^4*MZ2*
             (-11 + 8*SWhat2) + 2*MWhat2^2*MZ2^3*(-182 + 79*SWhat2)))))/
      (576*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       SWhat*VMU^2) - (MH2*MWhat*SWhat*A0i[aa0, MH2])/(96*Pi^3*VMU^2) - 
     (7*MWhat*MWhat2*SWhat*A0i[aa0, MH2])/(36*Pi^3*VMU^2) - 
     (CWhat*MWhat2*MZ*SWhat*A0i[aa0, MH2])/(6*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^2*(-3*MH2 + 2*MWhat2)*MZ*SWhat*A0i[aa0, MH2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat*MH2*MWhat2*MZ*SWhat*A0i[aa0, MH2])/(72*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (2*CWhat*MWhat2^2*MZ*SWhat*A0i[aa0, MH2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (5*MWhat*MZ2*SWhat*A0i[aa0, MH2])/
      (32*Pi^3*VMU^2) + (MH2*MWhat*MZ2*SWhat*A0i[aa0, MH2])/
      (192*MWhat2*Pi^3*VMU^2) - (3*CWhat*CWhat2*MWhat2*(-2*MH2 + MWhat2)*MZ*
       MZ2*SWhat*A0i[aa0, MH2])/(8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*
       VMU^2) - (5*CWhat*CWhat2*MH2*MZ*MZ2^2*SWhat*A0i[aa0, MH2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat2*(MH2^4*(2*MWhat2^4 - 13*MWhat2*MZ2^3*SWhat2 + 3*MZ2^4*SWhat2 + 
          MWhat2^3*MZ2*(-3 + 4*SWhat2) + MWhat2^2*MZ2^2*(1 + 10*SWhat2)) - 
        12*MWhat2^3*(40*MWhat2^5 - 4*MZ2^5 + MWhat2^3*MZ2^2*
           (181 - 18*SWhat2) + 2*MWhat2*MZ2^4*(17 + 6*SWhat2) - 
          MWhat2^2*MZ2^3*(113 + 17*SWhat2) + 2*MWhat2^4*MZ2*
           (-69 + 20*SWhat2)) + 3*MH2^3*(36*MWhat2^5 - 4*MZ2^5 + 
          MWhat2^3*MZ2^2*(179 - 60*SWhat2) + 2*MWhat2*MZ2^4*(17 - 2*SWhat2) + 
          4*MWhat2^4*MZ2*(-33 + 8*SWhat2) + MWhat2^2*MZ2^3*
           (-113 + 34*SWhat2)) - 3*MH2^2*MWhat2*(234*MWhat2^5 - 24*MZ2^5 + 
          MWhat2^3*MZ2^2*(1083 - 260*SWhat2) + MWhat2*MZ2^4*
           (204 + 13*SWhat2) + 2*MWhat2^2*MZ2^3*(-339 + 34*SWhat2) + 
          3*MWhat2^4*MZ2*(-273 + 76*SWhat2)) + MH2*MWhat2^2*
         (1072*MWhat2^5 - 108*MZ2^5 + MWhat2^3*MZ2^2*(4883 - 718*SWhat2) + 
          6*MWhat2*MZ2^4*(153 + 41*SWhat2) - MWhat2^2*MZ2^3*
           (3051 + 251*SWhat2) + 2*MWhat2^4*MZ2*(-1857 + 532*SWhat2)))*
       A0i[aa0, MH2])/(96*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*SWhat*VMU^2) + 
     (CWhat2*MWhat2*(MH2^4*(2*MWhat2^4 - 13*MWhat2*MZ2^3*SWhat2 + 
          3*MZ2^4*SWhat2 + MWhat2^3*MZ2*(-3 + 4*SWhat2) + 
          MWhat2^2*MZ2^2*(1 + 10*SWhat2)) - 12*MWhat2^3*
         (40*MWhat2^5 - 4*MZ2^5 + MWhat2^3*MZ2^2*(181 - 18*SWhat2) + 
          2*MWhat2*MZ2^4*(17 + 6*SWhat2) - MWhat2^2*MZ2^3*(113 + 17*SWhat2) + 
          2*MWhat2^4*MZ2*(-69 + 20*SWhat2)) + 
        3*MH2^3*(36*MWhat2^5 - 4*MZ2^5 + MWhat2^3*MZ2^2*(179 - 60*SWhat2) + 
          2*MWhat2*MZ2^4*(17 - 2*SWhat2) + 4*MWhat2^4*MZ2*(-33 + 8*SWhat2) + 
          MWhat2^2*MZ2^3*(-113 + 34*SWhat2)) - 3*MH2^2*MWhat2*
         (234*MWhat2^5 - 24*MZ2^5 + MWhat2^3*MZ2^2*(1083 - 260*SWhat2) + 
          MWhat2*MZ2^4*(204 + 13*SWhat2) + 2*MWhat2^2*MZ2^3*
           (-339 + 34*SWhat2) + 3*MWhat2^4*MZ2*(-273 + 76*SWhat2)) + 
        MH2*MWhat2^2*(1072*MWhat2^5 - 108*MZ2^5 + MWhat2^3*MZ2^2*
           (4883 - 718*SWhat2) + 6*MWhat2*MZ2^4*(153 + 41*SWhat2) - 
          MWhat2^2*MZ2^3*(3051 + 251*SWhat2) + 2*MWhat2^4*MZ2*
           (-1857 + 532*SWhat2)))*A0i[aa0, MH2])/(72*MWhat*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (5*MT2*MWhat2*A0i[aa0, MT2])/(48*MWhat*Pi^3*SWhat*VMU^2) - 
     (731*MWhat2^2*A0i[aa0, MT2])/(432*MWhat*Pi^3*SWhat*VMU^2) + 
     (8*MWhat2^5*A0i[aa0, MT2])/(9*MWhat*MZ2^3*Pi^3*SWhat*VMU^2) - 
     (26*MWhat2^4*A0i[aa0, MT2])/(9*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (MT2*MWhat2^2*A0i[aa0, MT2])/(12*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (367*MWhat2^3*A0i[aa0, MT2])/(108*MWhat*MZ2*Pi^3*SWhat*VMU^2) - 
     (MT2*MZ2*A0i[aa0, MT2])/(32*MWhat*Pi^3*SWhat*VMU^2) + 
     (127*MWhat2*MZ2*A0i[aa0, MT2])/(432*MWhat*Pi^3*SWhat*VMU^2) + 
     (193*CWhat*MWhat2*MZ*SWhat*A0i[aa0, MT2])/(108*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (128*CWhat*MWhat2^4*MZ*SWhat*A0i[aa0, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (112*CWhat*MWhat2^3*MZ*SWhat*A0i[aa0, MT2])/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) + (CWhat*MT2*MWhat2*MZ*SWhat*A0i[aa0, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (251*CWhat*MWhat2^2*MZ*SWhat*A0i[aa0, MT2])/(27*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MT2*MWhat2*SWhat2*A0i[aa0, MT2])/(12*MWhat*Pi^3*SWhat*
       VMU^2) - (71*MWhat2^2*SWhat2*A0i[aa0, MT2])/(108*MWhat*Pi^3*SWhat*
       VMU^2) - (8*MWhat2^4*SWhat2*A0i[aa0, MT2])/(27*MWhat*MZ2^2*Pi^3*SWhat*
       VMU^2) + (22*MWhat2^3*SWhat2*A0i[aa0, MT2])/(27*MWhat*MZ2*Pi^3*SWhat*
       VMU^2) + (17*MWhat2*MZ2*SWhat2*A0i[aa0, MT2])/
      (144*MWhat*Pi^3*SWhat*VMU^2) + 
     (CWhat2*MWhat2*(-27*MT2^2*MZ2^3*(-2*MWhat2 + MZ2)^2*SWhat2 + 
        32*MWhat2^2*MZ2^2*(2*MWhat2^3 - 5*MWhat2^2*MZ2 + 5*MWhat2*MZ2^2 - 
          2*MZ2^3)*SWhat2 + MT2*MWhat2*(128*MWhat2^5 + 12*MWhat2^3*MZ2^2*
           (31 - 16*SWhat2) + 20*MZ2^5*SWhat2 - 2*MWhat2^2*MZ2^3*
           (91 + SWhat2) + 32*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 
          MWhat2*MZ2^4*(34 + 11*SWhat2)))*A0i[aa0, MT2])/
      (108*MT2*MWhat*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (CWhat2*(-27*MT2^2*MZ2^3*(-2*MWhat2 + MZ2)^2*SWhat2 + 
        32*MWhat2^2*MZ2^2*(2*MWhat2^3 - 5*MWhat2^2*MZ2 + 5*MWhat2*MZ2^2 - 
          2*MZ2^3)*SWhat2 + MT2*MWhat2*(128*MWhat2^5 + 12*MWhat2^3*MZ2^2*
           (31 - 16*SWhat2) + 20*MZ2^5*SWhat2 - 2*MWhat2^2*MZ2^3*
           (91 + SWhat2) + 32*MWhat2^4*MZ2*(-11 + 8*SWhat2) + 
          MWhat2*MZ2^4*(34 + 11*SWhat2)))*A0i[aa0, MT2])/
      (144*MT2*MWhat*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (CWhat*MH2*MZ*SWhat*(MWhat2 - A0i[aa0, MWhat2]))/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (7*CWhat*MZ*MZ2*SWhat*(MWhat2 - A0i[aa0, MWhat2]))/
      (144*(2 - 4*CWhat2)*Pi^3*VMU^2) + (5*MH2*MWhat*A0i[aa0, MWhat2])/
      (288*Pi^3*SWhat*VMU^2) + (89*MWhat*MWhat2*A0i[aa0, MWhat2])/
      (32*Pi^3*SWhat*VMU^2) - (MWhat*MWhat2^4*A0i[aa0, MWhat2])/
      (MZ2^3*Pi^3*SWhat*VMU^2) + (19*MWhat*MWhat2^3*A0i[aa0, MWhat2])/
      (6*MZ2^2*Pi^3*SWhat*VMU^2) - (MH2*MWhat*MWhat2*A0i[aa0, MWhat2])/
      (72*MZ2*Pi^3*SWhat*VMU^2) - (311*MWhat*MWhat2^2*A0i[aa0, MWhat2])/
      (72*MZ2*Pi^3*SWhat*VMU^2) - (21*MWhat*MZ2*A0i[aa0, MWhat2])/
      (32*Pi^3*SWhat*VMU^2) - (MH2*MWhat*MZ2*A0i[aa0, MWhat2])/
      (192*MWhat2*Pi^3*SWhat*VMU^2) - (MWhat*MZ2^2*A0i[aa0, MWhat2])/
      (192*MWhat2*Pi^3*SWhat*VMU^2) - (107*CWhat*MWhat2*MZ*SWhat*
       A0i[aa0, MWhat2])/(18*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (20*CWhat*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*
       Pi^3*VMU^2) - (52*CWhat*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (CWhat*MH2*MWhat2*MZ*SWhat*A0i[aa0, MWhat2])/(9*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (39*CWhat*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (29*CWhat*CWhat2*MH2^2*MWhat2*MZ*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (29*CWhat*CWhat2*MH2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (23*CWhat*CWhat2*MH2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (23*CWhat*CWhat2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2*MH2^2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (CWhat*CWhat2*MH2*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (CWhat*CWhat2*MH2*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2*MWhat2^5*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2^2*VMU^2) - 
     (7*CWhat*CWhat2*MH2^2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) + 
     (7*CWhat*CWhat2*MH2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) + 
     (3*CWhat*CWhat2*MH2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) - 
     (3*CWhat*CWhat2*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2^2*VMU^2) - 
     (5*CWhat*CWhat2*MH2^2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (5*CWhat*CWhat2*MH2*MWhat2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (15*CWhat*CWhat2*MH2*MWhat2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) - 
     (15*CWhat*CWhat2*MWhat2^2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2^2*VMU^2) + 
     (29*CWhat*MH2^2*MWhat2*MZ*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (29*CWhat*MH2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (69*CWhat*MH2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (23*CWhat*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat*MH2^2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat*MH2*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat*MH2*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/
      (2*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (2*CWhat*MWhat2^5*MZ*SWhat*A0i[aa0, MWhat2])/((2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (21*CWhat*MH2^2*MWhat2^2*MZ*SWhat*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (7*CWhat*MH2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (6*CWhat*MH2*MWhat2^3*MZ*SWhat*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (9*CWhat*MWhat2^4*MZ*SWhat*A0i[aa0, MWhat2])/(2*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat*MH2^2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (15*CWhat*MH2*MWhat2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (15*CWhat*MWhat2^2*MZ*MZ2*SWhat*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat*SWhat2*A0i[aa0, MWhat2])/(72*Pi^3*SWhat*VMU^2) + 
     (23*MWhat*MWhat2*SWhat2*A0i[aa0, MWhat2])/(24*Pi^3*SWhat*VMU^2) + 
     (MWhat*MWhat2^3*SWhat2*A0i[aa0, MWhat2])/(3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (5*MWhat*MWhat2^2*SWhat2*A0i[aa0, MWhat2])/(6*MZ2*Pi^3*SWhat*VMU^2) - 
     (11*MWhat*MZ2*SWhat2*A0i[aa0, MWhat2])/(288*Pi^3*SWhat*VMU^2) + 
     (CWhat2*MWhat2*(-3*MH2^4*MZ2^4*(-2*MWhat2 + MZ2)^2*SWhat2^2 - 
        4*MWhat2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 20*MWhat2^5*MZ2^2*
           (-71 + 2*SWhat2) - 9*MWhat2*MZ2^6*(-8 + 5*SWhat2) + 
          80*MWhat2^6*MZ2*(-7 + 6*SWhat2) + 16*MWhat2^3*MZ2^4*
           (86 + 63*SWhat2) - MWhat2^2*MZ2^5*(502 + 189*SWhat2) - 
          2*MWhat2^4*MZ2^3*(951 + 620*SWhat2)) + 9*MH2*MWhat2^2*
         (96*MWhat2^7 + MWhat2*MZ2^6*(72 - 29*SWhat2) + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 80*MWhat2^6*MZ2*
           (-7 + 6*SWhat2) - MWhat2^2*MZ2^5*(502 + 249*SWhat2) + 
          4*MWhat2^3*MZ2^4*(344 + 273*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 640*SWhat2)) + MH2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 3*MWhat2*MZ2^6*
           (24 + 5*SWhat2) + 80*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 
          2*MWhat2^2*MZ2^5*(251 + 213*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 695*SWhat2) + MWhat2^3*MZ2^4*(1376 + 1335*SWhat2)) - 
        3*MH2^2*MWhat2*(192*MWhat2^7 + MWhat2*MZ2^6*(144 - 5*SWhat2) + 
          34*MZ2^7*SWhat2 - 40*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 
          160*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 4*MWhat2^2*MZ2^5*
           (251 + 176*SWhat2) - 6*MWhat2^4*MZ2^3*(634 + 447*SWhat2) + 
          MWhat2^3*MZ2^4*(2752 + 2459*SWhat2)))*A0i[aa0, MWhat2])/
      (72*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^3*
       Pi^3*SWhat*SWhat2*VMU^2) - 
     (CWhat2*(-3*MH2^4*MZ2^4*(-2*MWhat2 + MZ2)^2*SWhat2^2 - 
        4*MWhat2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 20*MWhat2^5*MZ2^2*
           (-71 + 2*SWhat2) - 9*MWhat2*MZ2^6*(-8 + 5*SWhat2) + 
          80*MWhat2^6*MZ2*(-7 + 6*SWhat2) + 16*MWhat2^3*MZ2^4*
           (86 + 63*SWhat2) - MWhat2^2*MZ2^5*(502 + 189*SWhat2) - 
          2*MWhat2^4*MZ2^3*(951 + 620*SWhat2)) + 9*MH2*MWhat2^2*
         (96*MWhat2^7 + MWhat2*MZ2^6*(72 - 29*SWhat2) + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 80*MWhat2^6*MZ2*
           (-7 + 6*SWhat2) - MWhat2^2*MZ2^5*(502 + 249*SWhat2) + 
          4*MWhat2^3*MZ2^4*(344 + 273*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 640*SWhat2)) + MH2^3*(96*MWhat2^7 + 17*MZ2^7*SWhat2 - 
          20*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 3*MWhat2*MZ2^6*
           (24 + 5*SWhat2) + 80*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 
          2*MWhat2^2*MZ2^5*(251 + 213*SWhat2) - 2*MWhat2^4*MZ2^3*
           (951 + 695*SWhat2) + MWhat2^3*MZ2^4*(1376 + 1335*SWhat2)) - 
        3*MH2^2*MWhat2*(192*MWhat2^7 + MWhat2*MZ2^6*(144 - 5*SWhat2) + 
          34*MZ2^7*SWhat2 - 40*MWhat2^5*MZ2^2*(-71 + 2*SWhat2) + 
          160*MWhat2^6*MZ2*(-7 + 6*SWhat2) - 4*MWhat2^2*MZ2^5*
           (251 + 176*SWhat2) - 6*MWhat2^4*MZ2^3*(634 + 447*SWhat2) + 
          MWhat2^3*MZ2^4*(2752 + 2459*SWhat2)))*A0i[aa0, MWhat2])/
      (96*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*SWhat*SWhat2*VMU^2) + (8*CWhat2*MWhat*MWhat2^2*SWhat*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*Pi^3*VMU^2) - 
     (2*CWhat*CWhat2*MWhat2^2*MZ*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (8*CWhat*CWhat2*MWhat2^3*MZ*SWhat*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat*MWhat2*MZ2*SWhat*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (2*Pi^3*VMU^2) + (CWhat2*MWhat*MZ2^2*SWhat*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(4*Pi^3*VMU^2) + 
     (4*CWhat*MWhat2^2*MZ*SWhat*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (8*CWhat*MWhat2^3*MZ*SWhat*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (2*CWhat*CWhat2*MWhat2^2*MZ*MZ2*SWhat*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2*MZ*MZ2^2*SWhat*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MH2*MWhat2*A0i[aa0, MZ2])/(192*MWhat*Pi^3*SWhat*VMU^2) - 
     (2831*MWhat2^2*A0i[aa0, MZ2])/(1728*MWhat*Pi^3*SWhat*VMU^2) - 
     (17*MWhat2^4*A0i[aa0, MZ2])/(27*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (MH2*MWhat2^2*A0i[aa0, MZ2])/(144*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (811*MWhat2^3*A0i[aa0, MZ2])/(432*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (247*MWhat2*MZ2*A0i[aa0, MZ2])/(576*MWhat*Pi^3*SWhat*VMU^2) + 
     (MZ2^2*A0i[aa0, MZ2])/(192*MWhat*Pi^3*SWhat*VMU^2) + 
     (5*CWhat*MWhat2*MZ*SWhat*A0i[aa0, MZ2])/(18*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (13*CWhat*MWhat2^3*MZ*SWhat*A0i[aa0, MZ2])/(6*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (CWhat*MH2*MWhat2*MZ*SWhat*A0i[aa0, MZ2])/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2^2*MZ*SWhat*A0i[aa0, MZ2])/(18*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (11*CWhat*CWhat2*MWhat2*MZ*SWhat*A0i[aa0, MZ2])/
      (16*(2 - 4*CWhat2)*Pi^3*SWhat2^2*VMU^2) + 
     (CWhat*CWhat2*MWhat2^3*MZ*SWhat*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2^2*
       Pi^3*SWhat2^2*VMU^2) - (CWhat*CWhat2*MWhat2^2*MZ*SWhat*A0i[aa0, MZ2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*SWhat2^2*VMU^2) - 
     (5*CWhat*CWhat2*MZ*MZ2*SWhat*A0i[aa0, MZ2])/(32*(2 - 4*CWhat2)*Pi^3*
       SWhat2^2*VMU^2) + (11*CWhat*MWhat2*MZ*SWhat*A0i[aa0, MZ2])/
      (16*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (3*CWhat*MWhat2^3*MZ*SWhat*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       SWhat2*VMU^2) - (2*CWhat*MWhat2^2*MZ*SWhat*A0i[aa0, MZ2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat2*SWhat2*A0i[aa0, MZ2])/(96*MWhat*Pi^3*SWhat*VMU^2) - 
     (5*MWhat2^2*SWhat2*A0i[aa0, MZ2])/(72*MWhat*Pi^3*SWhat*VMU^2) - 
     (13*MWhat2^3*SWhat2*A0i[aa0, MZ2])/(72*MWhat*MZ2*Pi^3*SWhat*VMU^2) + 
     (MWhat2*MZ2*SWhat2*A0i[aa0, MZ2])/(576*MWhat*Pi^3*SWhat*VMU^2) - 
     (CWhat2*MWhat2*(-640*MWhat2^7 + 3*MZ2^7*(-12 + 17*SWhat2) - 
        64*MWhat2^6*MZ2*(-33 + 20*SWhat2) + 2*MWhat2^3*MZ2^3*
         (-6*MH2 + 534*MZ2 + 9*MH2*SWhat2 - 1516*MZ2*SWhat2) + 
        MWhat2*MZ2^5*(324*MZ2 - 3*MH2*SWhat2 - 707*MZ2*SWhat2) + 
        MWhat2^4*MZ2^2*(15*MH2 + 544*MZ2 - 12*MH2*SWhat2 + 676*MZ2*SWhat2) + 
        2*MWhat2^5*MZ2*(-3*MH2 - 1192*MZ2 + 976*MZ2*SWhat2) + 
        MWhat2^2*MZ2^4*(3*CWhat2*MH2 - 988*MZ2 + 2313*MZ2*SWhat2))*
       A0i[aa0, MZ2])/(216*MWhat*(2*MWhat2 - MZ2)^3*MZ2^3*Pi^3*SWhat*SWhat2*
       VMU^2) + (CWhat2*(-640*MWhat2^7 + 3*MZ2^7*(-12 + 17*SWhat2) - 
        64*MWhat2^6*MZ2*(-33 + 20*SWhat2) + 2*MWhat2^3*MZ2^3*
         (-6*MH2 + 534*MZ2 + 9*MH2*SWhat2 - 1516*MZ2*SWhat2) + 
        MWhat2*MZ2^5*(324*MZ2 - 3*MH2*SWhat2 - 707*MZ2*SWhat2) + 
        MWhat2^4*MZ2^2*(15*MH2 + 544*MZ2 - 12*MH2*SWhat2 + 676*MZ2*SWhat2) + 
        2*MWhat2^5*MZ2*(-3*MH2 - 1192*MZ2 + 976*MZ2*SWhat2) + 
        MWhat2^2*MZ2^4*(3*CWhat2*MH2 - 988*MZ2 + 2313*MZ2*SWhat2))*
       A0i[aa0, MZ2])/(288*MWhat*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*SWhat2*
       VMU^2) + (CWhat2*MWhat2*(MH2 - MZ2)*MZ2*(-2*MWhat2 + MZ2)*SWhat2^2*
       B0i[bb0, 0, MH2, MZ2])/(6*MWhat*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (CWhat2*(MH2 - MZ2)*MZ2^2*(-2*MWhat2 + MZ2)*SWhat2^2*
       B0i[bb0, 0, MH2, MZ2])/(8*MWhat*(2*MWhat2 - MZ2)*Pi^3*SWhat*VMU^2) - 
     (CWhat*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat*MT2*MWhat2^2*MZ*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*
       VMU^2) + (MWhat*MWhat2*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (2*CWhat*MT2*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*MT2^2*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*CWhat*MWhat2^3*MZ*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (3*MWhat*(MT2^2 + MT2*MWhat2 + 2*MWhat2^2)*MZ2*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (3*MT2^2*MWhat*SWhat*B0i[bb0, MWhat2, 0, MT2])/(16*Pi^3*SWhat2*VMU^2) - 
     (3*MT2*MWhat*MWhat2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (16*Pi^3*SWhat2*VMU^2) + (3*MWhat*MWhat2^2*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*SWhat2*VMU^2) + 
     (MT2^2*MWhat*MWhat2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*SWhat2*VMU^2) + (MT2*MWhat*MWhat2^2*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(6*MZ2*Pi^3*SWhat2*VMU^2) - 
     (MWhat*MWhat2^3*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (3*MZ2*Pi^3*SWhat2*VMU^2) + (MT2*MWhat*MZ2*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(32*Pi^3*SWhat2*VMU^2) + 
     (MT2^2*MWhat*MZ2*SWhat*B0i[bb0, MWhat2, 0, MT2])/
      (32*MWhat2*Pi^3*SWhat2*VMU^2) - (MWhat*MWhat2*MZ2*SWhat*
       B0i[bb0, MWhat2, 0, MT2])/(16*Pi^3*SWhat2*VMU^2) - 
     (CWhat*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat*MH2*MWhat2^2*MZ*SWhat*
       B0i[bb0, MWhat2, MH2, MWhat2])/(3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (4*CWhat*MH2*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^2*MZ*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*CWhat*MWhat2^3*MZ*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat*(MH2^3 - 4*MH2^2*MWhat2 - 4*MH2*MWhat2^2 + 32*MWhat2^3)*
       MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/(24*(MH2 - 4*MWhat2)*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat*(MH2^3 - 4*MH2^2*MWhat2 - 4*MH2*MWhat2^2 + 32*MWhat2^3)*
       MZ2^2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/(32*(MH2 - 4*MWhat2)*MWhat2*
       (2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (32*Pi^3*SWhat2*VMU^2) - (MH2*MWhat*MWhat2*SWhat*
       B0i[bb0, MWhat2, MH2, MWhat2])/(8*Pi^3*SWhat2*VMU^2) + 
     (3*MWhat*MWhat2^2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (8*Pi^3*SWhat2*VMU^2) - (MH2^2*MWhat*MWhat2*SWhat*
       B0i[bb0, MWhat2, MH2, MWhat2])/(36*MZ2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat*MWhat2^2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*MZ2*Pi^3*SWhat2*VMU^2) - (MWhat*MWhat2^3*SWhat*
       B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (48*Pi^3*SWhat2*VMU^2) - (MH2^2*MWhat*MZ2*SWhat*B0i[bb0, MWhat2, MH2, 
        MWhat2])/(192*MWhat2*Pi^3*SWhat2*VMU^2) - 
     (MWhat*MWhat2*MZ2*SWhat*B0i[bb0, MWhat2, MH2, MWhat2])/
      (16*Pi^3*SWhat2*VMU^2) + (67*CWhat*MWhat2^2*MZ*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(9*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (32*CWhat*MWhat2^4*MZ*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (16*CWhat*MWhat2^3*MZ*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*CWhat*MWhat2*MZ*MZ2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (18*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat*MWhat2*(132*MWhat2^2 + 116*MWhat2*MZ2 - 17*MZ2^2)*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(72*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat*MZ2*(132*MWhat2^2 + 116*MWhat2*MZ2 - 17*MZ2^2)*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (71*MWhat*MWhat2^2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (24*Pi^3*SWhat2*VMU^2) + (8*MWhat*MWhat2^4*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(3*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (7*MWhat*MWhat2^3*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (6*MZ2*Pi^3*SWhat2*VMU^2) + (91*MWhat*MWhat2*MZ2*SWhat*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(48*Pi^3*SWhat2*VMU^2) - 
     (25*MWhat*MZ2^2*SWhat*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (96*Pi^3*SWhat2*VMU^2) - (MWhat*MZ2^3*SWhat*B0i[bb0, MWhat2, MWhat2, 
        MZ2])/(192*MWhat2*Pi^3*SWhat2*VMU^2) + 
     (CWhat*MH2*MWhat2*MZ*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (12*(2 - 4*CWhat2)*Pi^3*VMU^2) - (2*CWhat*MWhat2^2*MZ*SWhat*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2*MZ*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*MH2*MWhat2^2*MZ*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat*SWhat*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SWhat2*VMU^2) + 
     (17*MH2*MWhat*MWhat2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^3*SWhat2*VMU^2) + (MWhat*MWhat2^2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (6*Pi^3*SWhat2*VMU^2) + (5*MH2^2*MWhat*MWhat2*SWhat*
       B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SWhat2*VMU^2) - 
     (17*MH2*MWhat*MWhat2^2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (72*MZ2*Pi^3*SWhat2*VMU^2) + (MWhat*MWhat2^3*SWhat*
       B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*SWhat2*VMU^2) - 
     (MH2*MWhat*MZ2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*SWhat2*VMU^2) - 
     (23*MWhat*MWhat2*MZ2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^3*SWhat2*VMU^2) + (MWhat*MZ2^2*SWhat*B0i[bb0, MZ2, MH2, MZ2])/
      (6*Pi^3*SWhat2*VMU^2) + (CWhat2^2*MWhat2*
       (MH2^2*(-2*MWhat2^3 + MWhat2^2*MZ2*(3 - 4*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 2*SWhat2)) + 12*MZ2^2*
         (MWhat2^2*MZ2*(3 - 20*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 6*SWhat2) + 2*MWhat2^3*(-1 + 8*SWhat2)) - 
        4*MH2*MZ2*(MWhat2^2*MZ2*(3 - 28*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 8*SWhat2) + MWhat2^3*(-2 + 24*SWhat2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(72*MWhat*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) - (CWhat2^2*MZ2*(MH2^2*(-2*MWhat2^3 + MWhat2^2*MZ2*
           (3 - 4*SWhat2) + MZ2^3*SWhat2 + MWhat2*MZ2^2*(-1 + 2*SWhat2)) + 
        12*MZ2^2*(MWhat2^2*MZ2*(3 - 20*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 6*SWhat2) + 2*MWhat2^3*(-1 + 8*SWhat2)) - 
        4*MH2*MZ2*(MWhat2^2*MZ2*(3 - 28*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2*MZ2^2*(-1 + 8*SWhat2) + MWhat2^3*(-2 + 24*SWhat2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(96*MWhat*(2*MWhat2 - MZ2)^3*Pi^3*SWhat*
       VMU^2) + (1363*MT2*MWhat2^2*B0i[bb0, MZ2, MT2, MT2])/
      (864*MWhat*Pi^3*SWhat*VMU^2) - (MWhat2^3*B0i[bb0, MZ2, MT2, MT2])/
      (108*MWhat*Pi^3*SWhat*VMU^2) - (8*MT2*MWhat2^5*B0i[bb0, MZ2, MT2, MT2])/
      (9*MWhat*MZ2^3*Pi^3*SWhat*VMU^2) + 
     (26*MT2*MWhat2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MWhat*MZ2^2*Pi^3*SWhat*
       VMU^2) - (725*MT2*MWhat2^3*B0i[bb0, MZ2, MT2, MT2])/
      (216*MWhat*MZ2*Pi^3*SWhat*VMU^2) + (2*MWhat2^4*B0i[bb0, MZ2, MT2, MT2])/
      (27*MWhat*MZ2*Pi^3*SWhat*VMU^2) - 
     (25*MT2*MWhat2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MWhat*Pi^3*SWhat*
       VMU^2) - (49*MWhat2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (432*MWhat*Pi^3*SWhat*VMU^2) + 
     (17*MWhat2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MWhat*Pi^3*SWhat*VMU^2) - 
     (55*CWhat*MT2*MWhat2*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*Pi^3*VMU^2) + (8*CWhat*MWhat2^2*MZ*SWhat*
       B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (128*CWhat*MT2*MWhat2^4*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (112*CWhat*MT2*MWhat2^3*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (269*CWhat*MT2*MWhat2^2*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (4*CWhat*MWhat2^3*MZ*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*MWhat2*MZ*MZ2*SWhat*B0i[bb0, MZ2, MT2, MT2])/
      (12*(2 - 4*CWhat2)*Pi^3*VMU^2) + (133*MT2*MWhat2^2*SWhat2*
       B0i[bb0, MZ2, MT2, MT2])/(216*MWhat*Pi^3*SWhat*VMU^2) - 
     (MWhat2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(9*MWhat*Pi^3*SWhat*VMU^2) + 
     (8*MT2*MWhat2^4*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*MWhat*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (22*MT2*MWhat2^3*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*MWhat*MZ2*Pi^3*SWhat*VMU^2) - 
     (7*MT2*MWhat2*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (288*MWhat*Pi^3*SWhat*VMU^2) + 
     (MWhat2^2*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(36*MWhat*Pi^3*SWhat*
       VMU^2) - (CWhat2*MWhat2^2*
       (MZ2*(64*MWhat2^5 + 6*MWhat2^3*MZ2^2*(31 - 16*SWhat2) - 
          17*MZ2^5*SWhat2 - 7*MWhat2^2*MZ2^3*(13 + 4*SWhat2) + 
          16*MWhat2^4*MZ2*(-11 + 8*SWhat2) + MWhat2*MZ2^4*(17 + 46*SWhat2)) + 
        MT2*(128*MWhat2^5 - 7*MZ2^5*SWhat2 + 32*MWhat2^4*MZ2*
           (-11 + 8*SWhat2) - 6*MWhat2^3*MZ2^2*(-53 + 32*SWhat2) + 
          MWhat2*MZ2^4*(7 + 146*SWhat2) - MWhat2^2*MZ2^3*(101 + 164*SWhat2)))*
       B0i[bb0, MZ2, MT2, MT2])/(108*MWhat*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       SWhat*VMU^2) + (CWhat2*MWhat2*
       (MZ2*(64*MWhat2^5 + 6*MWhat2^3*MZ2^2*(31 - 16*SWhat2) - 
          17*MZ2^5*SWhat2 - 7*MWhat2^2*MZ2^3*(13 + 4*SWhat2) + 
          16*MWhat2^4*MZ2*(-11 + 8*SWhat2) + MWhat2*MZ2^4*(17 + 46*SWhat2)) + 
        MT2*(128*MWhat2^5 - 7*MZ2^5*SWhat2 + 32*MWhat2^4*MZ2*
           (-11 + 8*SWhat2) - 6*MWhat2^3*MZ2^2*(-53 + 32*SWhat2) + 
          MWhat2*MZ2^4*(7 + 146*SWhat2) - MWhat2^2*MZ2^3*(101 + 164*SWhat2)))*
       B0i[bb0, MZ2, MT2, MT2])/(144*MWhat*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*
       VMU^2) - (25*MWhat*MWhat2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*Pi^3*SWhat*VMU^2) + (MWhat*MWhat2^5*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (MZ2^3*Pi^3*SWhat*VMU^2) - (19*MWhat*MWhat2^4*B0i[bb0, MZ2, MWhat2, 
        MWhat2])/(6*MZ2^2*Pi^3*SWhat*VMU^2) + 
     (85*MWhat*MWhat2^3*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (36*MZ2*Pi^3*SWhat*VMU^2) - (19*MWhat*MWhat2*MZ2*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(96*Pi^3*SWhat*VMU^2) + 
     (MWhat*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2])/(192*Pi^3*SWhat*VMU^2) - 
     (16*CWhat*MWhat2^2*MZ*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - (20*CWhat*MWhat2^5*MZ*SWhat*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (52*CWhat*MWhat2^4*MZ*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (5*CWhat*MWhat2^3*MZ*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*CWhat*MWhat2*MZ*MZ2*SWhat*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (36*(2 - 4*CWhat2)*Pi^3*VMU^2) + (53*MWhat*MWhat2^2*SWhat2*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(72*Pi^3*SWhat*VMU^2) - 
     (MWhat*MWhat2^4*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*MZ2^2*Pi^3*SWhat*VMU^2) + (5*MWhat*MWhat2^3*SWhat2*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(6*MZ2*Pi^3*SWhat*VMU^2) - 
     (13*MWhat*MWhat2*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (144*Pi^3*SWhat*VMU^2) + (CWhat2*MWhat2^2*(96*MWhat2^6 + 
        2*MWhat2^3*MZ2^3*(57 - 224*SWhat2) + MZ2^6*SWhat2 + 
        MWhat2*MZ2^5*(-1 + 38*SWhat2) + 8*MWhat2^5*MZ2*(-1 + 60*SWhat2) - 
        MWhat2^2*MZ2^4*(13 + 148*SWhat2) + 4*MWhat2^4*MZ2^2*
         (-47 + 176*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*MWhat*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*SWhat*VMU^2) - 
     (CWhat2*MWhat2*(96*MWhat2^6 + 2*MWhat2^3*MZ2^3*(57 - 224*SWhat2) + 
        MZ2^6*SWhat2 + MWhat2*MZ2^5*(-1 + 38*SWhat2) + 
        8*MWhat2^5*MZ2*(-1 + 60*SWhat2) - MWhat2^2*MZ2^4*(13 + 148*SWhat2) + 
        4*MWhat2^4*MZ2^2*(-47 + 176*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (96*MWhat*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*SWhat*VMU^2) + 
     (14*CWhat*MWhat2^2*MZ*SWhat*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (8*CWhat*MWhat2^5*MZ*SWhat*
       (MWhat2 + A0i[aa0, MWhat2] - MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
     (8*CWhat*MWhat2^4*MZ*SWhat*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/((2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (4*CWhat*MWhat2^3*MZ*SWhat*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*CWhat*MWhat2*MZ*MZ2*SWhat*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(18*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (8*CWhat*CWhat2*MWhat2*MZ*SWhat*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) - (2*CWhat*CWhat2*MZ*MZ2*SWhat*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + (CWhat*MZ*MZ2*SWhat*(SWhat2 - 4*SWhat2^2 + 
        CWhat2*(-1 + 12*SWhat2))*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 
          326*MWhat2^2*MZ2^2 + MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 
          3*MZ2^3*(MH2 + MZ2) + 2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 
            23*MWhat2*MZ2^2 + 9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (6*Pi*SWhat2*VMU^2) - (MH2^2*MWhat*MWhat2*SWhat*
       B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
     (MH2*MWhat*MWhat2^2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
     (CWhat*MH2^2*MWhat2*MZ*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) + (2*CWhat*MH2*MWhat2^2*MZ*SWhat*
       B0i[dbb0, MZ2, MH2, MZ2])/(9*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^2*MZ*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat*MZ2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
     (7*MH2*MWhat*MWhat2*MZ2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (36*Pi^3*VMU^2) - (MWhat*MWhat2^2*MZ2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (3*Pi^3*VMU^2) - (CWhat*MH2*MWhat2*MZ*MZ2*SWhat*
       B0i[dbb0, MZ2, MH2, MZ2])/(6*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (2*CWhat*MWhat2^2*MZ*MZ2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat*MZ2^2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
     (MWhat*MWhat2*MZ2^2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
     (CWhat*MWhat2*MZ*MZ2^2*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat*MZ2^3*SWhat*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
     (32*CWhat2*MT2*MWhat2^3*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (27*MWhat*Pi^3*VMU^2) - (167*CWhat*MT2*MWhat2^2*MZ*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (44*CWhat*MWhat2^3*MZ*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - (128*CWhat*MT2*MWhat2^4*MZ*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (88*CWhat*MT2*MWhat2^3*MZ*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (64*CWhat*MWhat2^4*MZ*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (22*CWhat2*MT2*MWhat2^2*MZ2*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (9*MWhat*Pi^3*VMU^2) - (16*CWhat2*MWhat2^3*MZ2*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(27*MWhat*Pi^3*VMU^2) + 
     (121*CWhat*MT2*MWhat2*MZ*MZ2*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (108*(2 - 4*CWhat2)*Pi^3*VMU^2) - (97*CWhat*MWhat2^2*MZ*MZ2*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (167*CWhat2*MT2*MWhat2*MZ2^2*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (108*MWhat*Pi^3*VMU^2) + (11*CWhat2*MWhat2^2*MZ2^2*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(9*MWhat*Pi^3*VMU^2) + 
     (101*CWhat*MWhat2*MZ*MZ2^2*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (108*(2 - 4*CWhat2)*Pi^3*VMU^2) + (121*CWhat2*MT2*MZ2^3*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(432*MWhat*Pi^3*VMU^2) - 
     (97*CWhat2*MWhat2*MZ2^3*SWhat*B0i[dbb0, MZ2, MT2, MT2])/
      (108*MWhat*Pi^3*VMU^2) + (101*CWhat2*MZ2^4*SWhat*
       B0i[dbb0, MZ2, MT2, MT2])/(432*MWhat*Pi^3*VMU^2) - 
     (MWhat*MWhat2^3*SWhat*B0i[dbb0, MZ2, MWhat2, MWhat2])/(6*Pi^3*VMU^2) - 
     (101*CWhat*MWhat2^4*MZ*SWhat*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (88*CWhat*MWhat2^6*MZ*SWhat*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (4*MWhat*MWhat2^4*SWhat*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*MZ2*Pi^3*VMU^2) - (10*CWhat*MWhat2^5*MZ*SWhat*
       B0i[dbb0, MZ2, MWhat2, MWhat2])/((2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*
       Pi^3*VMU^2) - (89*MWhat*MWhat2^2*MZ2*SWhat*B0i[dbb0, MZ2, MWhat2, 
        MWhat2])/(72*Pi^3*VMU^2) + (1007*CWhat*MWhat2^3*MZ*MZ2*SWhat*
       B0i[dbb0, MZ2, MWhat2, MWhat2])/(36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (29*MWhat*MWhat2*MZ2^2*SWhat*B0i[dbb0, MZ2, MWhat2, 
        MWhat2])/(48*Pi^3*VMU^2) - (55*CWhat*MWhat2^2*MZ*MZ2^2*SWhat*
       B0i[dbb0, MZ2, MWhat2, MWhat2])/(8*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (11*MWhat*MZ2^3*SWhat*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (144*Pi^3*VMU^2) + (17*CWhat*MWhat2*MZ*MZ2^3*SWhat*
       B0i[dbb0, MZ2, MWhat2, MWhat2])/(36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (5*CWhat*MZ*MZ2^3*SWhat*
       (-1 + (2*MWhat2 - MZ2)*B0i[dbb0, MZ2, MWhat2, MWhat2]))/
      (288*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MWhat*MWhat2^3*SWhat*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (24*Pi^3*VMU^2) - (CWhat*MWhat2^3*MZ*SWhat*C0i[cc0, 0, MZ2, 0, 0, 
        MWhat2, MWhat2])/((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (5*CWhat*MWhat2^5*MZ*SWhat*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MWhat*MWhat2^4*SWhat*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*MZ2*Pi^3*VMU^2) + (2*CWhat*MWhat2^4*MZ*SWhat*C0i[cc0, 0, MZ2, 0, 0, 
        MWhat2, MWhat2])/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat*MWhat2^2*MZ2*SWhat*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (24*Pi^3*VMU^2) + (MWhat*MWhat2^3*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MWhat2])/(24*Pi^3*VMU^2) + (2*CWhat*CWhat2*MWhat2^3*MZ*SWhat*
       C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(3*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat*MWhat2^2*MZ2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (12*Pi^3*VMU^2) + (3*CWhat*CWhat2*MWhat2^2*MZ*MZ2*SWhat*
       C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(4*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat*MWhat2*MZ2^2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (24*Pi^3*VMU^2) - (CWhat*CWhat2*MZ*MZ2^3*SWhat*C0i[cc0, MZ2, 0, 0, 0, 
        0, MWhat2])/(12*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (16*MWhat*MWhat2^3*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (3*Pi^3*VMU^2) + (48*CWhat*MWhat2^3*MZ*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (64*CWhat*MWhat2^4*MZ*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (12*MWhat*MWhat2^2*MZ2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (Pi^3*VMU^2) - (40*CWhat*MWhat2^2*MZ*MZ2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 
        0, MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (10*MWhat*MWhat2*MZ2^2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (Pi^3*VMU^2) + (12*CWhat*MWhat2*MZ*MZ2^2*SWhat*C0i[cc0, MZ2, 0, 0, 0, 
        0, MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (3*MWhat*MZ2^3*SWhat*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2*MZ*SWhat*Log[MH2/MWhat2])/(6*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (CWhat*MH2^3*MWhat2*MZ*SWhat*
       Log[MH2/MWhat2])/(18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^3*MZ*SWhat*Log[-(MWhat2/MZ2)])/
      (6*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*CWhat2*MWhat2^2*MZ*MZ2*SWhat*Log[-(MWhat2/MZ2)])/
      (4*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat*CWhat2*MZ*MZ2^3*SWhat*Log[-(MWhat2/MZ2)])/
      (12*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat*MT2^2*MWhat2*MZ*SWhat*Log[\[Mu]^2/MT2])/
      (4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MT2^3*MWhat2*MZ*SWhat*Log[\[Mu]^2/MT2])/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*MT2^2*MZ*SWhat*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MWhat2^2*MZ*SWhat*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(2*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MT2*MWhat2^2*MZ*SWhat*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*CWhat*MWhat2^3*MZ*SWhat*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat*MH2^2*MWhat2*MZ*SWhat*Log[\[Mu]^2/MWhat2])/
      (6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (CWhat*MH2*MWhat2^2*MZ*SWhat*Log[\[Mu]^2/MWhat2])/
      (3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (CWhat*MH2^3*MWhat2*MZ*SWhat*Log[\[Mu]^2/MWhat2])/
      (18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MWhat2^2*MZ*SWhat*Log[\[Mu]^2/MWhat2])/
      (9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat*MH2^2*MZ*SWhat*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, 
          MWhat2] - MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(24*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (CWhat*MWhat2^2*MZ*SWhat*
       (MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(2*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (2*CWhat*MH2*MWhat2^2*MZ*SWhat*
       (MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) + (2*CWhat*MWhat2^3*MZ*SWhat*
       (MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) + (67*CWhat*MWhat2^2*MZ*SWhat*
       (-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, MZ2] - 
        2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/
      (18*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (8*CWhat*MWhat2^4*MZ*SWhat*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (16*CWhat*MWhat2^3*MZ*SWhat*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*CWhat*MWhat2*MZ*MZ2*SWhat*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(18*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat*MZ*MZ2^2*SWhat*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(24*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2))) + 
 Class[7]*(((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHd[1, 1] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHd[2, 2] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHd[3, 3] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHe[1, 1] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHe[2, 2] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHe[3, 3] + 
   (23*MT2*MWhat2*MZ*CHe[l, l])/(72*Pi^3*VMU^2) + 
   (47*MWhat2^2*MZ*CHe[l, l])/(27*Pi^3*VMU^2) + (4*MT2*MWhat2^3*MZ*CHe[l, l])/
    (27*MZ2^2*Pi^3*VMU^2) - (MWhat2^4*MZ*CHe[l, l])/(6*MZ2^2*Pi^3*VMU^2) - 
   (7*MT2*MWhat2^2*MZ*CHe[l, l])/(18*MZ2*Pi^3*VMU^2) - 
   (23*MWhat2^3*MZ*CHe[l, l])/(108*MZ2*Pi^3*VMU^2) - 
   (17*MT2*MZ*MZ2*CHe[l, l])/(216*Pi^3*VMU^2) - (223*MWhat2*MZ*MZ2*CHe[l, l])/
    (108*Pi^3*VMU^2) + (295*MZ*MZ2^2*CHe[l, l])/(432*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2*SWhat2^2*CHe[l, l])/(8*Pi^3*VMU^2) - 
   (MZ*MZ2*SWhat2*A0i[aa0, MH2]*CHe[l, l])/(288*Pi^3*VMU^2) + 
   (MT2*MZ*A0i[aa0, MT2]*CHe[l, l])/(48*Pi^3*VMU^2) - 
   (23*MWhat2*MZ*A0i[aa0, MT2]*CHe[l, l])/(72*Pi^3*VMU^2) - 
   (4*MWhat2^3*MZ*A0i[aa0, MT2]*CHe[l, l])/(27*MZ2^2*Pi^3*VMU^2) + 
   (7*MWhat2^2*MZ*A0i[aa0, MT2]*CHe[l, l])/(18*MZ2*Pi^3*VMU^2) + 
   (17*MZ*MZ2*A0i[aa0, MT2]*CHe[l, l])/(216*Pi^3*VMU^2) + 
   (MH2*MZ*A0i[aa0, MWhat2]*CHe[l, l])/(288*Pi^3*VMU^2) + 
   (11*MWhat2*MZ*A0i[aa0, MWhat2]*CHe[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^3*MZ*A0i[aa0, MWhat2]*CHe[l, l])/(6*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*A0i[aa0, MWhat2]*CHe[l, l])/(3*MZ2*Pi^3*VMU^2) + 
   (MZ*MZ2*A0i[aa0, MWhat2]*CHe[l, l])/(288*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2)*CHe[l, l])/
    (6*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHe[l, l])/(288*Pi^3*VMU^2) - 
   (MWhat2*MZ*A0i[aa0, MZ2]*CHe[l, l])/(32*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*A0i[aa0, MZ2]*CHe[l, l])/(18*MZ2*Pi^3*VMU^2) - 
   (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHe[l, l])/(48*Pi^3*VMU^2) - 
   (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHe[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHe[l, l])/(24*Pi^3*VMU^2) + 
   (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHe[l, l])/(288*Pi^3*VMU^2) - 
   (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHe[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHe[l, l])/(24*Pi^3*VMU^2) - 
   (17*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHe[l, l])/(72*Pi^3*VMU^2) - 
   (MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHe[l, l])/(6*MZ2*Pi^3*VMU^2) + 
   (MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2]*CHe[l, l])/(18*Pi^3*VMU^2) + 
   (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2]*CHe[l, l])/(288*Pi^3*VMU^2) - 
   (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[l, l])/(288*Pi^3*VMU^2) + 
   (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[l, l])/(144*Pi^3*VMU^2) + 
   (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[l, l])/(144*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[l, l])/(24*Pi^3*VMU^2) + 
   (5*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[l, l])/(18*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[l, l])/(36*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[l, l])/
    (27*MZ2^2*Pi^3*VMU^2) - (7*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHe[l, l])/(18*MZ2*Pi^3*VMU^2) - (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     CHe[l, l])/(432*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     CHe[l, l])/(144*Pi^3*VMU^2) + 
   (13*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/(72*Pi^3*VMU^2) - 
   (MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/
    (6*MZ2^2*Pi^3*VMU^2) + (MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHe[l, l])/(3*MZ2*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/(144*Pi^3*VMU^2) + 
   (MZ*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/(288*Pi^3*VMU^2) + 
   (CWhat2*MZ*MZ2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
        MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
        2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3))/
       (576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
      ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
         MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
      ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
           80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
         32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
        (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
           68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + MZ2^4) + 
         MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*MZ2^2 + 
           111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
      ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
         MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
       (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
       (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
        B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
      ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
      (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
       (96*(2*MWhat2 - MZ2)*Pi^2) + 
      (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*
        B0i[bb0, MZ2, MT2, MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2))*
     CHe[l, l])/(3*Pi*VMU^2) + (MH2^2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2]*
     CHe[l, l])/(288*Pi^3*VMU^2) - 
   (MH2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[l, l])/(72*Pi^3*VMU^2) + 
   (MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[l, l])/(24*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2]*CHe[l, l])/
    (27*Pi^3*VMU^2) - (5*MT2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MT2, MT2]*
     CHe[l, l])/(27*Pi^3*VMU^2) + (2*MWhat2^2*MZ*MZ2*SWhat2*
     B0i[dbb0, MZ2, MT2, MT2]*CHe[l, l])/(27*Pi^3*VMU^2) + 
   (7*MT2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MT2, MT2]*CHe[l, l])/
    (432*Pi^3*VMU^2) - (5*MWhat2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MT2, MT2]*
     CHe[l, l])/(54*Pi^3*VMU^2) + 
   (17*MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MT2, MT2]*CHe[l, l])/(432*Pi^3*VMU^2) - 
   (MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/
    (6*Pi^3*VMU^2) - (17*MWhat2^2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MWhat2, 
      MWhat2]*CHe[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHe[l, l])/
    (18*Pi^3*VMU^2) + (MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2]*
     CHe[l, l])/(288*Pi^3*VMU^2) + 
   (4*MZ*MZ2^3*SWhat2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[l, l])/
    (3*Pi^3*VMU^2) + ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + 
     (8*CWhat2*MH2^2*MWhat2^5*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (40*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (32*CWhat2*MWhat2^7*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + 
     (13*MWhat2*MZ*MZ2)/(144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (6*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (9*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (33*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (99*CWhat2*MH2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^6*MZ*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (33*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (99*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^5*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (57*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (171*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^4*MZ*MZ2^3*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MH2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (27*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (17*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (17*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (5*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - (MWhat2*MZ*A0i[aa0, MZ2])/
      (24*Pi^3*VMU^2) + (55*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/
      (18*MZ2^2*Pi^3*VMU^2) + (7*MWhat2^2*MZ*A0i[aa0, MZ2])/
      (72*MZ2*Pi^3*VMU^2) - (5*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (55*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (95*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MWhat2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^4*MZ*A0i[aa0, MZ2])/(8*MZ2^3*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (17*MWhat2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2))*CHl1[1, 1] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (6*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (9*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (33*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (99*CWhat2*MH2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^6*MZ*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (33*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (99*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^5*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (57*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (171*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^4*MZ*MZ2^3*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MH2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (27*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (17*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (17*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (5*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - (MWhat2*MZ*A0i[aa0, MZ2])/
      (24*Pi^3*VMU^2) + (55*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/
      (18*MZ2^2*Pi^3*VMU^2) + (7*MWhat2^2*MZ*A0i[aa0, MZ2])/
      (72*MZ2*Pi^3*VMU^2) - (5*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (55*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (95*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (144*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/(48*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*MWhat2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^4*MZ*A0i[aa0, MZ2])/(8*MZ2^3*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (17*MWhat2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2))*CHl1[2, 2] + 
   ((-2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHl1[3, 3] + 
   (49*MT2*MWhat2*MZ*CHl1[l, l])/(216*Pi^3*VMU^2) + 
   (61*MWhat2^2*MZ*CHl1[l, l])/(108*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^3*MZ*CHl1[l, l])/(27*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^4*MZ*CHl1[l, l])/(6*MZ2^2*Pi^3*VMU^2) - 
   (17*MT2*MWhat2^2*MZ*CHl1[l, l])/(54*MZ2*Pi^3*VMU^2) - 
   (73*MWhat2^3*MZ*CHl1[l, l])/(216*MZ2*Pi^3*VMU^2) - 
   (17*MT2*MZ*MZ2*CHl1[l, l])/(432*Pi^3*VMU^2) - 
   (137*MWhat2*MZ*MZ2*CHl1[l, l])/(864*Pi^3*VMU^2) - 
   (MZ*MZ2^2*CHl1[l, l])/(432*Pi^3*VMU^2) + (MWhat2^2*MZ*SWhat2*CHl1[l, l])/
    (8*Pi^3*VMU^2) - (MWhat2*MZ*MZ2*SWhat2*CHl1[l, l])/(16*Pi^3*VMU^2) - 
   (MH2*MZ*A0i[aa0, MH2]*CHl1[l, l])/(576*Pi^3*VMU^2) + 
   (MWhat2*MZ*A0i[aa0, MH2]*CHl1[l, l])/(288*Pi^3*VMU^2) - 
   (MZ*MZ2*A0i[aa0, MH2]*CHl1[l, l])/(576*Pi^3*VMU^2) + 
   (MT2*MZ*A0i[aa0, MT2]*CHl1[l, l])/(48*Pi^3*VMU^2) - 
   (49*MWhat2*MZ*A0i[aa0, MT2]*CHl1[l, l])/(216*Pi^3*VMU^2) - 
   (4*MWhat2^3*MZ*A0i[aa0, MT2]*CHl1[l, l])/(27*MZ2^2*Pi^3*VMU^2) + 
   (17*MWhat2^2*MZ*A0i[aa0, MT2]*CHl1[l, l])/(54*MZ2*Pi^3*VMU^2) + 
   (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[l, l])/(432*Pi^3*VMU^2) + 
   (MH2*MZ*A0i[aa0, MWhat2]*CHl1[l, l])/(288*Pi^3*VMU^2) + 
   (43*MWhat2*MZ*A0i[aa0, MWhat2]*CHl1[l, l])/(144*Pi^3*VMU^2) + 
   (MWhat2^3*MZ*A0i[aa0, MWhat2]*CHl1[l, l])/(6*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*A0i[aa0, MWhat2]*CHl1[l, l])/(6*MZ2*Pi^3*VMU^2) - 
   (17*MZ*MZ2*A0i[aa0, MWhat2]*CHl1[l, l])/(288*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2)*CHl1[l, l])/
    (6*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl1[l, l])/(576*Pi^3*VMU^2) + 
   (MWhat2*MZ*A0i[aa0, MZ2]*CHl1[l, l])/(32*Pi^3*VMU^2) - 
   (MWhat2^3*MZ*A0i[aa0, MZ2]*CHl1[l, l])/(24*MZ2^2*Pi^3*VMU^2) - 
   (11*MWhat2^2*MZ*A0i[aa0, MZ2]*CHl1[l, l])/(144*MZ2*Pi^3*VMU^2) - 
   (MZ*MZ2*A0i[aa0, MZ2]*CHl1[l, l])/(576*Pi^3*VMU^2) - 
   (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl1[l, l])/(48*Pi^3*VMU^2) - 
   (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl1[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl1[l, l])/(24*Pi^3*VMU^2) + 
   (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl1[l, l])/(288*Pi^3*VMU^2) - 
   (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl1[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl1[l, l])/(24*Pi^3*VMU^2) - 
   (17*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHl1[l, l])/
    (72*Pi^3*VMU^2) - (MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHl1[l, l])/
    (6*MZ2*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2]*
     CHl1[l, l])/(18*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2]*
     CHl1[l, l])/(288*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(576*Pi^3*VMU^2) + (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(288*Pi^3*VMU^2) - (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(24*Pi^3*VMU^2) + (5*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl1[l, l])/(27*Pi^3*VMU^2) - (MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl1[l, l])/(36*Pi^3*VMU^2) + (4*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl1[l, l])/(27*MZ2^2*Pi^3*VMU^2) - 
   (17*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (54*MZ2*Pi^3*VMU^2) - (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (864*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (144*Pi^3*VMU^2) + (19*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl1[l, l])/(144*Pi^3*VMU^2) - 
   (MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (6*MZ2^2*Pi^3*VMU^2) + (5*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl1[l, l])/(24*MZ2*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (288*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (576*Pi^3*VMU^2) + 
   (CWhat2*MZ*MZ2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
        MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
        2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3))/
       (576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
      ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
         MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
      ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
           80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
         32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
        (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
           68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + MZ2^4) + 
         MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*MZ2^2 + 
           111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
      ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
         MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
       (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
       (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
        B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
      ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
      (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
       (96*(2*MWhat2 - MZ2)*Pi^2) + 
      (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*
        B0i[bb0, MZ2, MT2, MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2))*
     CHl1[l, l])/(3*Pi*VMU^2) - (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(288*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
     CHl1[l, l])/(576*Pi^3*VMU^2) + 
   (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[l, l])/(72*Pi^3*VMU^2) - 
   (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[l, l])/(144*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[l, l])/(24*Pi^3*VMU^2) + 
   (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[l, l])/(48*Pi^3*VMU^2) + 
   (7*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/(27*Pi^3*VMU^2) - 
   (2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/(27*Pi^3*VMU^2) - 
   (4*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (27*MZ2*Pi^3*VMU^2) - (47*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
     CHl1[l, l])/(432*Pi^3*VMU^2) + 
   (7*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/(54*Pi^3*VMU^2) + 
   (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/(864*Pi^3*VMU^2) - 
   (37*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (432*Pi^3*VMU^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[l, l])/
    (864*Pi^3*VMU^2) + (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2]*
     CHl1[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (6*MZ2*Pi^3*VMU^2) - (25*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2]*
     CHl1[l, l])/(144*Pi^3*VMU^2) + 
   (7*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (288*Pi^3*VMU^2) + (MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl1[l, l])/
    (576*Pi^3*VMU^2) + (MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2]*
     CHl1[l, l])/(12*Pi^3*VMU^2) + 
   (MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2]*CHl1[l, l])/
    (24*MZ2*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*MZ2*SWhat2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*CHl1[l, l])/(24*Pi^3*VMU^2) + 
   (CWhat2*MWhat2*MZ*MZ2^2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*
     CHl1[l, l])/(12*Pi^3*VMU^2) + 
   (CWhat2*MZ*MZ2^3*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*CHl1[l, l])/
    (24*Pi^3*VMU^2) - (4*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
     CHl1[l, l])/(3*Pi^3*VMU^2) + 
   (2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[l, l])/
    (Pi^3*VMU^2) - (MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
     CHl1[l, l])/(Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
     CHl1[l, l])/(6*Pi^3*VMU^2) + ((-4*MWhat2^2*MZ)/(27*Pi^3*VMU^2) - 
     (8*CWhat2*MH2^2*MWhat2^5*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (40*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^7*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2)/(16*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (88*CWhat2*MWhat2^5*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (38*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^3*MZ*MZ2^4)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MWhat2])/
      (12*Pi^3*VMU^2) - (8*CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (16*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (32*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MWhat2])/(9*MZ2*Pi^3*VMU^2) + 
     (2*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (12*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (18*CWhat2*MH2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^6*MZ*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (10*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (15*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (20*CWhat2*MWhat2^5*MZ*MZ2^2*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MWhat2^4*MZ*MZ2^3*A0i[aa0, MWhat2])/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(12*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (4*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2))*CHl3[3, 3] + (49*MT2*MWhat2*MZ*CHl3[l, l])/(216*Pi^3*VMU^2) + 
   (17*MWhat2^2*MZ*CHl3[l, l])/(24*Pi^3*VMU^2) + 
   (4*MT2*MWhat2^3*MZ*CHl3[l, l])/(27*MZ2^2*Pi^3*VMU^2) - 
   (MWhat2^4*MZ*CHl3[l, l])/(6*MZ2^2*Pi^3*VMU^2) - 
   (17*MT2*MWhat2^2*MZ*CHl3[l, l])/(54*MZ2*Pi^3*VMU^2) + 
   (MWhat2^3*MZ*CHl3[l, l])/(108*MZ2*Pi^3*VMU^2) - 
   (17*MT2*MZ*MZ2*CHl3[l, l])/(432*Pi^3*VMU^2) - (5*MWhat2*MZ*MZ2*CHl3[l, l])/
    (16*Pi^3*VMU^2) - (MZ*MZ2^2*CHl3[l, l])/(216*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*SWhat2*CHl3[l, l])/(8*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2*SWhat2*CHl3[l, l])/(16*Pi^3*VMU^2) - 
   (MH2*MZ*A0i[aa0, MH2]*CHl3[l, l])/(576*Pi^3*VMU^2) + 
   (MWhat2*MZ*A0i[aa0, MH2]*CHl3[l, l])/(288*Pi^3*VMU^2) - 
   (MZ*MZ2*A0i[aa0, MH2]*CHl3[l, l])/(576*Pi^3*VMU^2) + 
   (MT2*MZ*A0i[aa0, MT2]*CHl3[l, l])/(48*Pi^3*VMU^2) - 
   (49*MWhat2*MZ*A0i[aa0, MT2]*CHl3[l, l])/(216*Pi^3*VMU^2) - 
   (4*MWhat2^3*MZ*A0i[aa0, MT2]*CHl3[l, l])/(27*MZ2^2*Pi^3*VMU^2) + 
   (17*MWhat2^2*MZ*A0i[aa0, MT2]*CHl3[l, l])/(54*MZ2*Pi^3*VMU^2) + 
   (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[l, l])/(432*Pi^3*VMU^2) + 
   (MH2*MZ*A0i[aa0, MWhat2]*CHl3[l, l])/(288*Pi^3*VMU^2) + 
   (MWhat2*MZ*A0i[aa0, MWhat2]*CHl3[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^3*MZ*A0i[aa0, MWhat2]*CHl3[l, l])/(3*MZ2^2*Pi^3*VMU^2) - 
   (2*MWhat2^2*MZ*A0i[aa0, MWhat2]*CHl3[l, l])/(9*MZ2*Pi^3*VMU^2) + 
   (7*MZ*MZ2*A0i[aa0, MWhat2]*CHl3[l, l])/(96*Pi^3*VMU^2) - 
   (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2)*CHl3[l, l])/
    (6*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl3[l, l])/(576*Pi^3*VMU^2) - 
   (3*MWhat2*MZ*A0i[aa0, MZ2]*CHl3[l, l])/(32*Pi^3*VMU^2) + 
   (MWhat2^3*MZ*A0i[aa0, MZ2]*CHl3[l, l])/(8*MZ2^2*Pi^3*VMU^2) + 
   (13*MWhat2^2*MZ*A0i[aa0, MZ2]*CHl3[l, l])/(144*MZ2*Pi^3*VMU^2) - 
   (MZ*MZ2*A0i[aa0, MZ2]*CHl3[l, l])/(576*Pi^3*VMU^2) - 
   (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/(48*Pi^3*VMU^2) - 
   (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/(48*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2]*CHl3[l, l])/(24*Pi^3*VMU^2) + 
   (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/(288*Pi^3*VMU^2) - 
   (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2]*CHl3[l, l])/(24*Pi^3*VMU^2) - 
   (17*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHl3[l, l])/
    (72*Pi^3*VMU^2) - (MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2]*CHl3[l, l])/
    (6*MZ2*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2]*
     CHl3[l, l])/(18*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2]*
     CHl3[l, l])/(288*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(576*Pi^3*VMU^2) + (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(288*Pi^3*VMU^2) - (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(24*Pi^3*VMU^2) + (5*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl3[l, l])/(27*Pi^3*VMU^2) - (MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl3[l, l])/(36*Pi^3*VMU^2) + (4*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
     CHl3[l, l])/(27*MZ2^2*Pi^3*VMU^2) - 
   (17*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (54*MZ2*Pi^3*VMU^2) - (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (864*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (144*Pi^3*VMU^2) + (17*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(48*Pi^3*VMU^2) - (MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(3*MZ2^2*Pi^3*VMU^2) + 
   (7*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (72*MZ2*Pi^3*VMU^2) - (17*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(288*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(576*Pi^3*VMU^2) + 
   (CWhat2*MZ*MZ2*((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
        MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
        2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 9*MZ2^3))/
       (576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
      ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
         MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
      ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
           80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
         32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
        (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
           68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + MZ2^4) + 
         MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*MZ2^2 + 
           111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
       (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
      ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
         MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
       (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
       (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
        B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
      ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
      (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
       (96*(2*MWhat2 - MZ2)*Pi^2) + 
      (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*
        B0i[bb0, MZ2, MT2, MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
      (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
        B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2))*
     CHl3[l, l])/(3*Pi*VMU^2) - (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(288*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
     CHl3[l, l])/(576*Pi^3*VMU^2) + 
   (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[l, l])/(72*Pi^3*VMU^2) - 
   (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[l, l])/(144*Pi^3*VMU^2) - 
   (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[l, l])/(24*Pi^3*VMU^2) + 
   (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[l, l])/(48*Pi^3*VMU^2) + 
   (7*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/(27*Pi^3*VMU^2) - 
   (2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/(27*Pi^3*VMU^2) - 
   (4*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (27*MZ2*Pi^3*VMU^2) - (47*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
     CHl3[l, l])/(432*Pi^3*VMU^2) + 
   (7*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/(54*Pi^3*VMU^2) + 
   (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/(864*Pi^3*VMU^2) - 
   (37*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (432*Pi^3*VMU^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l])/
    (864*Pi^3*VMU^2) + (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(72*Pi^3*VMU^2) + 
   (MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (6*MZ2*Pi^3*VMU^2) - (25*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2]*
     CHl3[l, l])/(144*Pi^3*VMU^2) + 
   (7*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (288*Pi^3*VMU^2) + (MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2]*CHl3[l, l])/
    (576*Pi^3*VMU^2) - (MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2]*
     CHl3[l, l])/(12*Pi^3*VMU^2) + 
   (MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2]*CHl3[l, l])/
    (6*MZ2^2*Pi^3*VMU^2) + (7*MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, 
      MWhat2]*CHl3[l, l])/(24*MZ2*Pi^3*VMU^2) + 
   (CWhat2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*CHl3[l, l])/
    (8*Pi^3*VMU^2) + (5*CWhat2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MWhat2]*CHl3[l, l])/(24*Pi^3*VMU^2) + 
   (CWhat2*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*CHl3[l, l])/
    (24*Pi^3*VMU^2) - (CWhat2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2]*
     CHl3[l, l])/(24*Pi^3*VMU^2) - 
   (4*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[l, l])/(3*Pi^3*VMU^2) + 
   (2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[l, l])/
    (Pi^3*VMU^2) - (MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
     CHl3[l, l])/(Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
     CHl3[l, l])/(6*Pi^3*VMU^2) + ((2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) - 
     (8*CWhat2*MH2^2*MWhat2^5*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (40*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^7*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) - 
     (13*MWhat2*MZ*MZ2)/(144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHq1[1, 1] + 
   ((2*MWhat2^2*MZ)/(27*Pi^3*VMU^2) - (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ)/(54*MZ2*Pi^3*VMU^2) - (13*MWhat2*MZ*MZ2)/
      (144*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2)/(144*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (11*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHq1[2, 2] + 
   ((-11*MT2*MWhat2*MZ)/(36*Pi^3*VMU^2) - (5*MWhat2^2*MZ)/(54*Pi^3*VMU^2) + 
     (32*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (160*CWhat2*MH2*MT2*MWhat2^5*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (80*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (128*CWhat2*MT2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (64*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ)/(3*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ)/
      (54*MZ2*Pi^3*VMU^2) - (16*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (80*CWhat2*MH2*MT2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (64*CWhat2*MT2*MWhat2^7*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MT2*MZ*MZ2)/(144*Pi^3*VMU^2) + (MWhat2*MZ*MZ2)/(16*Pi^3*VMU^2) - 
     (23*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (26*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (115*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (130*CWhat2*MH2*MWhat2^5*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (92*CWhat2*MT2*MWhat2^5*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (104*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (7*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (35*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (125*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (28*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (50*CWhat2*MWhat2^5*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/
      (12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MWhat2^3*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*A0i[aa0, MT2])/(36*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/(3*MZ2*Pi^3*VMU^2) + 
     (16*CWhat2*MWhat2^5*MZ*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MZ*MZ2*A0i[aa0, MT2])/(144*Pi^3*VMU^2) + 
     (23*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (7*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MT2])/(12*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (50*CWhat2*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (12*MZ2*Pi^3*VMU^2) + (MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*MZ2*Pi^3*VMU^2) - (16*CWhat2*MT2*MWhat2^5*MZ*
       B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) - 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) - 
     (109*CWhat2*MT2*MWhat2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (16*CWhat2*MWhat2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*CWhat2*MT2*MWhat2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (23*CWhat2*MWhat2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MT2*MWhat2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (7*CWhat2*MWhat2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (23*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (2*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
     (43*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) - 
     (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2))*CHq1[3, 3] + 
   ((-4*MWhat2^2*MZ)/(9*Pi^3*VMU^2) - (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (32*CWhat2*MWhat2^7*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ)/(18*MZ2*Pi^3*VMU^2) + (3*MWhat2*MZ*MZ2)/
      (16*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (88*CWhat2*MWhat2^5*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (38*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^3*MZ*MZ2^4)/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MWhat2])/
      (4*Pi^3*VMU^2) - (8*CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (16*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (24*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (32*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MWhat2])/(3*MZ2*Pi^3*VMU^2) + 
     (6*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (36*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (54*CWhat2*MH2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (24*CWhat2*MWhat2^6*MZ*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (30*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (45*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (20*CWhat2*MWhat2^5*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (33*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MWhat2^4*MZ*MZ2^3*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*A0i[aa0, MZ2])/(6*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (4*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2))*CHq3[1, 1] + ((-4*MWhat2^2*MZ)/(9*Pi^3*VMU^2) - 
     (8*CWhat2*MH2^2*MWhat2^5*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (40*CWhat2*MH2*MWhat2^6*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^7*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MWhat2^3*MZ)/(18*MZ2*Pi^3*VMU^2) + 
     (3*MWhat2*MZ*MZ2)/(16*Pi^3*VMU^2) + (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (88*CWhat2*MWhat2^5*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (38*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^3*MZ*MZ2^4)/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MWhat2])/
      (4*Pi^3*VMU^2) - (8*CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (16*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (24*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (32*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MWhat2])/(3*MZ2*Pi^3*VMU^2) + 
     (6*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (36*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (54*CWhat2*MH2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (24*CWhat2*MWhat2^6*MZ*MZ2*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (30*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (45*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (20*CWhat2*MWhat2^5*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (33*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MWhat2^4*MZ*MZ2^3*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/(4*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (9*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*MZ2^4*A0i[aa0, MWhat2])/((MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*A0i[aa0, MZ2])/(6*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(3*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (4*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(4*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2))*CHq3[2, 2] + ((35*MT2*MWhat2*MZ)/(144*Pi^3*VMU^2) - 
     (MWhat2^2*MZ)/(36*Pi^3*VMU^2) - (47*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*CWhat2*MH2^2*MWhat2^5*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (235*CWhat2*MH2*MT2*MWhat2^5*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (40*CWhat2*MH2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (188*CWhat2*MT2*MWhat2^6*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (32*CWhat2*MWhat2^7*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MWhat2^2*MZ)/
      (8*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ)/(18*MZ2*Pi^3*VMU^2) + 
     (16*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (80*CWhat2*MH2*MT2*MWhat2^6*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (64*CWhat2*MT2*MWhat2^7*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (65*MT2*MZ*MZ2)/
      (576*Pi^3*VMU^2) + (5*MWhat2*MZ*MZ2)/(144*Pi^3*VMU^2) + 
     (209*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1045*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/
      (36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (80*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (209*CWhat2*MT2*MWhat2^5*MZ*MZ2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (64*CWhat2*MWhat2^6*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MZ*MZ2^2)/(288*Pi^3*VMU^2) - 
     (109*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(36*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (545*CWhat2*MH2*MT2*MWhat2^3*MZ*
       MZ2^2)/(36*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (115*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (109*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (46*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (175*CWhat2*MH2*MT2*MWhat2^2*MZ*
       MZ2^3)/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (35*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (14*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MT2*MZ*MZ2^4)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(4*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MWhat2^3*MZ*MZ2^4)/
      (6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2*MZ*A0i[aa0, MT2])/(8*Pi^3*VMU^2) - (31*MWhat2*MZ*A0i[aa0, MT2])/
      (72*Pi^3*VMU^2) + (38*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MWhat2*MZ*A0i[aa0, MT2])/
      (6*MZ2*Pi^3*VMU^2) + (MWhat2^2*MZ*A0i[aa0, MT2])/(4*MZ2*Pi^3*VMU^2) - 
     (16*CWhat2*MWhat2^5*MZ*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (55*MZ*MZ2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
     (55*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MT2])/(18*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MT2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MZ*MZ2^4*A0i[aa0, MT2])/(8*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MT2*MWhat2*MZ*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (3*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MT2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (12*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MT2*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (8*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/
      (12*Pi^3*VMU^2) - (5*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^3*MZ*A0i[aa0, MZ2])/
      (18*MZ2^2*Pi^3*VMU^2) - (5*MWhat2^2*MZ*A0i[aa0, MZ2])/
      (72*MZ2*Pi^3*VMU^2) + (4*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(18*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (5*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (36*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*Pi^3*VMU^2) + 
     (CWhat2*MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (2*CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/(3*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) - (MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) - (MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) + (MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (3*MZ2*Pi^3*VMU^2) - (5*CWhat2*MT2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (12*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT2*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (12*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (6*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MT2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/(8*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (CWhat2*MT2^2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (8*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (11*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) - 
     (50*CWhat2*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) - (MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (12*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*MZ2*Pi^3*VMU^2) + (16*CWhat2*MT2*MWhat2^5*MZ*
       B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
     (109*CWhat2*MT2*MWhat2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*CWhat2*MWhat2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*CWhat2*MT2*MWhat2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*CWhat2*MWhat2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MT2*MWhat2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MWhat2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) - 
     (2*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) - 
     (43*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) - 
     (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2))*CHq3[3, 3] + 
   ((4*MWhat2^2*MZ)/(27*Pi^3*VMU^2) - (16*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (80*CWhat2*MH2*MWhat2^6*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (64*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MWhat2^3*MZ)/(27*MZ2*Pi^3*VMU^2) - (13*MWhat2*MZ*MZ2)/(72*Pi^3*VMU^2) + 
     (44*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (220*CWhat2*MH2*MWhat2^5*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (176*CWhat2*MWhat2^6*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*MZ*MZ2^2)/(72*Pi^3*VMU^2) - 
     (44*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (220*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (176*CWhat2*MWhat2^5*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (76*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^3*MZ*MZ2^4)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/
      (12*Pi^3*VMU^2) + (22*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (MWhat2^3*MZ*A0i[aa0, MZ2])/
      (9*MZ2^2*Pi^3*VMU^2) - (7*MWhat2^2*MZ*A0i[aa0, MZ2])/
      (36*MZ2*Pi^3*VMU^2) - (8*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (22*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/(6*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2))*CHu[1, 1] + ((4*MWhat2^2*MZ)/(27*Pi^3*VMU^2) - 
     (16*CWhat2*MH2^2*MWhat2^5*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (80*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (64*CWhat2*MWhat2^7*MZ)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MWhat2^3*MZ)/(27*MZ2*Pi^3*VMU^2) - 
     (13*MWhat2*MZ*MZ2)/(72*Pi^3*VMU^2) + (44*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (220*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (176*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*MZ*MZ2^2)/(72*Pi^3*VMU^2) - (44*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (220*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (176*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (76*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) + 
     (22*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (MWhat2^3*MZ*A0i[aa0, MZ2])/(9*MZ2^2*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*A0i[aa0, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (22*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(18*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*CHu[2, 2] + 
   ((-11*MT2*MWhat2*MZ)/(36*Pi^3*VMU^2) + (7*MWhat2^2*MZ)/(108*Pi^3*VMU^2) + 
     (44*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (8*CWhat2*MH2^2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (220*CWhat2*MH2*MT2*MWhat2^5*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (40*CWhat2*MH2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (176*CWhat2*MT2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (32*CWhat2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ)/(6*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ)/
      (27*MZ2*Pi^3*VMU^2) - (16*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (80*CWhat2*MH2*MT2*MWhat2^6*MZ)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (64*CWhat2*MT2*MWhat2^7*MZ)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*MT2*MZ*MZ2)/(36*Pi^3*VMU^2) - (MWhat2*MZ*MZ2)/(36*Pi^3*VMU^2) - 
     (44*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (22*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (220*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (110*CWhat2*MH2*MWhat2^5*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (176*CWhat2*MT2*MWhat2^5*MZ*MZ2)/(9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (88*CWhat2*MWhat2^6*MZ*MZ2)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(9*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (22*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (95*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (110*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (76*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (88*CWhat2*MWhat2^5*MZ*MZ2^2)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (95*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (38*CWhat2*MWhat2^4*MZ*MZ2^3)/(27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*A0i[aa0, MT2])/(36*Pi^3*VMU^2) - 
     (44*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/(6*MZ2*Pi^3*VMU^2) + 
     (16*CWhat2*MWhat2^5*MZ*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (5*MZ*MZ2*A0i[aa0, MT2])/(36*Pi^3*VMU^2) + 
     (44*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (19*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MT2])/(3*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (11*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (26*CWhat2*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (5*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (12*MZ2*Pi^3*VMU^2) + (MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (9*MZ2*Pi^3*VMU^2) - (16*CWhat2*MT2*MWhat2^5*MZ*
       B0i[bb0, MZ2, MT2, MT2])/(9*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) - 
     (25*CWhat2*MT2*MWhat2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (22*CWhat2*MWhat2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MWhat2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MT2*MWhat2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MWhat2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (18*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
      (6*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (2*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
     (7*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
     (5*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^2) + 
     (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2))*CHu[3, 3] + 
   CHl3[1, 1]*(-1/96*(MH2*MWhat2*MZ)/(Pi^3*VMU^2) + 
     (1015*MT2*MWhat2*MZ)/(864*Pi^3*VMU^2) + (43*MWhat2^2*MZ)/
      (18*Pi^3*VMU^2) - (29*MH2^2*MWhat2^2*MZ)/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) + (29*MH2*MWhat2^3*MZ)/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (23*MH2*MWhat2^3*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (23*MWhat2^4*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (983*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (769*CWhat2*MH2^2*MWhat2^5*MZ)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4915*CWhat2*MH2*MT2*MWhat2^5*MZ)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*CWhat2*MH2*MWhat2^6*MZ)/
      (216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (983*CWhat2*MT2*MWhat2^6*MZ)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (449*CWhat2*MWhat2^7*MZ)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*MT2*MWhat2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) + (56*MT2*MWhat2^3*MZ)/
      (27*MZ2^2*Pi^3*VMU^2) - (40*MWhat2^4*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^4*MZ)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*
       VMU^2) + (MH2*MWhat2^5*MZ)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*
       Pi^3*VMU^2) + (MH2*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (MWhat2^6*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (8*CWhat2*MH2^2*MWhat2^7*MZ)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (40*CWhat2*MH2*MWhat2^8*MZ)/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^9*MZ)/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ)/
      (144*MZ2*Pi^3*VMU^2) - (1085*MT2*MWhat2^2*MZ)/(432*MZ2*Pi^3*VMU^2) - 
     (13*MWhat2^3*MZ)/(72*MZ2*Pi^3*VMU^2) + (7*MH2^2*MWhat2^3*MZ)/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) - 
     (7*MH2*MWhat2^4*MZ)/(16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*
       VMU^2) - (3*MH2*MWhat2^4*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) + (3*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) - (52*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (2*CWhat2*MH2^2*MWhat2^6*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (260*CWhat2*MH2*MT2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (10*CWhat2*MH2*MWhat2^7*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (208*CWhat2*MT2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (8*CWhat2*MWhat2^8*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*MH2*MZ*MZ2)/
      (1152*Pi^3*VMU^2) - (545*MT2*MZ*MZ2)/(3456*Pi^3*VMU^2) - 
     (1631*MWhat2*MZ*MZ2)/(864*Pi^3*VMU^2) + (5*MH2^2*MWhat2*MZ*MZ2)/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^2*MZ*MZ2)/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*
       VMU^2) - (15*MH2*MWhat2^2*MZ*MZ2)/(64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       Pi^3*VMU^2) + (15*MWhat2^3*MZ*MZ2)/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (165*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1091*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (825*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (857*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (165*CWhat2*MT2*MWhat2^5*MZ*MZ2)/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (151*CWhat2*MWhat2^6*MZ*MZ2)/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1321*MZ*MZ2^2)/(3456*Pi^3*VMU^2) + 
     (5879*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (37849*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(3456*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (29395*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5719*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5879*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8491*CWhat2*MWhat2^5*MZ*MZ2^2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (343*CWhat2*MH2^2*MT2*MWhat2*MZ*
       MZ2^3)/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (6335*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1715*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (30739*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (343*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5695*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^2*MT2*MZ*MZ2^4)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1085*CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2645*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (487*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2^5)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*CWhat2*MH2*MWhat2*MZ*MZ2^5)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^2*MZ*MZ2^5)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^6*MZ*(32*MT2 + 373*MZ2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^7*MZ*(32*MT2 + 373*MZ2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^8*MZ*(32*MT2 + 373*MZ2))/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^5*MZ*(32*MT2 + 373*MZ2))/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^6*MZ*(32*MT2 + 373*MZ2))/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^7*MZ*(32*MT2 + 373*MZ2))/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2*MZ*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 
        28*MWhat2*MZ2^2 + 5*MZ2^3))/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^3*MZ*MZ2*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 28*MWhat2*MZ2^2 + 
        5*MZ2^3))/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MH2*MWhat2*MZ*SWhat2)/(96*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (467*MT2*MWhat2*MZ*SWhat2)/(432*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*SWhat2)/(12*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (MT2^2*MWhat2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*
       Pi^3*VMU^2) - (80*MWhat2^2*MZ*SWhat2)/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (64*MT2*MWhat2^4*MZ*SWhat2)/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (4*MWhat2^5*MZ*SWhat2)/((2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (437*MWhat2^4*MZ*SWhat2)/(54*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (2*MWhat2^5*MZ*SWhat2)/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) + (MH2^3*MWhat2*MZ*SWhat2)/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       MZ2*Pi^3*VMU^2) - (MT2^3*MWhat2*MZ*SWhat2)/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2)/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (529*MT2*MWhat2^2*MZ*SWhat2)/
      (108*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (MT2^2*MWhat2^2*MZ*SWhat2)/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - 
     (55*MWhat2^3*MZ*SWhat2)/(18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*SWhat2)/(18*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) + (3145*MWhat2*MZ*MZ2*SWhat2)/(1728*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (131*MWhat2^2*MZ*MZ2*SWhat2)/(144*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (17*MWhat2*MZ*MZ2^2*SWhat2)/
      (144*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2^2)/((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^3*MZ*SWhat2^2)/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MH2])/
      (12*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/
      (8*(MH2 - MWhat2)*Pi^3*VMU^2) + (MH2*MWhat2*MZ*A0i[aa0, MH2])/
      (144*MZ2*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MH2])/
      (18*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (5*CWhat2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(12*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*(-3*MH2 + 2*MWhat2)*MZ*SWhat2*A0i[aa0, MH2])/
      (8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(144*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MWhat2^2*MZ*SWhat2*A0i[aa0, MH2])/(9*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (3*CWhat2*MWhat2*(-2*MH2 + MWhat2)*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MZ*MZ2^2*SWhat2*A0i[aa0, MH2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat2*MZ*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 3*MZ2^2) + 
        3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 143*MWhat2*MZ2^2 - 
          26*MZ2^3) - 3*MH2^3*MWhat2*(12*MWhat2^3 - 56*MWhat2^2*MZ2 + 
          51*MWhat2*MZ2^2 - 11*MZ2^3) + MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 
          22*MWhat2*MZ2^2 - 5*MZ2^3) + 4*MH2*MWhat2^3*(-6*MWhat2^3 + 
          145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 17*MZ2^3))*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 
          3*MZ2^2) + 3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 
          143*MWhat2*MZ2^2 - 26*MZ2^3) - 3*MH2^3*MWhat2*
         (12*MWhat2^3 - 56*MWhat2^2*MZ2 + 51*MWhat2*MZ2^2 - 11*MZ2^3) + 
        MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 22*MWhat2*MZ2^2 - 5*MZ2^3) + 
        4*MH2*MWhat2^3*(-6*MWhat2^3 + 145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 
          17*MZ2^3))*SWhat2*A0i[aa0, MH2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MZ*A0i[aa0, MT2])/(8*Pi^3*VMU^2) - (467*MWhat2*MZ*A0i[aa0, MT2])/
      (432*Pi^3*VMU^2) - (397*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*MWhat2^4*MZ*A0i[aa0, MT2])/
      (27*MZ2^3*Pi^3*VMU^2) - (56*MWhat2^3*MZ*A0i[aa0, MT2])/
      (27*MZ2^2*Pi^3*VMU^2) - (16*CWhat2*MWhat2^6*MZ*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ*A0i[aa0, MT2])/(6*MZ2*Pi^3*VMU^2) + 
     (529*MWhat2^2*MZ*A0i[aa0, MT2])/(216*MZ2*Pi^3*VMU^2) + 
     (64*CWhat2*MWhat2^5*MZ*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (205*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^2) + 
     (43*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (793*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MT2])/(144*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MZ*MZ2^4*A0i[aa0, MT2])/(32*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*CWhat2*MT2*MWhat2*MZ*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (41*CWhat2*MT2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MT2*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (32*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (193*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(216*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (64*MWhat2^4*MZ*SWhat2*A0i[aa0, MT2])/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) + (56*MWhat2^3*MZ*SWhat2*A0i[aa0, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(6*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (251*MWhat2^2*MZ*SWhat2*A0i[aa0, MT2])/(54*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (4*CWhat2*MWhat2^2*MZ*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*
       SWhat2^2*A0i[aa0, MT2])/(27*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(9*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MZ*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/(48*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (7*MZ*MZ2*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/
      (288*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MWhat2])/
      (48*Pi^3*VMU^2) + (101*MWhat2*MZ*A0i[aa0, MWhat2])/(72*Pi^3*VMU^2) + 
     (29*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - (29*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (69*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (23*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (5*CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (217*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1075*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (37*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) + 
     (13*MWhat2^3*MZ*A0i[aa0, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(2*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (3*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) + (MWhat2^5*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*VMU^2) + 
     (8*CWhat2*MH2^3*MWhat2^6*MZ*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (16*CWhat2*MH2^2*MWhat2^7*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (24*CWhat2*MH2*MWhat2^8*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (32*CWhat2*MWhat2^9*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (113*MWhat2^2*MZ*A0i[aa0, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (21*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2*Pi^3*VMU^2) + (3*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*VMU^2) - 
     (9*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) - (83*CWhat2*MH2^3*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (83*CWhat2*MH2^2*MWhat2^6*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (83*CWhat2*MH2*MWhat2^7*MZ*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (166*CWhat2*MWhat2^8*MZ*A0i[aa0, MWhat2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (7*MZ*MZ2*A0i[aa0, MWhat2])/(288*Pi^3*VMU^2) - 
     (5*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       Pi^3*VMU^2) + (15*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (15*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (97*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*
       A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (805*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*
       A0i[aa0, MWhat2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (141*CWhat2*MH2*MWhat2^5*MZ*MZ2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (65*CWhat2*MWhat2^6*MZ*MZ2*
       A0i[aa0, MWhat2])/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1741*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1759*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (911*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (419*CWhat2*MWhat2^5*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (881*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1049*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3371*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (467*CWhat2*MWhat2^4*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (233*CWhat2*MH2^3*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (107*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MWhat2^3*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2^5*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2^3*MZ*MZ2^5*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (15*CWhat2*MH2*MWhat2*MZ*MZ2^5*A0i[aa0, MWhat2])/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^2*MZ*MZ2^5*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^4*MZ*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*
       A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^4*MZ*(7*MWhat2 - 5*MZ2)*
       MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*CWhat2*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (3*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (29*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (29*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (23*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (23*CWhat2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (7*CWhat2*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (7*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (7*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (3*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (15*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (15*CWhat2*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (107*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (10*MWhat2^4*MZ*SWhat2*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) - (26*MWhat2^3*MZ*SWhat2*A0i[aa0, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(18*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (39*MWhat2^2*MZ*SWhat2*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (4*MWhat2^3*MZ*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^3*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*MWhat2^2*MZ*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (4*MWhat2^3*MZ*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2*MZ*MZ2^2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - (7*MWhat2*MZ*A0i[aa0, MZ2])/
      (72*Pi^3*VMU^2) + (11*MWhat2*MZ*A0i[aa0, MZ2])/
      (32*(2 - 4*CWhat2)*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^3*MZ*
       A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (70*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (11*MWhat2^3*MZ*A0i[aa0, MZ2])/(36*MZ2^2*Pi^3*VMU^2) + 
     (3*MWhat2^3*MZ*A0i[aa0, MZ2])/(4*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (40*CWhat2*MWhat2^6*MZ*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (MH2*MWhat2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(6*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (121*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2])/
      (192*Pi^3*VMU^2) - (5*CWhat2*MH2*MWhat2^2*MZ*MZ2*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (361*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MH2*MWhat2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1405*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (697*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (35*CWhat2*MZ*MZ2^4*A0i[aa0, MZ2])/(288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MZ*MZ2^5*A0i[aa0, MZ2])/(192*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (27*MWhat2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) + 
     (11*CWhat2*MWhat2*MZ*A0i[aa0, MZ2])/(32*(2 - 4*CWhat2)*Pi^3*SWhat2*
       VMU^2) + (MWhat2^4*MZ*A0i[aa0, MZ2])/(8*MZ2^3*Pi^3*SWhat2*VMU^2) - 
     (9*MWhat2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*A0i[aa0, MZ2])/(4*(2 - 4*CWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) + (49*MWhat2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (5*MZ*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MZ*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (13*MWhat2^3*MZ*SWhat2*A0i[aa0, MZ2])/(12*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/
      (48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*Pi^3*VMU^2) - 
     (7*CWhat2*MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/(12*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) + (MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (3*MZ2*Pi^3*VMU^2) + (41*CWhat2*MT2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (41*CWhat2*MT2*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT2^2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (32*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/(2*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/((2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(12*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(36*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(9*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MZ*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(144*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (CWhat2*MZ*MZ2*(-96*MWhat2^4 + 4*MH2*MWhat2^2*
         (25*MWhat2 - 11*MZ2) + MH2^3*(7*MWhat2 - 5*MZ2) + 
        4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (2*MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (67*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) + 
     (4*MWhat2^4*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) + 
     (8*MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(9*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) + 
     (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(48*Pi^3*VMU^2) - 
     (CWhat2*MZ*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (67*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (18*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (16*MWhat2^4*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (8*MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(2 - 4*CWhat2)*Pi^3*VMU^2) - (5*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (288*Pi^3*VMU^2) - (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (24*Pi^3*VMU^2) + (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) + (MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (36*MZ2*Pi^3*VMU^2) + (5*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*Pi^3*VMU^2) - (5*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) + (CWhat2^2*MWhat2*MZ*(6*MWhat2^2 - 3*MWhat2*MZ2 - 
        MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2^2*MWhat2*MZ*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (55*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) - 
     (2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (415*CWhat2*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
     (56*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (16*CWhat2*MT2*MWhat2^6*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (269*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) - 
     (64*CWhat2*MT2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (8*CWhat2*MWhat2^6*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) - (35*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (24*Pi^3*VMU^2) - (45*CWhat2*MT2*MWhat2^3*MZ*MZ2*
       B0i[bb0, MZ2, MT2, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (167*CWhat2*MWhat2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (685*CWhat2*MT2*MWhat2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (15*CWhat2*MWhat2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MT2*MWhat2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (275*CWhat2*MWhat2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*MT2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (64*MT2*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (269*MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CWhat2)*MZ2*
       Pi^3*VMU^2) - (MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) - 
     (13*MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/(72*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(144*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(192*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) - (8*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (10*MWhat2^5*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (26*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (4*MWhat2^5*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/((2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (4*CWhat2*MWhat2*MZ*SWhat2*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) - (CWhat2*MZ*MZ2*SWhat2*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + (CWhat2*MZ*MZ2*(-1 + 4*SWhat2)*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (3*Pi*VMU^2) - (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (18*Pi^3*VMU^2) + (MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (72*MZ2*Pi^3*VMU^2) + (5*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (576*Pi^3*VMU^2) + (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*Pi^3*VMU^2) + (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) - (5*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (144*Pi^3*VMU^2) - (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (4*Pi^3*VMU^2) + (5*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) + (MH2^2*MWhat2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2^2*MWhat2^2*MZ*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MWhat2*MZ*MZ2^2*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(4*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (167*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
     (22*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) + 
     (16*MT2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
     (44*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
     (8*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) - 
     (121*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
     (97*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
     (35*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) - 
     (101*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
     (85*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) - 
     (167*MT2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (22*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - (64*MT2*MWhat2^4*MZ*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (44*MT2*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (32*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (121*MT2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) - (97*MWhat2^2*MZ*MZ2*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (101*MWhat2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(9*Pi^3*VMU^2) - 
     (2*MWhat2^5*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(18*MZ2*Pi^3*VMU^2) - 
     (131*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) + 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2])/(576*Pi^3*VMU^2) - 
     (101*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (44*MWhat2^6*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^5*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (1007*MWhat2^3*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (55*MWhat2^2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (16*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*SWhat2*(-1 + (2*MWhat2 - MZ2)*B0i[dbb0, MZ2, MWhat2, 
          MWhat2]))/(576*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/(6*Pi^3*VMU^2) - 
     (MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*MZ2^2*Pi^3*VMU^2) - (MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, 
        MWhat2])/(4*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (5*MWhat2^5*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(12*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*Pi^3*VMU^2) + (CWhat2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (24*Pi^3*VMU^2) + (CWhat2*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MWhat2])/(3*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*(2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat2*MZ*MZ2^3*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(24*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (8*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (8*MWhat2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) + 
     (10*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
     (6*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (17*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
     (24*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (32*MWhat2^4*MZ*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (20*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (6*MWhat2*MZ*MZ2^2*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*SWhat2*Log[MH2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MH2^3*MWhat2*MZ*SWhat2*
       Log[MH2/MWhat2])/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*SWhat2*Log[-(MWhat2/MZ2)])/(12*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*MZ2*SWhat2*
       Log[-(MWhat2/MZ2)])/(8*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2^3*SWhat2*Log[-(MWhat2/MZ2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (MT2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MT2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*
       VMU^2) + (MWhat2^3*MZ*SWhat2*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2*
       Log[\[Mu]^2/MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(36*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(18*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(48*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (4*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, 
          MWhat2] - MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) + (MWhat2^3*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (67*MWhat2^2*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, 
          MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) - (8*MWhat2^3*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(48*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2)) + CHl3[2, 2]*(-1/96*(MH2*MWhat2*MZ)/(Pi^3*VMU^2) + 
     (1015*MT2*MWhat2*MZ)/(864*Pi^3*VMU^2) + (43*MWhat2^2*MZ)/
      (18*Pi^3*VMU^2) - (29*MH2^2*MWhat2^2*MZ)/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) + (29*MH2*MWhat2^3*MZ)/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (23*MH2*MWhat2^3*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (23*MWhat2^4*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (983*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (769*CWhat2*MH2^2*MWhat2^5*MZ)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4915*CWhat2*MH2*MT2*MWhat2^5*MZ)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2035*CWhat2*MH2*MWhat2^6*MZ)/
      (216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (983*CWhat2*MT2*MWhat2^6*MZ)/(54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (449*CWhat2*MWhat2^7*MZ)/
      (54*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*MT2*MWhat2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) + (56*MT2*MWhat2^3*MZ)/
      (27*MZ2^2*Pi^3*VMU^2) - (40*MWhat2^4*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^4*MZ)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*
       VMU^2) + (MH2*MWhat2^5*MZ)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*
       Pi^3*VMU^2) + (MH2*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (MWhat2^6*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (8*CWhat2*MH2^2*MWhat2^7*MZ)/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (40*CWhat2*MH2*MWhat2^8*MZ)/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^9*MZ)/(3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ)/
      (144*MZ2*Pi^3*VMU^2) - (1085*MT2*MWhat2^2*MZ)/(432*MZ2*Pi^3*VMU^2) - 
     (13*MWhat2^3*MZ)/(72*MZ2*Pi^3*VMU^2) + (7*MH2^2*MWhat2^3*MZ)/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) - 
     (7*MH2*MWhat2^4*MZ)/(16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*
       VMU^2) - (3*MH2*MWhat2^4*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) + (3*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) - (52*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (2*CWhat2*MH2^2*MWhat2^6*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (260*CWhat2*MH2*MT2*MWhat2^6*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (10*CWhat2*MH2*MWhat2^7*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (208*CWhat2*MT2*MWhat2^7*MZ)/
      (27*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (8*CWhat2*MWhat2^8*MZ)/((MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*MH2*MZ*MZ2)/
      (1152*Pi^3*VMU^2) - (545*MT2*MZ*MZ2)/(3456*Pi^3*VMU^2) - 
     (1631*MWhat2*MZ*MZ2)/(864*Pi^3*VMU^2) + (5*MH2^2*MWhat2*MZ*MZ2)/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^2*MZ*MZ2)/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*
       VMU^2) - (15*MH2*MWhat2^2*MZ*MZ2)/(64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       Pi^3*VMU^2) + (15*MWhat2^3*MZ*MZ2)/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (165*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1091*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (825*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/
      (32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (857*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (165*CWhat2*MT2*MWhat2^5*MZ*MZ2)/
      (8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (151*CWhat2*MWhat2^6*MZ*MZ2)/(8*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1321*MZ*MZ2^2)/(3456*Pi^3*VMU^2) + 
     (5879*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (37849*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(3456*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (29395*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/(1728*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5719*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(108*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (5879*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/
      (432*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8491*CWhat2*MWhat2^5*MZ*MZ2^2)/(216*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (343*CWhat2*MH2^2*MT2*MWhat2*MZ*
       MZ2^3)/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (6335*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1715*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/(288*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (30739*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(1152*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (343*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (5695*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^2*MT2*MZ*MZ2^4)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1085*CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/
      (1152*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2645*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (487*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2^5)/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (25*CWhat2*MH2*MWhat2*MZ*MZ2^5)/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^2*MZ*MZ2^5)/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^6*MZ*(32*MT2 + 373*MZ2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2^7*MZ*(32*MT2 + 373*MZ2))/(54*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^8*MZ*(32*MT2 + 373*MZ2))/(27*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^5*MZ*(32*MT2 + 373*MZ2))/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MWhat2^6*MZ*(32*MT2 + 373*MZ2))/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^7*MZ*(32*MT2 + 373*MZ2))/(18*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2^3*MWhat2*MZ*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 
        28*MWhat2*MZ2^2 + 5*MZ2^3))/(288*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^3*MZ*MZ2*(-22*MWhat2^3 + 45*MWhat2^2*MZ2 - 28*MWhat2*MZ2^2 + 
        5*MZ2^3))/(384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (MH2*MWhat2*MZ*SWhat2)/(96*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (467*MT2*MWhat2*MZ*SWhat2)/(432*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*SWhat2)/(12*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (MT2^2*MWhat2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*
       Pi^3*VMU^2) - (80*MWhat2^2*MZ*SWhat2)/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (64*MT2*MWhat2^4*MZ*SWhat2)/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (4*MWhat2^5*MZ*SWhat2)/((2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (437*MWhat2^4*MZ*SWhat2)/(54*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (2*MWhat2^5*MZ*SWhat2)/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) + (MH2^3*MWhat2*MZ*SWhat2)/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       MZ2*Pi^3*VMU^2) - (MT2^3*MWhat2*MZ*SWhat2)/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2)/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (529*MT2*MWhat2^2*MZ*SWhat2)/
      (108*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (MT2^2*MWhat2^2*MZ*SWhat2)/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - 
     (55*MWhat2^3*MZ*SWhat2)/(18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*SWhat2)/(18*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) + (3145*MWhat2*MZ*MZ2*SWhat2)/(1728*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (131*MWhat2^2*MZ*MZ2*SWhat2)/(144*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (17*MWhat2*MZ*MZ2^2*SWhat2)/
      (144*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2^2)/((2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^3*MZ*SWhat2^2)/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MH2])/
      (12*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/
      (8*(MH2 - MWhat2)*Pi^3*VMU^2) + (MH2*MWhat2*MZ*A0i[aa0, MH2])/
      (144*MZ2*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MH2])/
      (18*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (5*CWhat2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(12*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*(-3*MH2 + 2*MWhat2)*MZ*SWhat2*A0i[aa0, MH2])/
      (8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(144*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MWhat2^2*MZ*SWhat2*A0i[aa0, MH2])/(9*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (3*CWhat2*MWhat2*(-2*MH2 + MWhat2)*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MZ*MZ2^2*SWhat2*A0i[aa0, MH2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (CWhat2*MZ*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 3*MZ2^2) + 
        3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 143*MWhat2*MZ2^2 - 
          26*MZ2^3) - 3*MH2^3*MWhat2*(12*MWhat2^3 - 56*MWhat2^2*MZ2 + 
          51*MWhat2*MZ2^2 - 11*MZ2^3) + MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 
          22*MWhat2*MZ2^2 - 5*MZ2^3) + 4*MH2*MWhat2^3*(-6*MWhat2^3 + 
          145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 17*MZ2^3))*SWhat2*
       A0i[aa0, MH2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2*(-24*MWhat2^4*MZ2*(16*MWhat2^2 - 18*MWhat2*MZ2 + 
          3*MZ2^2) + 3*MH2^2*MWhat2^2*(18*MWhat2^3 - 149*MWhat2^2*MZ2 + 
          143*MWhat2*MZ2^2 - 26*MZ2^3) - 3*MH2^3*MWhat2*
         (12*MWhat2^3 - 56*MWhat2^2*MZ2 + 51*MWhat2*MZ2^2 - 11*MZ2^3) + 
        MH2^4*(6*MWhat2^3 - 25*MWhat2^2*MZ2 + 22*MWhat2*MZ2^2 - 5*MZ2^3) + 
        4*MH2*MWhat2^3*(-6*MWhat2^3 + 145*MWhat2^2*MZ2 - 142*MWhat2*MZ2^2 + 
          17*MZ2^3))*SWhat2*A0i[aa0, MH2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MZ*A0i[aa0, MT2])/(8*Pi^3*VMU^2) - (467*MWhat2*MZ*A0i[aa0, MT2])/
      (432*Pi^3*VMU^2) - (397*CWhat2*MWhat2^4*MZ*A0i[aa0, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*MWhat2^4*MZ*A0i[aa0, MT2])/
      (27*MZ2^3*Pi^3*VMU^2) - (56*MWhat2^3*MZ*A0i[aa0, MT2])/
      (27*MZ2^2*Pi^3*VMU^2) - (16*CWhat2*MWhat2^6*MZ*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ*A0i[aa0, MT2])/(6*MZ2*Pi^3*VMU^2) + 
     (529*MWhat2^2*MZ*A0i[aa0, MT2])/(216*MZ2*Pi^3*VMU^2) + 
     (64*CWhat2*MWhat2^5*MZ*A0i[aa0, MT2])/(27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (205*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^2) + 
     (43*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (793*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (23*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MT2])/(144*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MZ*MZ2^4*A0i[aa0, MT2])/(32*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*CWhat2*MT2*MWhat2*MZ*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (41*CWhat2*MT2*MZ*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MT2*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (32*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (193*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(216*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (64*MWhat2^4*MZ*SWhat2*A0i[aa0, MT2])/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) + (56*MWhat2^3*MZ*SWhat2*A0i[aa0, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(6*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (251*MWhat2^2*MZ*SWhat2*A0i[aa0, MT2])/(54*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (4*CWhat2*MWhat2^2*MZ*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*
       SWhat2^2*A0i[aa0, MT2])/(27*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(9*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MZ*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/(48*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (7*MZ*MZ2*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/
      (288*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MWhat2])/
      (48*Pi^3*VMU^2) + (101*MWhat2*MZ*A0i[aa0, MWhat2])/(72*Pi^3*VMU^2) + 
     (29*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - (29*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (69*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (23*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (5*CWhat2*MH2^3*MWhat2^4*MZ*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (217*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      (24*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1075*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (37*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) + 
     (13*MWhat2^3*MZ*A0i[aa0, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(2*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (3*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*VMU^2) - 
     (5*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) + (MWhat2^5*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*VMU^2) + 
     (8*CWhat2*MH2^3*MWhat2^6*MZ*A0i[aa0, MWhat2])/(3*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (16*CWhat2*MH2^2*MWhat2^7*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (24*CWhat2*MH2*MWhat2^8*MZ*A0i[aa0, MWhat2])/
      ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (32*CWhat2*MWhat2^9*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (113*MWhat2^2*MZ*A0i[aa0, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (21*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2*Pi^3*VMU^2) + (3*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*VMU^2) - 
     (9*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) - (83*CWhat2*MH2^3*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      (18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (83*CWhat2*MH2^2*MWhat2^6*MZ*A0i[aa0, MWhat2])/
      (3*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (83*CWhat2*MH2*MWhat2^7*MZ*A0i[aa0, MWhat2])/
      (2*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (166*CWhat2*MWhat2^8*MZ*A0i[aa0, MWhat2])/
      (9*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (7*MZ*MZ2*A0i[aa0, MWhat2])/(288*Pi^3*VMU^2) - 
     (5*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       Pi^3*VMU^2) + (15*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (15*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (97*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*
       A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (805*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*
       A0i[aa0, MWhat2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (141*CWhat2*MH2*MWhat2^5*MZ*MZ2*
       A0i[aa0, MWhat2])/(16*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (65*CWhat2*MWhat2^6*MZ*MZ2*
       A0i[aa0, MWhat2])/(12*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1741*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (1759*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (911*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(96*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (419*CWhat2*MWhat2^5*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(72*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (881*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1049*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3371*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (467*CWhat2*MWhat2^4*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (233*CWhat2*MH2^3*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(576*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(6*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (107*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MWhat2^3*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(18*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2^5*A0i[aa0, MWhat2])/(32*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2^3*MZ*MZ2^5*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (15*CWhat2*MH2*MWhat2*MZ*MZ2^5*A0i[aa0, MWhat2])/
      (64*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MWhat2^2*MZ*MZ2^5*A0i[aa0, MWhat2])/(48*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^4*MZ*(7*MWhat2 - 5*MZ2)*(-2*MWhat2 + MZ2)^2*
       A0i[aa0, MWhat2])/(144*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^4*MZ*(7*MWhat2 - 5*MZ2)*
       MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (29*CWhat2*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (3*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (29*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (29*MWhat2^2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (23*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (23*CWhat2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) - (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (7*CWhat2*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (7*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (7*MWhat2^3*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (3*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (3*CWhat2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (15*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (15*CWhat2*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (107*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (10*MWhat2^4*MZ*SWhat2*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) - (26*MWhat2^3*MZ*SWhat2*A0i[aa0, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(18*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (39*MWhat2^2*MZ*SWhat2*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (4*MWhat2^3*MZ*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*MZ2*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^3*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*MWhat2^2*MZ*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (4*MWhat2^3*MZ*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2*MZ*MZ2^2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - (7*MWhat2*MZ*A0i[aa0, MZ2])/
      (72*Pi^3*VMU^2) + (11*MWhat2*MZ*A0i[aa0, MZ2])/
      (32*(2 - 4*CWhat2)*Pi^3*VMU^2) + (5*CWhat2*MH2*MWhat2^3*MZ*
       A0i[aa0, MZ2])/(96*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (70*CWhat2*MWhat2^4*MZ*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (11*MWhat2^3*MZ*A0i[aa0, MZ2])/(36*MZ2^2*Pi^3*VMU^2) + 
     (3*MWhat2^3*MZ*A0i[aa0, MZ2])/(4*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (40*CWhat2*MWhat2^6*MZ*A0i[aa0, MZ2])/(27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) + (MH2*MWhat2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(6*MZ2*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MZ2])/(24*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (121*CWhat2*MWhat2^5*MZ*A0i[aa0, MZ2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2])/
      (192*Pi^3*VMU^2) - (5*CWhat2*MH2*MWhat2^2*MZ*MZ2*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (361*CWhat2*MWhat2^3*MZ*MZ2*A0i[aa0, MZ2])/(144*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MH2*MWhat2*MZ*MZ2^2*A0i[aa0, MZ2])/
      (192*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1405*CWhat2*MWhat2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)^3*
       Pi^3*VMU^2) + (697*CWhat2*MWhat2*MZ*MZ2^3*A0i[aa0, MZ2])/
      (576*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (35*CWhat2*MZ*MZ2^4*A0i[aa0, MZ2])/(288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MZ*MZ2^5*A0i[aa0, MZ2])/(192*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (27*MWhat2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) + 
     (11*CWhat2*MWhat2*MZ*A0i[aa0, MZ2])/(32*(2 - 4*CWhat2)*Pi^3*SWhat2*
       VMU^2) + (MWhat2^4*MZ*A0i[aa0, MZ2])/(8*MZ2^3*Pi^3*SWhat2*VMU^2) - 
     (9*MWhat2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*A0i[aa0, MZ2])/(4*(2 - 4*CWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) + (49*MWhat2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (5*MZ*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MZ*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (13*MWhat2^3*MZ*SWhat2*A0i[aa0, MZ2])/(12*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/
      (48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2^2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*Pi^3*VMU^2) - 
     (7*CWhat2*MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (7*CWhat2*MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/(12*(2*MWhat2 - MZ2)*Pi^3*
       VMU^2) + (MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) + (MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (6*MZ2*Pi^3*VMU^2) - (MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/
      (3*MZ2*Pi^3*VMU^2) + (41*CWhat2*MT2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (41*CWhat2*MT2*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (96*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*MZ2*B0i[bb0, MWhat2, 0, MT2])/
      (48*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (32*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*CWhat2*MT2^2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (32*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^2*B0i[bb0, MWhat2, 0, MT2])/
      (16*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/(2*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MT2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/((2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(12*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(36*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(9*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MZ*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(144*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (CWhat2*MZ*MZ2*(-96*MWhat2^4 + 4*MH2*MWhat2^2*
         (25*MWhat2 - 11*MZ2) + MH2^3*(7*MWhat2 - 5*MZ2) + 
        4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (2*MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (67*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) + 
     (4*MWhat2^4*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) + 
     (8*MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(9*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) + 
     (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(48*Pi^3*VMU^2) - 
     (CWhat2*MZ*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (67*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (18*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (16*MWhat2^4*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (8*MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(2 - 4*CWhat2)*Pi^3*VMU^2) - (5*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (288*Pi^3*VMU^2) - (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (24*Pi^3*VMU^2) + (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) + (MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (36*MZ2*Pi^3*VMU^2) + (5*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*Pi^3*VMU^2) - (5*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) + (CWhat2^2*MWhat2*MZ*(6*MWhat2^2 - 3*MWhat2*MZ2 - 
        MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2^2*MZ*MZ2*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2^2*MWhat2*MZ*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (55*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) - 
     (2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (415*CWhat2*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (32*CWhat2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (16*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
     (56*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (16*CWhat2*MT2*MWhat2^6*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (269*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) - 
     (64*CWhat2*MT2*MWhat2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (8*CWhat2*MWhat2^6*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) - (35*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (864*Pi^3*VMU^2) + (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (24*Pi^3*VMU^2) - (45*CWhat2*MT2*MWhat2^3*MZ*MZ2*
       B0i[bb0, MZ2, MT2, MT2])/(16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (167*CWhat2*MWhat2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (685*CWhat2*MT2*MWhat2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (15*CWhat2*MWhat2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MT2*MWhat2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (275*CWhat2*MWhat2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
      (864*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (17*CWhat2*MWhat2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*MT2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (64*MT2*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (269*MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CWhat2)*MZ2*
       Pi^3*VMU^2) - (MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (4*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) - 
     (13*MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/(72*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(144*MZ2^2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(192*MZ2*(-2*MWhat2 + MZ2)^3*Pi^3*
       VMU^2) - (8*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (10*MWhat2^5*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (26*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (7*MWhat2^2*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (4*MWhat2^5*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/((2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (4*CWhat2*MWhat2*MZ*SWhat2*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) - (CWhat2*MZ*MZ2*SWhat2*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + (CWhat2*MZ*MZ2*(-1 + 4*SWhat2)*
       ((-288*MWhat2^4 + 152*MWhat2^3*MZ2 + 326*MWhat2^2*MZ2^2 + 
          MWhat2*(3*MH2 - 151*MZ2)*MZ2^2 - 3*MZ2^3*(MH2 + MZ2) + 
          2*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
            9*MZ2^3))/(576*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (3*Pi*VMU^2) - (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (18*Pi^3*VMU^2) + (MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (72*MZ2*Pi^3*VMU^2) + (5*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (576*Pi^3*VMU^2) + (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*Pi^3*VMU^2) + (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) - (5*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (144*Pi^3*VMU^2) - (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (4*Pi^3*VMU^2) + (5*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) + (MH2^2*MWhat2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2^2*MWhat2^2*MZ*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MWhat2*MZ*MZ2^2*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(4*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (167*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
     (22*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) + 
     (16*MT2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
     (44*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
     (8*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) - 
     (121*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
     (97*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
     (35*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) - 
     (101*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
     (85*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) - 
     (167*MT2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (22*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) - (64*MT2*MWhat2^4*MZ*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (44*MT2*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (32*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (121*MT2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) - (97*MWhat2^2*MZ*MZ2*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (101*MWhat2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(9*Pi^3*VMU^2) - 
     (2*MWhat2^5*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(3*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(18*MZ2*Pi^3*VMU^2) - 
     (131*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) + 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2])/(576*Pi^3*VMU^2) - 
     (101*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (44*MWhat2^6*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^5*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (1007*MWhat2^3*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (55*MWhat2^2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (16*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (17*MWhat2*MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*SWhat2*(-1 + (2*MWhat2 - MZ2)*B0i[dbb0, MZ2, MWhat2, 
          MWhat2]))/(576*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/(6*Pi^3*VMU^2) - 
     (MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*MZ2^2*Pi^3*VMU^2) - (MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, 
        MWhat2])/(4*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (5*MWhat2^5*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (MWhat2^4*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(12*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*Pi^3*VMU^2) + (CWhat2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (24*Pi^3*VMU^2) + (CWhat2*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MWhat2])/(3*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*(2 - 4*CWhat2)*Pi^3*VMU^2) - (CWhat2*MZ*MZ2^3*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(24*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (8*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (8*MWhat2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) + 
     (10*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
     (6*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (17*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
     (24*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (32*MWhat2^4*MZ*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (20*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (6*MWhat2*MZ*MZ2^2*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*SWhat2*Log[MH2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MH2^3*MWhat2*MZ*SWhat2*
       Log[MH2/MWhat2])/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*SWhat2*Log[-(MWhat2/MZ2)])/(12*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (CWhat2*MWhat2^2*MZ*MZ2*SWhat2*
       Log[-(MWhat2/MZ2)])/(8*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2^3*SWhat2*Log[-(MWhat2/MZ2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) + (MT2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MT2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*
       VMU^2) + (MWhat2^3*MZ*SWhat2*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) - (MH2*MWhat2^2*MZ*SWhat2*
       Log[\[Mu]^2/MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(36*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(18*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(48*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) - (MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (4*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, 
          MWhat2] - MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) + (MWhat2^3*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (67*MWhat2^2*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, 
          MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) - (8*MWhat2^3*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(48*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*
       VMU^2))) + 
 Class[8]*(-1/48*(MZ*MZ2*SWhat2^2*(MZ2 + A0i[aa0, MZ2] + 
       4*B0i[bb00, MZ2, 0, 0])*Ced[3, 3, 1, 1])/(Pi^3*VMU^2) - 
   (MZ*MZ2*SWhat2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ced[3, 3, 2, 2])/(48*Pi^3*VMU^2) + 
   (-1/48*(MZ*MZ2^2*SWhat2^2)/(Pi^3*VMU^2) - (MZ*MZ2*SWhat2^2*A0i[aa0, MZ2])/
      (48*Pi^3*VMU^2) - (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/
      (12*Pi^3*VMU^2))*Ced[3, 3, 3, 3] + 
   ((MZ*MZ2^2*SWhat2^2)/(36*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/(3*Pi^3*VMU^2))*Cee[1, 1, 3, 3] + 
   ((MZ*MZ2^2*SWhat2^2)/(36*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/(3*Pi^3*VMU^2))*Cee[2, 2, 3, 3] + 
   ((MZ*MZ2^2*SWhat2^2)/(36*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/(3*Pi^3*VMU^2))*Cee[3, 3, 3, 3] + 
   ((MZ*MZ2^2*SWhat2^2)/(24*Pi^3*VMU^2) + (MZ*MZ2*SWhat2^2*A0i[aa0, MZ2])/
      (24*Pi^3*VMU^2) + (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/
      (6*Pi^3*VMU^2))*Ceu[3, 3, 1, 1] + 
   ((MZ*MZ2^2*SWhat2^2)/(24*Pi^3*VMU^2) + (MZ*MZ2*SWhat2^2*A0i[aa0, MZ2])/
      (24*Pi^3*VMU^2) + (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, 0, 0])/
      (6*Pi^3*VMU^2))*Ceu[3, 3, 2, 2] + 
   (-1/12*(MZ*MZ2*SWhat2^2*A0i[aa0, MT2])/(Pi^3*VMU^2) - 
     (MT2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2^2*B0i[bb00, MZ2, MT2, MT2])/(6*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2^2*B0i[bb1, MZ2, MT2, MT2])/(12*Pi^3*VMU^2))*
    Ceu[3, 3, 3, 3] + ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2)/(96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/
      (48*Pi^3*VMU^2) - (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Cld[3, 3, 1, 1] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Cld[3, 3, 2, 2] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Cld[3, 3, 3, 3] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (48*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cle[1, 1, 3, 3] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (48*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cle[2, 2, 3, 3] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Cle[3, 3, 1, 1] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Cle[3, 3, 2, 2] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(24*Pi^3*VMU^2) - (MZ*MZ2^2*SWhat2)/
      (32*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(8*Pi^3*VMU^2))*Cle[3, 3, 3, 3] + 
   ((5*MWhat2^2*MZ)/(16*Pi^3*VMU^2) + (5*CWhat2*MH2^2*MWhat2^5*MZ)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*CWhat2*MH2*MWhat2^6*MZ)/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (20*CWhat2*MWhat2^7*MZ)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*MWhat2^3*MZ)/(24*MZ2*Pi^3*VMU^2) - (25*MWhat2*MZ*MZ2)/
      (192*Pi^3*VMU^2) - (55*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (275*CWhat2*MH2*MWhat2^5*MZ*MZ2)/(12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (55*CWhat2*MWhat2^6*MZ*MZ2)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (275*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/(12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (55*CWhat2*MWhat2^5*MZ*MZ2^2)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (475*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (95*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (25*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MWhat2^3*MZ*MZ2^4)/(4*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2*CWhat2*MH2^2*MWhat2^4*MZ*
       A0i[aa0, MWhat2])/((MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MH2*MWhat2^5*MZ*A0i[aa0, MWhat2])/((MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*CWhat2*MWhat2^6*MZ*A0i[aa0, MWhat2])/((MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (11*CWhat2*MH2^2*MWhat2^3*MZ*MZ2*
       A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      ((MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      ((MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/(2*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (19*CWhat2*MH2^2*MWhat2*MZ*MZ2^3*
       A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (4*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MH2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (3*CWhat2*MH2*MWhat2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (17*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (17*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)*MZ2^2*
       Pi^3*SWhat2*VMU^2) - (MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (4*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (5*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) + (5*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2*Pi^3*
       SWhat2*VMU^2) - (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) + 
     (5*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2))*Cll[1, 1, 2, 2] + (-1/24*(MWhat2^2*MZ)/(Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2)/(16*Pi^3*VMU^2) - (MZ*MZ2^2)/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(16*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/
      (24*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(4*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(6*MZ2*Pi^3*VMU^2) - 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cll[1, 1, 3, 3] + 
   ((5*MWhat2*MZ*MZ2)/(144*Pi^3*VMU^2) - (5*MZ*MZ2^2)/(288*Pi^3*VMU^2) - 
     (5*MWhat2*MZ*MZ2*SWhat2)/(72*Pi^3*VMU^2) + (5*MZ*MZ2^2*SWhat2)/
      (144*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*(MZ2 + A0i[aa0, MZ2]))/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) - 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cll[1, 3, 3, 1] + 
   (-1/24*(MWhat2^2*MZ)/(Pi^3*VMU^2) + (MWhat2*MZ*MZ2)/(16*Pi^3*VMU^2) - 
     (MZ*MZ2^2)/(48*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/(16*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
     (MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(4*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(6*MZ2*Pi^3*VMU^2) - 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cll[2, 2, 3, 3] + 
   ((5*MWhat2*MZ*MZ2)/(144*Pi^3*VMU^2) - (5*MZ*MZ2^2)/(288*Pi^3*VMU^2) - 
     (5*MWhat2*MZ*MZ2*SWhat2)/(72*Pi^3*VMU^2) + (5*MZ*MZ2^2*SWhat2)/
      (144*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MZ*MZ2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*(MZ2 + A0i[aa0, MZ2]))/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) - 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cll[2, 3, 3, 2] + 
   (-1/24*(MWhat2^2*MZ)/(Pi^3*VMU^2) + (7*MWhat2*MZ*MZ2)/(72*Pi^3*VMU^2) - 
     (11*MZ*MZ2^2)/(288*Pi^3*VMU^2) - (5*MWhat2*MZ*MZ2*SWhat2)/
      (72*Pi^3*VMU^2) + (5*MZ*MZ2^2*SWhat2)/(144*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/
      (24*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*(MZ2 + A0i[aa0, MZ2]))/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*(MZ2 + A0i[aa0, MZ2]))/(24*Pi^3*VMU^2) + 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(6*MZ2*Pi^3*VMU^2) - 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cll[3, 3, 3, 3] + 
   ((MWhat2^2*MZ)/(48*Pi^3*VMU^2) - (MWhat2*MZ*MZ2)/(32*Pi^3*VMU^2) + 
     (MZ*MZ2^2)/(96*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(8*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(12*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Clq1[3, 3, 1, 1] + 
   ((MWhat2^2*MZ)/(48*Pi^3*VMU^2) - (MWhat2*MZ*MZ2)/(32*Pi^3*VMU^2) + 
     (MZ*MZ2^2)/(96*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(8*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(12*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2))*Clq1[3, 3, 2, 2] + 
   (-1/48*(MWhat2^2*MZ)/(Pi^3*VMU^2) + (MZ*MZ2^2)/(192*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MT2])/(16*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/
      (12*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
     (MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) + 
     (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(12*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*B0i[bb00, MZ2, MT2, MT2])/(8*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb00, MZ2, MT2, MT2])/(6*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, MT2, MT2])/(48*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb1, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*B0i[bb1, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) - 
     (MZ*MZ2^2*B0i[bb1, MZ2, MT2, MT2])/(96*Pi^3*VMU^2))*Clq1[3, 3, 3, 3] + 
   ((-3*MT2*MWhat2*MZ)/(32*Pi^3*VMU^2) - (CWhat2*MH2^2*MT2*MWhat2^4*MZ)/
      (2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MT2*MWhat2^5*MZ)/(2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2*CWhat2*MT2*MWhat2^6*MZ)/
      ((-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ)/(16*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2)/
      (128*Pi^3*VMU^2) + (11*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/
      (8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*CWhat2*MT2*MWhat2^5*MZ*MZ2)/
      (2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(8*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/(8*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/(2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/(32*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (3*CWhat2*MH2^2*MT2*MZ*MZ2^4)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (15*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(32*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MWhat2*MZ*A0i[aa0, MT2])/
      (16*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/(8*MZ2*Pi^3*VMU^2) - 
     (5*MZ*MZ2*A0i[aa0, MT2])/(64*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*MZ2*SWhat2*A0i[aa0, MT2])/((2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*CWhat2*MWhat2^2*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^3*SWhat2*A0i[aa0, MT2])/((2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (3*CWhat2*MZ*MZ2^4*SWhat2*A0i[aa0, MT2])/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*Clq3[1, 1, 3, 3] + 
   ((-3*MT2*MWhat2*MZ)/(32*Pi^3*VMU^2) - (CWhat2*MH2^2*MT2*MWhat2^4*MZ)/
      (2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MT2*MWhat2^5*MZ)/(2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (2*CWhat2*MT2*MWhat2^6*MZ)/
      ((-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ)/(16*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2)/
      (128*Pi^3*VMU^2) + (11*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/
      (8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (11*CWhat2*MT2*MWhat2^5*MZ*MZ2)/
      (2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(8*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/(8*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/(2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (19*CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/(32*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (3*CWhat2*MH2^2*MT2*MZ*MZ2^4)/
      (32*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (15*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(32*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3*CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3*MWhat2*MZ*A0i[aa0, MT2])/
      (16*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MT2])/(8*MZ2*Pi^3*VMU^2) - 
     (5*MZ*MZ2*A0i[aa0, MT2])/(64*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^3*MZ*MZ2*SWhat2*A0i[aa0, MT2])/((2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (7*CWhat2*MWhat2^2*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (4*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^3*SWhat2*A0i[aa0, MT2])/((2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (3*CWhat2*MZ*MZ2^4*SWhat2*A0i[aa0, MT2])/
      (16*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2))*Clq3[2, 2, 3, 3] + 
   (-1/16*(MWhat2^2*MZ)/(Pi^3*VMU^2) + (MWhat2*MZ*MZ2)/(32*Pi^3*VMU^2) + 
     (MWhat2*MZ*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/
      (16*MZ2*Pi^3*VMU^2) + (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(4*MZ2*Pi^3*VMU^2))*
    Clq3[3, 3, 1, 1] + (-1/16*(MWhat2^2*MZ)/(Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2)/(32*Pi^3*VMU^2) + (MWhat2*MZ*A0i[aa0, MZ2])/
      (32*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
     (MWhat2*MZ*B0i[bb00, MZ2, 0, 0])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(4*MZ2*Pi^3*VMU^2))*
    Clq3[3, 3, 2, 2] + (-1/48*(MWhat2^2*MZ)/(Pi^3*VMU^2) + 
     (MZ*MZ2^2)/(192*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MT2])/
      (16*Pi^3*VMU^2) + (MWhat2^2*MZ*A0i[aa0, MT2])/(12*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*VMU^2) - (MWhat2^2*MZ*A0i[aa0, MZ2])/
      (48*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) - 
     (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, 0, 0])/(12*MZ2*Pi^3*VMU^2) + 
     (MZ*MZ2*B0i[bb00, MZ2, 0, 0])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*B0i[bb00, MZ2, MT2, MT2])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb00, MZ2, MT2, MT2])/(6*MZ2*Pi^3*VMU^2) - 
     (MZ*MZ2*B0i[bb00, MZ2, MT2, MT2])/(48*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*B0i[bb1, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) - 
     (MWhat2*MZ*MZ2*B0i[bb1, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) + 
     (MZ*MZ2^2*B0i[bb1, MZ2, MT2, MT2])/(96*Pi^3*VMU^2))*Clq3[3, 3, 3, 3] + 
   (-1/24*(MWhat2*MZ*MZ2*SWhat2)/(Pi^3*VMU^2) + (MZ*MZ2^2*SWhat2)/
      (48*Pi^3*VMU^2) - (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Clu[3, 3, 1, 1] + 
   (-1/24*(MWhat2*MZ*MZ2*SWhat2)/(Pi^3*VMU^2) + (MZ*MZ2^2*SWhat2)/
      (48*Pi^3*VMU^2) - (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(6*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Clu[3, 3, 2, 2] + 
   ((MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MT2])/(24*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) - 
     (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, MT2, MT2])/(6*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*SWhat2*B0i[bb1, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2*B0i[bb1, MZ2, MT2, MT2])/(24*Pi^3*VMU^2))*
    Clu[3, 3, 3, 3] + (-1/48*(MWhat2*MZ*MZ2*SWhat2)/(Pi^3*VMU^2) + 
     (MZ*MZ2^2*SWhat2)/(48*Pi^3*VMU^2) - (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/
      (48*Pi^3*VMU^2) + (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cqe[1, 1, 3, 3] + 
   (-1/48*(MWhat2*MZ*MZ2*SWhat2)/(Pi^3*VMU^2) + (MZ*MZ2^2*SWhat2)/
      (48*Pi^3*VMU^2) - (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2))*Cqe[2, 2, 3, 3] + 
   ((MWhat2*MZ*MZ2*SWhat2)/(48*Pi^3*VMU^2) + (MZ*MZ2^2*SWhat2)/
      (96*Pi^3*VMU^2) + (MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2*SWhat2*A0i[aa0, MT2])/(48*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
     (MT2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, 0, 0])/(12*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, 0, 0])/(24*Pi^3*VMU^2) - 
     (MWhat2*MZ*SWhat2*B0i[bb00, MZ2, MT2, MT2])/(6*Pi^3*VMU^2) + 
     (MZ*MZ2*SWhat2*B0i[bb00, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
     (MWhat2*MZ*MZ2*SWhat2*B0i[bb1, MZ2, MT2, MT2])/(12*Pi^3*VMU^2) - 
     (MZ*MZ2^2*SWhat2*B0i[bb1, MZ2, MT2, MT2])/(48*Pi^3*VMU^2))*
    Cqe[3, 3, 3, 3] + Cll[1, 2, 2, 1]*((MH2*MWhat2*MZ)/(96*Pi^3*VMU^2) - 
     (467*MT2*MWhat2*MZ)/(432*Pi^3*VMU^2) - (1141*MWhat2^2*MZ)/
      (432*Pi^3*VMU^2) + (29*MH2^2*MWhat2^2*MZ)/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - (29*MH2*MWhat2^3*MZ)/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (23*MH2*MWhat2^3*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (23*MWhat2^4*MZ)/(32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (CWhat2*MH2^4*MWhat2^3*MZ)/(18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^2*MT2^2*MWhat2^3*MZ)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2^3*MWhat2^4*MZ)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1019*CWhat2*MH2^2*MT2*MWhat2^4*MZ)/
      (216*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MT2^2*MWhat2^4*MZ)/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4415*CWhat2*MH2^2*MWhat2^5*MZ)/
      (432*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5095*CWhat2*MH2*MT2*MWhat2^5*MZ)/(216*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (4*CWhat2*MT2^2*MWhat2^5*MZ)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5059*CWhat2*MH2*MWhat2^6*MZ)/(108*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1019*CWhat2*MT2*MWhat2^6*MZ)/
      (54*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1016*CWhat2*MWhat2^7*MZ)/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (16*MT2*MWhat2^4*MZ)/
      (27*MZ2^3*Pi^3*VMU^2) - (2*MWhat2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) + 
     (40*MWhat2^4*MZ)/(27*MZ2^2*Pi^3*VMU^2) + (MH2^2*MWhat2^4*MZ)/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^5*MZ)/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*
       VMU^2) + (MWhat2^6*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*
       VMU^2) - (16*CWhat2*MH2^2*MT2*MWhat2^6*MZ)/(27*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (8*CWhat2*MH2^2*MWhat2^7*MZ)/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (80*CWhat2*MH2*MT2*MWhat2^7*MZ)/
      (27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (40*CWhat2*MH2*MWhat2^8*MZ)/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (64*CWhat2*MT2*MWhat2^8*MZ)/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (32*CWhat2*MWhat2^9*MZ)/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (MH2*MWhat2^2*MZ)/(144*MZ2*Pi^3*VMU^2) + 
     (529*MT2*MWhat2^2*MZ)/(216*MZ2*Pi^3*VMU^2) + 
     (59*MWhat2^3*MZ)/(216*MZ2*Pi^3*VMU^2) - (7*MH2^2*MWhat2^3*MZ)/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) + 
     (7*MH2*MWhat2^4*MZ)/(16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*
       VMU^2) + (3*MH2*MWhat2^4*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) - (3*MWhat2^5*MZ)/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) + (64*CWhat2*MH2^2*MT2*MWhat2^5*MZ)/
      (27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) - (553*CWhat2*MH2^2*MWhat2^6*MZ)/(54*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (320*CWhat2*MH2*MT2*MWhat2^6*MZ)/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (2765*CWhat2*MH2*MWhat2^7*MZ)/
      (54*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (256*CWhat2*MT2*MWhat2^7*MZ)/(27*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (1106*CWhat2*MWhat2^8*MZ)/(27*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*MH2*MZ*MZ2)/
      (1152*Pi^3*VMU^2) + (205*MT2*MZ*MZ2)/(1728*Pi^3*VMU^2) + 
     (455*MWhat2*MZ*MZ2)/(216*Pi^3*VMU^2) - (5*MH2^2*MWhat2*MZ*MZ2)/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^2*MZ*MZ2)/(32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*
       VMU^2) + (15*MH2*MWhat2^2*MZ*MZ2)/(64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       Pi^3*VMU^2) - (15*MWhat2^3*MZ*MZ2)/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (11*CWhat2*MH2^4*MWhat2^2*MZ*MZ2)/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^2*MT2^2*MWhat2^2*MZ*MZ2)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (493*CWhat2*MH2^3*MWhat2^3*MZ*MZ2)/(576*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (539*CWhat2*MH2^2*MT2*MWhat2^3*MZ*MZ2)/(96*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (55*CWhat2*MH2*MT2^2*MWhat2^3*MZ*MZ2)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (8587*CWhat2*MH2^2*MWhat2^4*MZ*MZ2)/(1728*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (2695*CWhat2*MH2*MT2*MWhat2^4*MZ*MZ2)/(96*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MT2^2*MWhat2^4*MZ*MZ2)/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (31411*CWhat2*MH2*MWhat2^5*MZ*MZ2)/
      (864*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (539*CWhat2*MT2*MWhat2^5*MZ*MZ2)/(24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (6101*CWhat2*MWhat2^6*MZ*MZ2)/
      (216*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (773*MZ*MZ2^2)/(1728*Pi^3*VMU^2) + (11*CWhat2*MH2^4*MWhat2*MZ*MZ2^2)/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^2*MT2^2*MWhat2*MZ*MZ2^2)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (985*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2)/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (6671*CWhat2*MH2^2*MT2*MWhat2^2*MZ*MZ2^2)/(1728*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (55*CWhat2*MH2*MT2^2*MWhat2^2*MZ*MZ2^2)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (17827*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2)/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (33355*CWhat2*MH2*MT2*MWhat2^3*MZ*MZ2^2)/(1728*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MT2^2*MWhat2^3*MZ*MZ2^2)/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (2129*CWhat2*MH2*MWhat2^4*MZ*MZ2^2)/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (6671*CWhat2*MT2*MWhat2^4*MZ*MZ2^2)/(432*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (557*CWhat2*MWhat2^5*MZ*MZ2^2)/(8*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (19*CWhat2*MH2^4*MZ*MZ2^3)/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MT2^2*MZ*MZ2^3)/(48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (107*CWhat2*MH2^3*MWhat2*MZ*MZ2^3)/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (25*CWhat2*MH2^2*MT2*MWhat2*MZ*MZ2^3)/(18*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MT2^2*MWhat2*MZ*MZ2^3)/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (36709*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3)/(3456*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (125*CWhat2*MH2*MT2*MWhat2^2*MZ*MZ2^3)/(18*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (19*CWhat2*MT2^2*MWhat2^2*MZ*MZ2^3)/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (200345*CWhat2*MH2*MWhat2^3*MZ*MZ2^3)/(3456*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (50*CWhat2*MT2*MWhat2^3*MZ*MZ2^3)/(9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (39349*CWhat2*MWhat2^4*MZ*MZ2^3)/
      (864*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (23*CWhat2*MH2^3*MZ*MZ2^4)/(384*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (13*CWhat2*MH2^2*MT2*MZ*MZ2^4)/
      (64*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MT2^2*MZ*MZ2^4)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^4*MZ*MZ2^4)/
      (96*MWhat2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MH2^2*MT2^2*MZ*MZ2^4)/(16*MWhat2*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (3505*CWhat2*MH2^2*MWhat2*MZ*MZ2^4)/(1152*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*CWhat2*MH2*MT2*MWhat2*MZ*MZ2^4)/(64*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MT2^2*MWhat2*MZ*MZ2^4)/(4*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (9211*CWhat2*MH2*MWhat2^2*MZ*MZ2^4)/
      (576*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (13*CWhat2*MT2*MWhat2^2*MZ*MZ2^4)/(16*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1817*CWhat2*MWhat2^3*MZ*MZ2^4)/
      (144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (335*CWhat2*MH2^2*MZ*MZ2^5)/(1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (1675*CWhat2*MH2*MWhat2*MZ*MZ2^5)/
      (1152*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (335*CWhat2*MWhat2^2*MZ*MZ2^5)/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MZ*MZ2^6)/(96*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^2*MZ*MZ2^6)/
      (96*MWhat2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (CWhat2*MWhat2*MZ*MZ2^6)/(24*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*SWhat2)/(96*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (467*MT2*MWhat2*MZ*SWhat2)/(432*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*SWhat2)/(12*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) - (MT2^2*MWhat2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*
       Pi^3*VMU^2) + (80*MWhat2^2*MZ*SWhat2)/(27*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*SWhat2)/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) - 
     (11*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (64*MT2*MWhat2^4*MZ*SWhat2)/(27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (4*MWhat2^5*MZ*SWhat2)/((2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (56*MT2*MWhat2^3*MZ*SWhat2)/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (437*MWhat2^4*MZ*SWhat2)/(54*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ*SWhat2)/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) - (MH2^3*MWhat2*MZ*SWhat2)/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       MZ2*Pi^3*VMU^2) + (MT2^3*MWhat2*MZ*SWhat2)/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ*SWhat2)/
      (24*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (529*MT2*MWhat2^2*MZ*SWhat2)/
      (108*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + (MT2^2*MWhat2^2*MZ*SWhat2)/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (55*MWhat2^3*MZ*SWhat2)/(18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^4*MZ*SWhat2)/(18*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*
       VMU^2) - (3145*MWhat2*MZ*MZ2*SWhat2)/(1728*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (131*MWhat2^2*MZ*MZ2*SWhat2)/(144*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - (17*MWhat2*MZ*MZ2^2*SWhat2)/
      (144*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*SWhat2^2)/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (4*MWhat2^3*MZ*SWhat2^2)/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - (MWhat2*MZ*A0i[aa0, MH2])/
      (12*Pi^3*VMU^2) - (CWhat2*MWhat2^2*MZ*A0i[aa0, MH2])/
      (8*(MH2 - MWhat2)*Pi^3*VMU^2) - (MH2*MWhat2*MZ*A0i[aa0, MH2])/
      (144*MZ2*Pi^3*VMU^2) + (MWhat2^2*MZ*A0i[aa0, MH2])/
      (18*MZ2*Pi^3*VMU^2) + (5*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
     (3*CWhat2*MWhat2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MWhat2)*Pi^3*VMU^2) - 
     (5*CWhat2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MWhat2)*Pi^3*VMU^2) + 
     (MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(12*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*(-3*MH2 + 2*MWhat2)*MZ*SWhat2*A0i[aa0, MH2])/
      (8*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MH2])/(144*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MWhat2^2*MZ*SWhat2*A0i[aa0, MH2])/(9*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (3*CWhat2*MWhat2*(-2*MH2 + MWhat2)*MZ*MZ2*SWhat2*
       A0i[aa0, MH2])/(16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) + 
     (5*CWhat2*MH2*MZ*MZ2^2*SWhat2*A0i[aa0, MH2])/(64*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (MWhat2*MZ*(12*MWhat2^3*(6*MWhat2 - MZ2)*MZ2 + 
        MH2*MWhat2^2*(6*MWhat2^2 - 65*MWhat2*MZ2) + 
        MH2^2*MWhat2*(-12*MWhat2^2 + 40*MWhat2*MZ2 - 9*MZ2^2) + 
        MH2^3*(6*MWhat2^2 - 11*MWhat2*MZ2 + 3*MZ2^2))*SWhat2^2*A0i[aa0, MH2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MZ*MZ2*(12*MWhat2^3*(6*MWhat2 - MZ2)*MZ2 + MH2*MWhat2^2*
         (6*MWhat2^2 - 65*MWhat2*MZ2) + MH2^2*MWhat2*(-12*MWhat2^2 + 
          40*MWhat2*MZ2 - 9*MZ2^2) + MH2^3*(6*MWhat2^2 - 11*MWhat2*MZ2 + 
          3*MZ2^2))*SWhat2^2*A0i[aa0, MH2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MZ*A0i[aa0, MT2])/
      (8*Pi^3*VMU^2) + (193*MWhat2*MZ*A0i[aa0, MT2])/(216*Pi^3*VMU^2) - 
     (16*MWhat2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
     (56*MWhat2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*A0i[aa0, MT2])/(6*MZ2*Pi^3*VMU^2) - 
     (251*MWhat2^2*MZ*A0i[aa0, MT2])/(108*MZ2*Pi^3*VMU^2) - 
     (35*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) - 
     (CWhat2*MT2*MZ*(5*MWhat2 - 3*MZ2)*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (24*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MT2*MZ*(5*MWhat2 - 3*MZ2)*MZ2*(-2*MWhat2 + MZ2)^2*A0i[aa0, MT2])/
      (32*MWhat2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (193*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/(216*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (16*CWhat2*MWhat2^4*MZ*SWhat2*A0i[aa0, MT2])/(9*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (64*MWhat2^4*MZ*SWhat2*A0i[aa0, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (56*MWhat2^3*MZ*SWhat2*A0i[aa0, MT2])/(9*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) - (MT2*MWhat2*MZ*SWhat2*A0i[aa0, MT2])/
      (6*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (251*MWhat2^2*MZ*SWhat2*A0i[aa0, MT2])/(54*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (16*CWhat2*MWhat2^5*MZ*SWhat2*A0i[aa0, MT2])/
      (27*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (169*CWhat2*MWhat2^3*MZ*MZ2*SWhat2*A0i[aa0, MT2])/
      (108*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (89*CWhat2*MWhat2^2*MZ*MZ2^2*SWhat2*A0i[aa0, MT2])/
      (432*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (59*CWhat2*MWhat2*MZ*MZ2^3*SWhat2*A0i[aa0, MT2])/
      (288*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2^4*SWhat2*A0i[aa0, MT2])/(32*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (4*CWhat2*MWhat2^2*MZ*MZ2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*
       SWhat2^2*A0i[aa0, MT2])/(27*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^2*(2*MWhat2^2 - MWhat2*MZ2 + MZ2^2)*SWhat2^2*
       A0i[aa0, MT2])/(9*MT2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MZ*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/(48*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (7*MZ*MZ2*SWhat2*(MWhat2 - A0i[aa0, MWhat2]))/
      (288*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MWhat2])/
      (48*Pi^3*VMU^2) - (107*MWhat2*MZ*A0i[aa0, MWhat2])/(72*Pi^3*VMU^2) - 
     (29*MH2^2*MWhat2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*VMU^2) + (29*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) + 
     (69*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) - (23*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(6*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (161*CWhat2*MH2*MWhat2^5*MZ*
       A0i[aa0, MWhat2])/(24*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (77*CWhat2*MWhat2^6*MZ*A0i[aa0, MWhat2])/
      (24*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) - 
     (13*MWhat2^3*MZ*A0i[aa0, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) - 
     (MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(2*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) + (3*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*VMU^2) + 
     (5*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*
       MZ2^2*Pi^3*VMU^2) - (MWhat2^5*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*VMU^2) - 
     (8*CWhat2*MH2^2*MWhat2^6*MZ*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (16*CWhat2*MH2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (8*CWhat2*MWhat2^8*MZ*A0i[aa0, MWhat2])/(3*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(36*MZ2*Pi^3*VMU^2) + 
     (13*MWhat2^2*MZ*A0i[aa0, MWhat2])/(4*MZ2*Pi^3*VMU^2) + 
     (21*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*VMU^2) - 
     (7*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*
       MZ2*Pi^3*VMU^2) - (3*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      ((2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*VMU^2) + 
     (9*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*
       Pi^3*VMU^2) + (107*CWhat2*MH2^2*MWhat2^5*MZ*A0i[aa0, MWhat2])/
      (18*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (107*CWhat2*MH2*MWhat2^6*MZ*A0i[aa0, MWhat2])/(9*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (107*CWhat2*MWhat2^7*MZ*A0i[aa0, MWhat2])/(18*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (7*MZ*MZ2*A0i[aa0, MWhat2])/
      (288*Pi^3*VMU^2) + (5*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*VMU^2) - 
     (15*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*VMU^2) + (15*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*VMU^2) - 
     (1033*CWhat2*MH2^2*MWhat2^3*MZ*MZ2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1763*CWhat2*MH2*MWhat2^4*MZ*MZ2*A0i[aa0, MWhat2])/
      (288*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (169*CWhat2*MWhat2^5*MZ*MZ2*A0i[aa0, MWhat2])/(48*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (3437*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^2*
       A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (6169*CWhat2*MH2*MWhat2^3*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (187*CWhat2*MWhat2^4*MZ*MZ2^2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (619*CWhat2*MH2^2*MWhat2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (192*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (1105*CWhat2*MH2*MWhat2^2*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (192*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (1771*CWhat2*MWhat2^3*MZ*MZ2^3*A0i[aa0, MWhat2])/
      (576*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (373*CWhat2*MH2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/(576*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (41*CWhat2*MH2*MWhat2*MZ*MZ2^4*
       A0i[aa0, MWhat2])/(36*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) + (85*CWhat2*MWhat2^2*MZ*MZ2^4*A0i[aa0, MWhat2])/
      (144*(MH2 - MWhat2)^2*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2*MZ*MZ2^5*A0i[aa0, MWhat2])/(96*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2^2*MZ*MZ2^5*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*MWhat2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*MZ2^5*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MH2^3*MZ*(3*MWhat2 - MZ2)*
       (-2*MWhat2 + MZ2)^2*A0i[aa0, MWhat2])/(144*(MH2 - MWhat2)^2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (CWhat2*MH2^3*MZ*(3*MWhat2 - MZ2)*MZ2*
       (-2*MWhat2 + MZ2)^2*A0i[aa0, MWhat2])/(192*(MH2 - MWhat2)^2*MWhat2*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (29*CWhat2*MH2^2*MWhat2*MZ*
       A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*
       VMU^2) + (29*MH2*MWhat2*MZ*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*
       SWhat2*VMU^2) + (29*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (23*MWhat2^2*MZ*A0i[aa0, MWhat2])/(32*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) + (23*CWhat2*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/
      (32*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (23*CWhat2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MH2^2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/(8*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) + (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (8*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)*MZ2^2*Pi^3*SWhat2*
       VMU^2) + (CWhat2*MH2*MWhat2^4*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (CWhat2*MWhat2^5*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2^2*Pi^3*SWhat2*VMU^2) + 
     (7*CWhat2*MH2^2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) - 
     (7*MH2*MWhat2^2*MZ*A0i[aa0, MWhat2])/(16*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (7*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (16*(2 - 4*CWhat2)*(MH2 - MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (3*MWhat2^3*MZ*A0i[aa0, MWhat2])/(4*(MH2 - MWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (3*CWhat2*MH2*MWhat2^3*MZ*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (3*CWhat2*MWhat2^4*MZ*A0i[aa0, MWhat2])/(4*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*MZ2*Pi^3*SWhat2*VMU^2) + 
     (5*CWhat2*MH2^2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) - (5*MH2*MZ*MZ2*A0i[aa0, MWhat2])/
      (32*(MH2 - MWhat2)*Pi^3*SWhat2*VMU^2) - 
     (5*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(32*(2 - 4*CWhat2)*
       (MH2 - MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (15*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(MH2 - MWhat2)*Pi^3*SWhat2*
       VMU^2) - (15*CWhat2*MH2*MWhat2*MZ*MZ2*A0i[aa0, MWhat2])/
      (64*(2 - 4*CWhat2)*(-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (15*CWhat2*MWhat2^2*MZ*MZ2*A0i[aa0, MWhat2])/(64*(2 - 4*CWhat2)*
       (-MH2 + MWhat2)^2*Pi^3*SWhat2*VMU^2) + 
     (107*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (10*MWhat2^4*MZ*SWhat2*A0i[aa0, MWhat2])/(3*(2 - 4*CWhat2)*MZ2^3*Pi^3*
       VMU^2) + (26*MWhat2^3*MZ*SWhat2*A0i[aa0, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MWhat2])/(18*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (39*MWhat2^2*MZ*SWhat2*A0i[aa0, MWhat2])/
      (4*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (4*MWhat2^3*MZ*SWhat2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(3*MZ2*Pi^3*VMU^2) - 
     (4*CWhat2*MWhat2^3*MZ*SWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (2*MWhat2^2*MZ*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (4*MWhat2^3*MZ*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*MZ2*SWhat2^2*(1 + A0i[aa0, MWhat2]/MWhat2))/
      (3*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - (CWhat2*MWhat2*MZ*MZ2^2*SWhat2^2*
       (1 + A0i[aa0, MWhat2]/MWhat2))/(4*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + (5*MWhat2*MZ*A0i[aa0, MZ2])/
      (36*Pi^3*VMU^2) - (11*MWhat2*MZ*A0i[aa0, MZ2])/
      (32*(2 - 4*CWhat2)*Pi^3*VMU^2) - (13*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (36*MZ2^2*Pi^3*VMU^2) - (3*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (4*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - (MH2*MWhat2*MZ*A0i[aa0, MZ2])/
      (48*MZ2*Pi^3*VMU^2) + (11*MWhat2^2*MZ*A0i[aa0, MZ2])/
      (72*MZ2*Pi^3*VMU^2) + (MWhat2^2*MZ*A0i[aa0, MZ2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2])/
      (192*Pi^3*VMU^2) - (CWhat2*MZ*(640*MWhat2^6 - 928*MWhat2^5*MZ2 + 
        2*MWhat2^4*(-9*MH2 - 586*MZ2)*MZ2 + MWhat2^2*(3*MH2 - 745*MZ2)*
         MZ2^3 + 108*MWhat2*MZ2^5 + 9*MZ2^6 + MWhat2^3*MZ2^2*
         (9*MH2 + 1884*MZ2))*A0i[aa0, MZ2])/(432*(2*MWhat2 - MZ2)^3*MZ2^2*
       Pi^3*VMU^2) + (CWhat2*MZ*(640*MWhat2^6 - 928*MWhat2^5*MZ2 + 
        2*MWhat2^4*(-9*MH2 - 586*MZ2)*MZ2 + MWhat2^2*(3*MH2 - 745*MZ2)*
         MZ2^3 + 108*MWhat2*MZ2^5 + 9*MZ2^6 + MWhat2^3*MZ2^2*
         (9*MH2 + 1884*MZ2))*A0i[aa0, MZ2])/(576*MWhat2*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) + (49*MWhat2*MZ*A0i[aa0, MZ2])/
      (64*Pi^3*SWhat2*VMU^2) - (11*CWhat2*MWhat2*MZ*A0i[aa0, MZ2])/
      (32*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) - (MWhat2^4*MZ*A0i[aa0, MZ2])/
      (4*MZ2^3*Pi^3*SWhat2*VMU^2) + (MWhat2^3*MZ*A0i[aa0, MZ2])/
      (MZ2^2*Pi^3*SWhat2*VMU^2) - (CWhat2*MWhat2^3*MZ*A0i[aa0, MZ2])/
      (4*(2 - 4*CWhat2)*MZ2^2*Pi^3*SWhat2*VMU^2) - 
     (43*MWhat2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SWhat2*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*A0i[aa0, MZ2])/(2*(2 - 4*CWhat2)*MZ2*Pi^3*SWhat2*
       VMU^2) - (5*MZ*MZ2*A0i[aa0, MZ2])/(32*Pi^3*SWhat2*VMU^2) + 
     (5*CWhat2*MZ*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CWhat2)*Pi^3*SWhat2*VMU^2) - 
     (5*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (13*MWhat2^3*MZ*SWhat2*A0i[aa0, MZ2])/(12*(2 - 4*CWhat2)*MZ2^2*Pi^3*
       VMU^2) + (MH2*MWhat2*MZ*SWhat2*A0i[aa0, MZ2])/
      (48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2^2*MZ*SWhat2*A0i[aa0, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) + (MT2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) + 
     (MT2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(8*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(4*Pi^3*VMU^2) - 
     (MT2^2*MWhat2*MZ*B0i[bb0, MWhat2, 0, MT2])/(6*MZ2*Pi^3*VMU^2) - 
     (MT2*MWhat2^2*MZ*B0i[bb0, MWhat2, 0, MT2])/(6*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[bb0, MWhat2, 0, MT2])/(3*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MZ*(MT2^2*(7*MWhat2 - 5*MZ2) + MT2*MWhat2*(7*MWhat2 - 5*MZ2) - 
        2*MWhat2^2*(MWhat2 + MZ2))*B0i[bb0, MWhat2, 0, MT2])/
      (24*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*(MT2^2*(7*MWhat2 - 5*MZ2) + MT2*MWhat2*
         (7*MWhat2 - 5*MZ2) - 2*MWhat2^2*(MWhat2 + MZ2))*
       B0i[bb0, MWhat2, 0, MT2])/(32*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/(2*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MT2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/
      (6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, 0, MT2])/((2 - 4*CWhat2)*MZ2*Pi^3*
       VMU^2) - (MH2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(48*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(12*Pi^3*VMU^2) - 
     (MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(36*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(9*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*B0i[bb0, MWhat2, MH2, MWhat2])/(3*MZ2*Pi^3*VMU^2) - 
     (CWhat2*MZ*(-96*MWhat2^4 + 4*MH2*MWhat2^2*(25*MWhat2 - 11*MZ2) + 
        MH2^3*(7*MWhat2 - 5*MZ2) + 4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*
       B0i[bb0, MWhat2, MH2, MWhat2])/(144*(MH2 - 4*MWhat2)*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) + (CWhat2*MZ*MZ2*(-96*MWhat2^4 + 4*MH2*MWhat2^2*
         (25*MWhat2 - 11*MZ2) + MH2^3*(7*MWhat2 - 5*MZ2) + 
        4*MH2^2*MWhat2*(-11*MWhat2 + 7*MZ2))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*(2*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ*SWhat2*
       B0i[bb0, MWhat2, MH2, MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*
       VMU^2) + (2*MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      (18*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MH2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (67*MWhat2^2*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) - 
     (4*MWhat2^4*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) - 
     (8*MWhat2^3*MZ*B0i[bb0, MWhat2, MWhat2, MZ2])/(9*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MWhat2, MWhat2, MZ2])/(36*Pi^3*VMU^2) - 
     (MZ*MZ2^2*B0i[bb0, MWhat2, MWhat2, MZ2])/(48*Pi^3*VMU^2) + 
     (CWhat2*MZ*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(144*(2*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MZ*MZ2*(220*MWhat2^3 - 72*MWhat2^2*MZ2 + 45*MWhat2*MZ2^2 + 
        5*MZ2^3)*B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*(2*MWhat2 - MZ2)*
       Pi^3*VMU^2) - (67*MWhat2^2*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (18*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (16*MWhat2^4*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) + 
     (8*MWhat2^3*MZ*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (36*(2 - 4*CWhat2)*Pi^3*VMU^2) + (5*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (288*Pi^3*VMU^2) + (MH2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (24*Pi^3*VMU^2) - (MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) - (MH2^2*MWhat2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
      (36*MZ2*Pi^3*VMU^2) - (5*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
      (96*Pi^3*VMU^2) + (5*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) - (CWhat2^2*MWhat2*MZ*(6*MWhat2^2 - 3*MWhat2*MZ2 - 
        MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (144*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2^2*MZ*MZ2*(6*MWhat2^2 - 3*MWhat2*MZ2 - MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (192*(-2*MWhat2 + MZ2)^3*Pi^3*VMU^2) - 
     (MH2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CWhat2)*Pi^3*
       VMU^2) + (MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MH2^2*MWhat2*MZ*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MH2, MZ2])/
      (18*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (55*MT2*MWhat2*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
     (2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) + 
     (16*MT2*MWhat2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) - 
     (56*MT2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (269*MT2*MWhat2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*VMU^2) - 
     (2*MWhat2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
     (35*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) - 
     (MWhat2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*(MZ2*(-64*MWhat2^4 + 208*MWhat2^3*MZ2 - 
          178*MWhat2^2*MZ2^2 + 69*MWhat2*MZ2^3 - 17*MZ2^4) + 
        MT2*(-128*MWhat2^4 + 416*MWhat2^3*MZ2 - 518*MWhat2^2*MZ2^2 + 
          219*MWhat2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
      (216*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
     (CWhat2*MWhat2*MZ*(MZ2*(-64*MWhat2^4 + 208*MWhat2^3*MZ2 - 
          178*MWhat2^2*MZ2^2 + 69*MWhat2*MZ2^3 - 17*MZ2^4) + 
        MT2*(-128*MWhat2^4 + 416*MWhat2^3*MZ2 - 518*MWhat2^2*MZ2^2 + 
          219*MWhat2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
      (288*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (55*MT2*MWhat2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (4*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CWhat2)*Pi^3*
       VMU^2) - (64*MT2*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) + 
     (56*MT2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (269*MT2*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (2*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CWhat2)*MZ2*
       Pi^3*VMU^2) + (MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MT2, MT2])/
      (24*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (4*MWhat2^2*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*Pi^3*VMU^2) - 
     (2*MWhat2^5*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(3*MZ2^3*Pi^3*VMU^2) + 
     (13*MWhat2^4*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(6*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^3*MZ*B0i[bb0, MZ2, MWhat2, MWhat2])/(36*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*B0i[bb0, MZ2, MWhat2, MWhat2])/(72*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(144*(2*MWhat2 - MZ2)^3*MZ2^2*Pi^3*
       VMU^2) - (CWhat2*MWhat2*MZ*(384*MWhat2^5 - 568*MWhat2^4*MZ2 - 
        428*MWhat2^3*MZ2^2 + 462*MWhat2^2*MZ2^3 - 47*MWhat2*MZ2^4 - MZ2^5)*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(192*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (8*MWhat2^2*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (10*MWhat2^5*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^3*Pi^3*VMU^2) - 
     (26*MWhat2^4*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (5*MWhat2^3*MZ*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (12*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (11*MWhat2*MZ*MZ2*SWhat2*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (7*MWhat2^2*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (4*MWhat2^5*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(3*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
     (4*MWhat2^4*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/((2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
     (2*MWhat2^3*MZ*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*SWhat2*(MWhat2 + A0i[aa0, MWhat2] - 
        MWhat2*B0i[bb0, MZ2, MWhat2, MWhat2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + (CWhat2*MZ*MZ2*(1 - 4*SWhat2)*
       (-1/1728*(864*MWhat2^4 - 456*MWhat2^3*MZ2 - 9*MH2*MWhat2*MZ2^2 - 
           978*MWhat2^2*MZ2^2 + 9*MH2*MZ2^3 + 453*MWhat2*MZ2^3 + 9*MZ2^4 - 
           6*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
             9*MZ2^3))/((2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      (3*Pi*VMU^2) - (4*CWhat2*MWhat2*MZ*SWhat2*
       (-1/1728*(864*MWhat2^4 - 456*MWhat2^3*MZ2 - 9*MH2*MWhat2*MZ2^2 - 
           978*MWhat2^2*MZ2^2 + 9*MH2*MZ2^3 + 453*MWhat2*MZ2^3 + 9*MZ2^4 - 
           6*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
             9*MZ2^3))/((2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + (CWhat2*MZ*MZ2*SWhat2*
       (-1/1728*(864*MWhat2^4 - 456*MWhat2^3*MZ2 - 9*MH2*MWhat2*MZ2^2 - 
           978*MWhat2^2*MZ2^2 + 9*MH2*MZ2^3 + 453*MWhat2*MZ2^3 + 9*MZ2^4 - 
           6*MT2*(128*MWhat2^3 - 160*MWhat2^2*MZ2 + 23*MWhat2*MZ2^2 + 
             9*MZ2^3))/((2*MWhat2 - MZ2)*MZ2^2*Pi^2) - 
        ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + 
           MH2^2*(-MWhat2 + MZ2))*SWhat2*A0i[aa0, MH2])/(96*(MH2 - MWhat2)*
          MWhat2*(2*MWhat2 - MZ2)*Pi^2) + 
        ((9*MT2^2*MZ2^2*(-2*MWhat2 + MZ2) + MT2*MWhat2*(-64*MWhat2^3 + 
             80*MWhat2^2*MZ2 - 25*MWhat2*MZ2^2 + 9*MZ2^3) - 
           32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2])/(144*MT2*MWhat2*
          (2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MH2^2*MZ2^2*(-2*MWhat2 + MZ2) - MWhat2*(48*MWhat2^4 + 
             68*MWhat2^3*MZ2 - 248*MWhat2^2*MZ2^2 + 103*MWhat2*MZ2^3 + 
             MZ2^4) + MH2*(48*MWhat2^4 + 68*MWhat2^3*MZ2 - 255*MWhat2^2*
              MZ2^2 + 111*MWhat2*MZ2^3 + MZ2^4))*A0i[aa0, MWhat2])/
         (96*(MH2 - MWhat2)*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((1 - CWhat2)*MWhat2*(1 + A0i[aa0, MWhat2]/MWhat2))/(2*Pi^2) + 
        ((320*MWhat2^4 - 544*MWhat2^3*MZ2 - 45*MWhat2*MZ2^3 - 3*MZ2^4 + 
           MWhat2^2*MZ2*(3*MH2 + 374*MZ2))*A0i[aa0, MZ2])/
         (288*MWhat2*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*B0i[bb0, MWhat2, 0, MT2])/
         (16*MWhat2*Pi^2) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
          B0i[bb0, MWhat2, MH2, MWhat2])/(96*MWhat2*Pi^2) - 
        ((-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2*MZ2*Pi^2) + 
        (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
         (96*(2*MWhat2 - MZ2)*Pi^2) + 
        (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
           MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, 
           MT2])/(144*(2*MWhat2 - MZ2)*MZ2^2*Pi^2) + 
        (MWhat2*(-48*MWhat2^3 - 68*MWhat2^2*MZ2 + 16*MWhat2*MZ2^2 + MZ2^3)*
          B0i[bb0, MZ2, MWhat2, MWhat2])/(96*(2*MWhat2 - MZ2)*MZ2^2*Pi^2)))/
      ((2 - 4*CWhat2)*Pi*VMU^2) + (MH2^2*MWhat2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (18*Pi^3*VMU^2) - (MH2^2*MWhat2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
      (72*MZ2*Pi^3*VMU^2) - (5*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (576*Pi^3*VMU^2) - (MH2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*Pi^3*VMU^2) - (MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
      (6*Pi^3*VMU^2) + (5*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (144*Pi^3*VMU^2) + (MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
      (4*Pi^3*VMU^2) - (5*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*Pi^3*VMU^2) - (MH2^2*MWhat2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (48*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (MH2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) + (MH2^2*MWhat2^2*MZ*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(36*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (12*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MH2, MZ2])/
      (3*(2 - 4*CWhat2)*Pi^3*VMU^2) - (MWhat2*MZ*MZ2^2*SWhat2*
       B0i[dbb0, MZ2, MH2, MZ2])/(4*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (167*MT2*MWhat2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
     (22*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
     (16*MT2*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
     (44*MT2*MWhat2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) - 
     (8*MWhat2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
     (121*MT2*MWhat2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
     (97*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
     (35*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
     (101*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
     (85*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
     (167*MT2*MWhat2^2*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (54*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (22*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*Pi^3*VMU^2) + (64*MT2*MWhat2^4*MZ*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (44*MT2*MWhat2^3*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (9*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (32*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (27*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) - 
     (121*MT2*MWhat2*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) + (97*MWhat2^2*MZ*MZ2*SWhat2*
       B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (101*MWhat2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MT2, MT2])/
      (216*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (11*MWhat2^3*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(9*Pi^3*VMU^2) + 
     (2*MWhat2^5*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(3*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^4*MZ*B0i[dbb0, MZ2, MWhat2, MWhat2])/(18*MZ2*Pi^3*VMU^2) + 
     (131*MWhat2^2*MZ*MZ2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) - 
     (17*MWhat2*MZ*MZ2^2*B0i[dbb0, MZ2, MWhat2, MWhat2])/(144*Pi^3*VMU^2) - 
     (5*MZ*MZ2^3*B0i[dbb0, MZ2, MWhat2, MWhat2])/(576*Pi^3*VMU^2) + 
     (101*MWhat2^4*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (44*MWhat2^6*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
     (5*MWhat2^5*MZ*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) - 
     (1007*MWhat2^3*MZ*MZ2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (55*MWhat2^2*MZ*MZ2^2*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (16*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (17*MWhat2*MZ*MZ2^3*SWhat2*B0i[dbb0, MZ2, MWhat2, MWhat2])/
      (72*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (5*MZ*MZ2^3*SWhat2*(-1 + (2*MWhat2 - MZ2)*B0i[dbb0, MZ2, MWhat2, 
          MWhat2]))/(576*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) - 
     (MWhat2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/(6*Pi^3*VMU^2) + 
     (MWhat2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*MZ2^2*Pi^3*VMU^2) + (MWhat2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MWhat2, 
        MWhat2])/(4*MZ2*Pi^3*VMU^2) + 
     (MWhat2^3*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (2*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (5*MWhat2^5*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      (6*(2 - 4*CWhat2)*MZ2^2*Pi^3*VMU^2) - 
     (MWhat2^4*MZ*SWhat2*C0i[cc0, 0, MZ2, 0, 0, MWhat2, MWhat2])/
      ((2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(12*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*Pi^3*VMU^2) - (CWhat2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (24*Pi^3*VMU^2) - (CWhat2*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MWhat2])/(3*(2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (3*CWhat2*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/
      (8*(2 - 4*CWhat2)*Pi^3*VMU^2) + (CWhat2*MZ*MZ2^3*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MWhat2])/(24*(2 - 4*CWhat2)*Pi^3*VMU^2) + 
     (8*MWhat2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
     (8*MWhat2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) - 
     (10*MWhat2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
     (6*MWhat2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
     (17*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) - 
     (24*MWhat2^3*MZ*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) + (32*MWhat2^4*MZ*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*(2 - 4*CWhat2)*MZ2*Pi^3*VMU^2) + 
     (20*MWhat2^2*MZ*MZ2*SWhat2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      ((2 - 4*CWhat2)*Pi^3*VMU^2) - (6*MWhat2*MZ*MZ2^2*SWhat2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/((2 - 4*CWhat2)*Pi^3*VMU^2) - 
     (13*CWhat2*MH2^2*MWhat2^5*MZ*Log[CWhat2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (65*CWhat2*MH2*MWhat2^6*MZ*Log[CWhat2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (52*CWhat2*MWhat2^7*MZ*Log[CWhat2])/(9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + (4*CWhat2*MH2^2*MWhat2^6*MZ*
       Log[CWhat2])/(3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*
       MZ2*Pi^3*VMU^2) - (20*CWhat2*MH2*MWhat2^7*MZ*Log[CWhat2])/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*
       VMU^2) + (16*CWhat2*MWhat2^8*MZ*Log[CWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (7*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*Log[CWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*CWhat2*MH2*MWhat2^5*MZ*MZ2*Log[CWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (28*CWhat2*MWhat2^6*MZ*MZ2*Log[CWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (38*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*Log[CWhat2])/
      (9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (190*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*Log[CWhat2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (152*CWhat2*MWhat2^5*MZ*MZ2^2*Log[CWhat2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*Log[CWhat2])/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (125*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*Log[CWhat2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (25*CWhat2*MWhat2^4*MZ*MZ2^3*Log[CWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (41*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*Log[CWhat2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (205*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*Log[CWhat2])/(144*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (41*CWhat2*MWhat2^3*MZ*MZ2^4*Log[CWhat2])/(36*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MZ*MZ2^5*Log[CWhat2])/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MWhat2*MZ*MZ2^5*Log[CWhat2])/(48*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^2*MZ*MZ2^5*Log[CWhat2])/(12*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (MH2^2*MWhat2*MZ*SWhat2*Log[MH2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MH2^3*MWhat2*MZ*SWhat2*
       Log[MH2/MWhat2])/(36*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2*(MH2^3 - 5*MH2^2*MWhat2 + 16*MH2*MWhat2^2 - 12*MWhat2^3)*MZ*
       MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*Log[MH2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (CWhat2*MH2*(MH2^3 - 5*MH2^2*MWhat2 + 16*MH2*MWhat2^2 - 12*MWhat2^3)*MZ*
       MZ2^2*(-2*MWhat2 + MZ2)^2*SWhat2*Log[MH2/MWhat2])/
      (96*MWhat2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*
       VMU^2) - (CWhat2*MWhat2^3*MZ*SWhat2*Log[-(MWhat2/MZ2)])/
      (12*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) - 
     (CWhat2*MWhat2^2*MZ*MZ2*SWhat2*Log[-(MWhat2/MZ2)])/
      (8*(2 - 4*CWhat2)*(MWhat2 + MZ2)*Pi^3*VMU^2) + 
     (CWhat2*MZ*MZ2^3*SWhat2*Log[-(MWhat2/MZ2)])/(24*(2 - 4*CWhat2)*
       (MWhat2 + MZ2)*Pi^3*VMU^2) - (MT2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/
      (8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MT2])/(6*(2 - 4*CWhat2)*
       (MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + (CWhat2*MT2*(MT2 + 2*MWhat2)*
       (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*MZ2*(-2*MWhat2 + MZ2)^2*SWhat2*
       Log[\[Mu]^2/MT2])/(12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - (CWhat2*MT2*(MT2 + 2*MWhat2)*
       (MH2^2 - 5*MH2*MWhat2 + 4*MWhat2^2)*MZ*MZ2^2*(-2*MWhat2 + MZ2)^2*
       SWhat2*Log[\[Mu]^2/MT2])/(16*MWhat2*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*
       (2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MT2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(8*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(4*(2 - 4*CWhat2)*(MT2 - MWhat2)*Pi^3*VMU^2) + 
     (MT2*MWhat2^2*MZ*SWhat2*(MT2 + MWhat2 - MT2*B0i[bb0, MWhat2, 0, MT2] + 
        MT2*Log[\[Mu]^2/MT2]))/(6*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*
       VMU^2) - (MWhat2^3*MZ*SWhat2*(MT2 + MWhat2 - 
        MT2*B0i[bb0, MWhat2, 0, MT2] + MT2*Log[\[Mu]^2/MT2]))/
      (3*(2 - 4*CWhat2)*(MT2 - MWhat2)*MZ2*Pi^3*VMU^2) + 
     (CWhat2*MH2^4*MWhat2^3*MZ*Log[\[Mu]^2/MWhat2])/(18*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MH2^3*MWhat2^4*MZ*Log[\[Mu]^2/MWhat2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*CWhat2*MH2^2*MWhat2^5*MZ*Log[\[Mu]^2/MWhat2])/
      (9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (22*CWhat2*MH2*MWhat2^6*MZ*Log[\[Mu]^2/MWhat2])/
      (9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (4*CWhat2*MWhat2^7*MZ*Log[\[Mu]^2/MWhat2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2^4*MWhat2^2*MZ*MZ2*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (77*CWhat2*MH2^3*MWhat2^3*MZ*MZ2*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (143*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*Log[\[Mu]^2/MWhat2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (121*CWhat2*MH2*MWhat2^5*MZ*MZ2*Log[\[Mu]^2/MWhat2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MWhat2^6*MZ*MZ2*Log[\[Mu]^2/MWhat2])/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MH2^4*MWhat2*MZ*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (77*CWhat2*MH2^3*MWhat2^2*MZ*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (143*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (121*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (11*CWhat2*MWhat2^5*MZ*MZ2^2*Log[\[Mu]^2/MWhat2])/
      (3*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MH2^4*MZ*MZ2^3*Log[\[Mu]^2/MWhat2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (133*CWhat2*MH2^3*MWhat2*MZ*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (247*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (209*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (72*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (19*CWhat2*MWhat2^4*MZ*MZ2^3*Log[\[Mu]^2/MWhat2])/
      (12*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (7*CWhat2*MH2^3*MZ*MZ2^4*Log[\[Mu]^2/MWhat2])/(96*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^4*MZ*MZ2^4*Log[\[Mu]^2/MWhat2])/(96*MWhat2*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (13*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*Log[\[Mu]^2/MWhat2])/
      (48*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (11*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*Log[\[Mu]^2/MWhat2])/
      (24*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2^3*MZ*MZ2^4*Log[\[Mu]^2/MWhat2])/(4*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (MH2^2*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(12*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*Pi^3*VMU^2) + (MH2*MWhat2^2*MZ*SWhat2*
       Log[\[Mu]^2/MWhat2])/(6*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) - 
     (MH2^3*MWhat2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(36*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MWhat2^2*MZ*SWhat2*Log[\[Mu]^2/MWhat2])/(18*(2 - 4*CWhat2)*
       (MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (MH2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, MWhat2] - 
        MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(48*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*
       Pi^3*VMU^2) + (MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (4*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*Pi^3*VMU^2) + 
     (MH2*MWhat2^2*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*B0i[bb0, MWhat2, MH2, 
          MWhat2] - MH2*Log[MH2/MWhat2] + MH2*Log[\[Mu]^2/MWhat2] - 
        2*MWhat2*Log[\[Mu]^2/MWhat2]))/(9*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*
       Pi^3*VMU^2) - (MWhat2^3*MZ*SWhat2*(MH2 - (MH2 - 2*MWhat2)*
         B0i[bb0, MWhat2, MH2, MWhat2] - MH2*Log[MH2/MWhat2] + 
        MH2*Log[\[Mu]^2/MWhat2] - 2*MWhat2*Log[\[Mu]^2/MWhat2]))/
      (3*(2 - 4*CWhat2)*(MH2 - 4*MWhat2)*MZ2*Pi^3*VMU^2) + 
     (19*CWhat2*MH2^2*MWhat2^5*MZ*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (95*CWhat2*MH2*MWhat2^6*MZ*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (76*CWhat2*MWhat2^7*MZ*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (4*CWhat2*MH2^2*MWhat2^6*MZ*Log[\[Mu]^2/MZ2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (20*CWhat2*MH2*MWhat2^7*MZ*Log[\[Mu]^2/MZ2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
     (16*CWhat2*MWhat2^8*MZ*Log[\[Mu]^2/MZ2])/(3*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
     (29*CWhat2*MH2^2*MWhat2^4*MZ*MZ2*Log[\[Mu]^2/MZ2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (145*CWhat2*MH2*MWhat2^5*MZ*MZ2*Log[\[Mu]^2/MZ2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (58*CWhat2*MWhat2^6*MZ*MZ2*Log[\[Mu]^2/MZ2])/(9*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (97*CWhat2*MH2^2*MWhat2^3*MZ*MZ2^2*Log[\[Mu]^2/MZ2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (485*CWhat2*MH2*MWhat2^4*MZ*MZ2^2*Log[\[Mu]^2/MZ2])/
      (18*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (194*CWhat2*MWhat2^5*MZ*MZ2^2*Log[\[Mu]^2/MZ2])/
      (9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (151*CWhat2*MH2^2*MWhat2^2*MZ*MZ2^3*Log[\[Mu]^2/MZ2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (755*CWhat2*MH2*MWhat2^3*MZ*MZ2^3*Log[\[Mu]^2/MZ2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (151*CWhat2*MWhat2^4*MZ*MZ2^3*Log[\[Mu]^2/MZ2])/
      (9*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (191*CWhat2*MH2^2*MWhat2*MZ*MZ2^4*Log[\[Mu]^2/MZ2])/
      (144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (955*CWhat2*MH2*MWhat2^2*MZ*MZ2^4*Log[\[Mu]^2/MZ2])/
      (144*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (191*CWhat2*MWhat2^3*MZ*MZ2^4*Log[\[Mu]^2/MZ2])/
      (36*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*CWhat2*MH2^2*MZ*MZ2^5*Log[\[Mu]^2/MZ2])/(288*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (175*CWhat2*MH2*MWhat2*MZ*MZ2^5*Log[\[Mu]^2/MZ2])/
      (288*(-MH2 + MWhat2)*(-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (35*CWhat2*MWhat2^2*MZ*MZ2^5*Log[\[Mu]^2/MZ2])/(72*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (5*CWhat2*MH2*MZ*MZ2^6*Log[\[Mu]^2/MZ2])/(96*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MH2^2*MZ*MZ2^6*Log[\[Mu]^2/MZ2])/(96*MWhat2*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) + 
     (CWhat2*MWhat2*MZ*MZ2^6*Log[\[Mu]^2/MZ2])/(24*(-MH2 + MWhat2)*
       (-MH2 + 4*MWhat2)*(2*MWhat2 - MZ2)^3*Pi^3*VMU^2) - 
     (67*MWhat2^2*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, 
          MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (4*MWhat2^4*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(3*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*MZ2^2*Pi^3*
       VMU^2) + (8*MWhat2^3*MZ*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(9*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*MZ2*Pi^3*VMU^2) + 
     (11*MWhat2*MZ*MZ2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*
         B0i[bb0, MWhat2, MWhat2, MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + 
        (2*MWhat2 - MZ2)*Log[\[Mu]^2/MZ2]))/(36*(2 - 4*CWhat2)*
       (4*MWhat2 - MZ2)*Pi^3*VMU^2) + 
     (MZ*MZ2^2*SWhat2*(-MZ2 + (-2*MWhat2 + MZ2)*B0i[bb0, MWhat2, MWhat2, 
          MZ2] - 2*MWhat2*Log[MWhat2/MZ2] + (2*MWhat2 - MZ2)*
         Log[\[Mu]^2/MZ2]))/(48*(2 - 4*CWhat2)*(4*MWhat2 - MZ2)*Pi^3*VMU^2)))


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll61_alpha.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*((2*MW*MW2*MZ*(12*MW2 - 13*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/
     MZ2^2 + CW2*MW*MZ*(16*MW2^2 - 26*MW2*MZ2 + 11*MZ2^2) - 
    12*CW2*MW*MZ*(10*MW2 - 7*MZ2)*A0i[aa0, MW2] + 
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(4*MW2^2 - 10*MW2*MZ2 + 
       5*MZ2^2)*A0i[aa0, MW2])/(MZ2^3*SW2) + 24*CW2*MW*MZ*(4*MW2 - 3*MZ2)*
     A0i[aa0, MZ2] + (6*MW*MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
      A0i[aa0, MZ2])/(MZ2^2*SW2) + 24*CW2*MW*MZ*(4*MW2 - 3*MZ2)*(4*MW2 - MZ2)*
     B0i[bb0, MW2, MW2, MZ2] + (6*MW*MZ*(64*MW2^4 - 144*MW2^3*MZ2 + 
       120*MW2^2*MZ2^2 - 42*MW2*MZ2^3 + 5*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/
     (MZ2^2*SW2) - 12*CW2*MW*MZ*(26*MW2^2 - 24*MW2*MZ2 + 3*MZ2^2)*
     B0i[bb0, MZ2, MW2, MW2] - (6*MW*MW2^2*MZ*(4*MW2 - MZ2)*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/(MZ2^3*SW2) - 
    6*CW2*MW*MZ*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     B0i[dbb0, MZ2, MW2, MW2] - 12*CW*MW2^3*(2*MW2 - MZ2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])*Class[1])/(96*Pi^3*VALPHA^3) + 
 Class[8]*(-1/48*(MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
      Ced[3, 3, 1, 1])/(Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ced[3, 3, 2, 2])/(48*Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ced[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ceu[3, 3, 1, 1])/(24*Pi^3*VALPHA^2) + 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ceu[3, 3, 2, 2])/(24*Pi^3*VALPHA^2) - 
   (MZ*MZ2*SW2*(4*SW2*A0i[aa0, MT2] + 3*MT2*B0i[bb0, MZ2, MT2, MT2] - 
      8*SW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*SW2*B0i[bb1, MZ2, MT2, MT2])*
     Ceu[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 1, 1])/(96*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 2, 2])/(96*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 3, 3])/(96*Pi^3*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[1, 1, 3, 3])/(48*Pi^3*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[2, 2, 3, 3])/(48*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 1, 1])/(96*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 2, 2])/(96*Pi^3*VALPHA^2) + 
   (MZ*(4*MW2 - 3*MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 3, 3])/(96*Pi^3*VALPHA^2) - 
   (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MZ2 + A0i[aa0, MZ2] + 
      4*B0i[bb00, MZ2, 0, 0])*Cll[1, 1, 3, 3])/(48*MZ2*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*(-1 + 2*SW2)*(MZ2 + 3*A0i[aa0, MZ2] + 
      12*B0i[bb00, MZ2, 0, 0])*Cll[1, 3, 3, 1])/(288*Pi^3*VALPHA^2) - 
   (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MZ2 + A0i[aa0, MZ2] + 
      4*B0i[bb00, MZ2, 0, 0])*Cll[2, 2, 3, 3])/(48*MZ2*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*(-1 + 2*SW2)*(MZ2 + 3*A0i[aa0, MZ2] + 
      12*B0i[bb00, MZ2, 0, 0])*Cll[2, 3, 3, 2])/(288*Pi^3*VALPHA^2) - 
   (MZ*(2*MW2 - MZ2)*(MZ2*(6*MW2 - 5*MZ2 - 2*MZ2*SW2) + 
      (6*MW2 - 3*(MZ2 + 2*MZ2*SW2))*A0i[aa0, MZ2] + 
      12*(2*MW2 - MZ2 - 2*MZ2*SW2)*B0i[bb00, MZ2, 0, 0])*Cll[3, 3, 3, 3])/
    (288*MZ2*Pi^3*VALPHA^2) + (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Clq1[3, 3, 1, 1])/
    (96*MZ2*Pi^3*VALPHA^2) + (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Clq1[3, 3, 2, 2])/
    (96*MZ2*Pi^3*VALPHA^2) - (MZ*(2*MW2 - MZ2)*(2*MW2*MZ2 + MZ2^2 + 
      (8*MW2 - 2*MZ2)*A0i[aa0, MT2] + (2*MW2 + MZ2)*A0i[aa0, MZ2] + 
      6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 8*MW2*B0i[bb00, MZ2, 0, 0] + 
      4*MZ2*B0i[bb00, MZ2, 0, 0] - 16*MW2*B0i[bb00, MZ2, MT2, MT2] + 
      4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 
      2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*Clq1[3, 3, 3, 3])/
    (192*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*(2*MW2 - MZ2)*(MZ2 + A0i[aa0, MZ2] + 
      4*B0i[bb00, MZ2, 0, 0])*Clq3[3, 3, 1, 1])/(32*MZ2*Pi^3*VALPHA^2) - 
   (MW2*MZ*(2*MW2 - MZ2)*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clq3[3, 3, 2, 2])/(32*MZ2*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*(-2*MW2*MZ2 - MZ2^2 + (8*MW2 - 2*MZ2)*A0i[aa0, MT2] - 
      (2*MW2 + MZ2)*A0i[aa0, MZ2] + 6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] - 
      8*MW2*B0i[bb00, MZ2, 0, 0] - 4*MZ2*B0i[bb00, MZ2, 0, 0] - 
      16*MW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 
      8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*
     Clq3[3, 3, 3, 3])/(192*MZ2*Pi^3*VALPHA^2) - 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clu[3, 3, 1, 1])/(48*Pi^3*VALPHA^2) - 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clu[3, 3, 2, 2])/(48*Pi^3*VALPHA^2) + 
   (MZ*(2*MW2 - MZ2)*(4*SW2*A0i[aa0, MT2] + 3*MT2*B0i[bb0, MZ2, MT2, MT2] - 
      8*SW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*SW2*B0i[bb1, MZ2, MT2, MT2])*
     Clu[3, 3, 3, 3])/(96*Pi^3*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cqe[1, 1, 3, 3])/(48*Pi^3*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cqe[2, 2, 3, 3])/(48*Pi^3*VALPHA^2) + 
   (MZ*SW2*(2*MW2*MZ2 + MZ2^2 + (8*MW2 - 2*MZ2)*A0i[aa0, MT2] + 
      (2*MW2 + MZ2)*A0i[aa0, MZ2] + 6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
      8*MW2*B0i[bb00, MZ2, 0, 0] + 4*MZ2*B0i[bb00, MZ2, 0, 0] - 
      16*MW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 
      8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*
     Cqe[3, 3, 3, 3])/(96*Pi^3*VALPHA^2) + 
   (MZ*(4*MW2 - 3*MZ2)*Cll[1, 2, 2, 1]*
     (MZ2*SW2*(CW2*(24*MW2^4*MZ2*(16*MW2^2 - 18*MW2*MZ2 + 3*MZ2^2) + 
          4*MH2*MW2^3*(6*MW2^3 - 145*MW2^2*MZ2 + 142*MW2*MZ2^2 - 17*MZ2^3) + 
          3*MH2^3*MW2*(12*MW2^3 - 56*MW2^2*MZ2 + 51*MW2*MZ2^2 - 11*MZ2^3) + 
          MH2^4*(-6*MW2^3 + 25*MW2^2*MZ2 - 22*MW2*MZ2^2 + 5*MZ2^3) + 
          MH2^2*(-54*MW2^5 + 447*MW2^4*MZ2 - 429*MW2^3*MZ2^2 + 
            78*MW2^2*MZ2^3)) - (MH2 - 4*MW2)*MW2*
         (MH2*MW2^3*(6*MW2 - 65*MZ2) + 12*MW2^3*(6*MW2 - MZ2)*MZ2 + 
          MH2^2*MW2*(-12*MW2^2 + 40*MW2*MZ2 - 9*MZ2^2) + 
          MH2^3*(6*MW2^2 - 11*MW2*MZ2 + 3*MZ2^2))*SW2)*A0i[aa0, MH2] + 
      2*CW2*(MH2 - MW2)^2*(-2*MW2 + MZ2)^2*(-24*MH2*MW2^4 + 96*MW2^5 + 
        MH2^3*MW2*MZ2 - 6*MH2*MT2^2*MW2*MZ2 - 6*MH2^2*MW2^2*MZ2 - 
        12*MH2*MT2*MW2^2*MZ2 + 24*MT2^2*MW2^2*MZ2 + 16*MH2*MW2^3*MZ2 + 
        48*MT2*MW2^3*MZ2 - 8*MW2^4*MZ2 - MH2^3*MZ2^2 + 6*MH2*MT2^2*MZ2^2 + 
        6*MH2^2*MW2*MZ2^2 + 12*MH2*MT2*MW2*MZ2^2 - 24*MT2^2*MW2*MZ2^2 + 
        26*MH2*MW2^2*MZ2^2 - 48*MT2*MW2^2*MZ2^2 - 160*MW2^3*MZ2^2 - 
        17*MH2*MW2*MZ2^3 + 68*MW2^2*MZ2^3 - MH2*MZ2^4 + 4*MW2*MZ2^4 - 
        6*(MH2 - 4*MW2)*MZ2*(MT2*(-MW2 + MZ2) + 2*MW2*MZ2*SW2)*
         A0i[aa0, MT2] + 2*(MW2 - MZ2)*(MH2^2*MZ2 + 
          MH2*(12*MW2^2 + 16*MW2*MZ2 + MZ2^2) - 
          4*MW2*(12*MW2^2 + 17*MW2*MZ2 + MZ2^2))*A0i[aa0, MW2] - 
        12*MH2*MW2^3*A0i[aa0, MZ2] + 48*MW2^4*A0i[aa0, MZ2] - 
        8*MH2*MW2^2*MZ2*A0i[aa0, MZ2] + 32*MW2^3*MZ2*A0i[aa0, MZ2] + 
        19*MH2*MW2*MZ2^2*A0i[aa0, MZ2] - 76*MW2^2*MZ2^2*A0i[aa0, MZ2] + 
        MH2*MZ2^3*A0i[aa0, MZ2] - 4*MW2*MZ2^3*A0i[aa0, MZ2] + 
        24*MH2*MW2^4*Log[CW2] - 96*MW2^5*Log[CW2] + 16*MH2*MW2^3*MZ2*
         Log[CW2] - 64*MW2^4*MZ2*Log[CW2] - 38*MH2*MW2^2*MZ2^2*Log[CW2] + 
        152*MW2^3*MZ2^2*Log[CW2] - 2*MH2*MW2*MZ2^3*Log[CW2] + 
        8*MW2^2*MZ2^3*Log[CW2] + MH2^3*MZ2^2*SW2*Log[MH2/MW2] - 
        4*MH2^2*MW2*MZ2^2*SW2*Log[MH2/MW2] + 12*MH2*MW2^2*MZ2^2*SW2*
         Log[MH2/MW2] + 6*MH2*MT2^2*MZ2^2*SW2*Log[\[Mu]^2/MT2] + 
        12*MH2*MT2*MW2*MZ2^2*SW2*Log[\[Mu]^2/MT2] - 24*MT2^2*MW2*MZ2^2*SW2*
         Log[\[Mu]^2/MT2] - 48*MT2*MW2^2*MZ2^2*SW2*Log[\[Mu]^2/MT2] + 
        MH2^3*MW2*MZ2*Log[\[Mu]^2/MW2] - 6*MH2^2*MW2^2*MZ2*Log[\[Mu]^2/MW2] + 
        20*MH2*MW2^3*MZ2*Log[\[Mu]^2/MW2] - 24*MW2^4*MZ2*Log[\[Mu]^2/MW2] - 
        MH2^3*MZ2^2*Log[\[Mu]^2/MW2] + 6*MH2^2*MW2*MZ2^2*Log[\[Mu]^2/MW2] - 
        20*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MW2] + 24*MW2^3*MZ2^2*
         Log[\[Mu]^2/MW2] - 24*MH2*MW2^4*Log[\[Mu]^2/MZ2] + 
        96*MW2^5*Log[\[Mu]^2/MZ2] - 4*MH2*MW2^3*MZ2*Log[\[Mu]^2/MZ2] + 
        16*MW2^4*MZ2*Log[\[Mu]^2/MZ2] + 46*MH2*MW2^2*MZ2^2*Log[\[Mu]^2/MZ2] - 
        184*MW2^3*MZ2^2*Log[\[Mu]^2/MZ2] - 17*MH2*MW2*MZ2^3*
         Log[\[Mu]^2/MZ2] + 68*MW2^2*MZ2^3*Log[\[Mu]^2/MZ2] - 
        MH2*MZ2^4*Log[\[Mu]^2/MZ2] + 4*MW2*MZ2^4*Log[\[Mu]^2/MZ2])))/
    (576*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VALPHA^2)) + 
 Class[6]*((MT*Nc*(8*MW2*(MW2 - MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       A0i[aa0, MT2] + MT2*MZ2*SW2*(MW2*(64*MW2^3 - 136*MW2^2*MZ2 + 
          4*MW2*MZ2^2*(25 + 6*SW2) - MZ2^3*(25 + 18*SW2))*
         B0i[bb0, MZ2, MT2, MT2] + MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2*
         (-8*MW2 + (8*MW2 - 5*MZ2)*MZ2*B0i[dbb0, MZ2, MT2, MT2])))*CuB[3, 3]*
     tag[top])/(144*Sqrt[2]*MT2*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
   (MT*MW*MZ*Nc*((-64*MW2^5 + 224*MW2^4*MZ2 + 15*MT2*MZ2^4 - 
        8*MW2^3*MZ2*(6*MT2 + 37*MZ2) - 2*MW2*MZ2^3*
         (20*MZ2 + MT2*(33 - 18*SW2)) + 16*MW2^2*MZ2^2*
         (11*MZ2 - 3*MT2*(-2 + SW2)))*A0i[aa0, MT2] + 
      MT2*(3*(MT2 - MW2)*MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
          16*MW2^2*MZ2*(-2 + SW2))*B0i[bb0, MW2, 0, MT2] + 
        MW2*((64*MW2^4 - 136*MW2^3*MZ2 + 30*MZ2^4*SW2 + 4*MW2^2*MZ2^2*
             (25 + 22*SW2) - MW2*MZ2^3*(25 + 106*SW2))*B0i[bb0, MZ2, MT2, 
            MT2] + MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2*
           (8*SW2 + (8*MW2 - 5*MZ2)*B0i[dbb0, MZ2, MT2, MT2]))))*CuW[3, 3]*
     tag[top])/(144*Sqrt[2]*MT2*MW2*MZ2^3*Pi^3*SW2*VALPHA^2)) + 
 Class[7]*
  (-1/1296*(MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 
         8*MW2^2*MZ2*(3 + SW2) + 2*MW2*MZ2^2*(5 + 12*SW2)) + 
       3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 4*MW2*MZ2*(-3 + 2*SW2))*
        A0i[aa0, MZ2])*CHd[1, 1])/(MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHd[2, 2])/
    (1296*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHd[3, 3])/
    (1296*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHe[1, 1])/
    (432*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHe[2, 2])/
    (432*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHl1[1, 1])/
    (432*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (MZ*(MW2 - MZ2)*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHl1[2, 2])/
    (432*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(3*MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
        16*MW2^2*MZ2*(-2 + SW2))*A0i[aa0, MW2] + 
      MW2*(MZ2*(16*MW2^3 - 40*CW2*MW2^2*MZ2 + 2*MW2*MZ2^2*(17 - 32*SW2) + 
          MZ2^3*(-10 + 27*SW2)) - 3*(8*MW2^3 - 6*MZ2^3*SW2 + 
          4*MW2^2*MZ2*(-3 + 2*SW2) + MW2*MZ2^2*(5 + 2*SW2))*A0i[aa0, MZ2]))*
     CHl3[1, 1])/(432*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(3*MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
        16*MW2^2*MZ2*(-2 + SW2))*A0i[aa0, MW2] + 
      MW2*(MZ2*(16*MW2^3 - 40*CW2*MW2^2*MZ2 + 2*MW2*MZ2^2*(17 - 32*SW2) + 
          MZ2^3*(-10 + 27*SW2)) - 3*(8*MW2^3 - 6*MZ2^3*SW2 + 
          4*MW2^2*MZ2*(-3 + 2*SW2) + MW2*MZ2^2*(5 + 2*SW2))*A0i[aa0, MZ2]))*
     CHl3[2, 2])/(432*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHq1[1, 1])/
    (1296*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHq1[2, 2])/
    (1296*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*Nc*(3*MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
        16*MW2^2*MZ2*(-2 + SW2))*A0i[aa0, MW2] + 
      MW2*(MZ2*(16*MW2^3 - 40*CW2*MW2^2*MZ2 + 2*MW2*MZ2^2*(17 - 32*SW2) + 
          MZ2^3*(-10 + 27*SW2)) - 3*(8*MW2^3 - 6*MZ2^3*SW2 + 
          4*MW2^2*MZ2*(-3 + 2*SW2) + MW2*MZ2^2*(5 + 2*SW2))*A0i[aa0, MZ2]))*
     CHq3[1, 1])/(432*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*Nc*(3*MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
        16*MW2^2*MZ2*(-2 + SW2))*A0i[aa0, MW2] + 
      MW2*(MZ2*(16*MW2^3 - 40*CW2*MW2^2*MZ2 + 2*MW2*MZ2^2*(17 - 32*SW2) + 
          MZ2^3*(-10 + 27*SW2)) - 3*(8*MW2^3 - 6*MZ2^3*SW2 + 
          4*MW2^2*MZ2*(-3 + 2*SW2) + MW2*MZ2^2*(5 + 2*SW2))*A0i[aa0, MZ2]))*
     CHq3[2, 2])/(432*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHu[1, 1])/
    (648*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(16*MW2^3 - 15*MZ2^3*SW2 - 8*MW2^2*MZ2*(3 + SW2) + 
        2*MW2*MZ2^2*(5 + 12*SW2)) + 3*MW2*(8*MW2^2 + MZ2^2*(5 - 6*SW2) + 
        4*MW2*MZ2*(-3 + 2*SW2))*A0i[aa0, MZ2])*CHu[2, 2])/
    (648*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*Nc*(192*MT2*MW2^4 - 480*MT2*MW2^3*MZ2 - 32*MW2^4*MZ2 + 
      408*MT2*MW2^2*MZ2^2 + 80*MW2^3*MZ2^2 - 120*MT2*MW2*MZ2^3 - 
      68*MW2^2*MZ2^3 + 20*MW2*MZ2^4 + 144*MT2*MW2^2*MZ2^2*SW2 - 
      32*MW2^3*MZ2^2*SW2 - 264*MT2*MW2*MZ2^3*SW2 + 56*MW2^2*MZ2^3*SW2 + 
      120*MT2*MZ2^4*SW2 - 24*MW2*MZ2^4*SW2 - 24*(MW2 - MZ2)*
       (8*MW2^3 - 12*MW2^2*MZ2 - 5*MZ2^3*SW2 + MW2*MZ2^2*(5 + 6*SW2))*
       A0i[aa0, MT2] + 3*(4*MW2*(MW2 - MZ2)*MZ2*(8*MW2^2 + 
          MZ2^2*(5 - 6*SW2) + 4*MW2*MZ2*(-3 + 2*SW2)) + 
        MT2*(64*MW2^4 - 88*MW2^3*MZ2 + MW2*MZ2^3*(5 - 88*SW2) - 5*MZ2^4*SW2 + 
          4*MW2^2*MZ2^2*(7 + 30*SW2)))*B0i[bb0, MZ2, MT2, MT2] + 
      192*MT2*MW2^3*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2] - 
      264*MT2*MW2^2*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2] + 
      96*MW2^3*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2] + 84*MT2*MW2*MZ2^4*SW2*
       B0i[dbb0, MZ2, MT2, MT2] - 240*MW2^2*MZ2^4*SW2*
       B0i[dbb0, MZ2, MT2, MT2] + 15*MT2*MZ2^5*SW2*B0i[dbb0, MZ2, MT2, MT2] + 
      204*MW2*MZ2^5*SW2*B0i[dbb0, MZ2, MT2, MT2] - 
      60*MZ2^6*SW2*B0i[dbb0, MZ2, MT2, MT2])*CHu[3, 3]*tag[top])/
    (2592*MZ2^3*Pi^3*SW2*VALPHA^2) - 
   (CHl3[3, 3]*(-192*MW2^4*MZ2 + 480*MW2^3*MZ2^2 - 408*MW2^2*MZ2^3 + 
      120*MW2*MZ2^4 + 864*MW2^4*MZ2*SW2 + 528*MW2^3*MZ2^2*SW2 - 
      4608*MW2^2*MZ2^3*SW2 + 2400*MW2*MZ2^4*SW2 - 270*MZ2^5*SW2 - 
      352*MW2^3*MZ2^2*Nc*SW2 + 560*MW2^2*MZ2^3*Nc*SW2 - 
      372*MW2*MZ2^4*Nc*SW2 + 98*MZ2^5*Nc*SW2 + 216*MW2^2*MZ2^3*SW2^2 + 
      324*MW2*MZ2^4*SW2^2 + 9*MZ2^3*(MH2 - 2*MW2 + MZ2)*SW2*A0i[aa0, MH2] - 
      18*MZ2*(-32*MW2^2*MZ2*(2 + SW2) + 32*MW2^3*(1 + 3*SW2) + 
        MZ2^2*(-10*MZ2 + MH2*SW2 + 21*MZ2*SW2) + 2*MW2*MZ2^2*
         (22 - 21*SW2 + 4*Nc*SW2 - 24*SW2^2))*A0i[aa0, MW2] + 
      288*MW2^4*A0i[aa0, MZ2] - 432*MW2^3*MZ2*A0i[aa0, MZ2] + 
      180*MW2^2*MZ2^2*A0i[aa0, MZ2] - 360*MW2^3*MZ2*SW2*A0i[aa0, MZ2] - 
      900*MW2^2*MZ2^2*SW2*A0i[aa0, MZ2] + 9*MH2*MZ2^3*SW2*A0i[aa0, MZ2] + 
      234*MW2*MZ2^3*SW2*A0i[aa0, MZ2] + 9*MZ2^4*SW2*A0i[aa0, MZ2] + 
      168*MW2^2*MZ2^2*Nc*SW2*A0i[aa0, MZ2] + 12*MW2*MZ2^3*Nc*SW2*
       A0i[aa0, MZ2] - 18*MH2^2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] + 
      72*MH2*MW2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] - 
      216*MW2^2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] + 864*MW2^3*MZ2^2*SW2*
       B0i[bb0, MW2, MW2, MZ2] + 1224*MW2^2*MZ2^3*SW2*
       B0i[bb0, MW2, MW2, MZ2] - 288*MW2*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2] - 
      18*MZ2^5*SW2*B0i[bb0, MW2, MW2, MZ2] + 9*MH2^2*MZ2^3*SW2*
       B0i[bb0, MZ2, MH2, MZ2] - 36*MH2*MW2*MZ2^3*SW2*
       B0i[bb0, MZ2, MH2, MZ2] - 18*MH2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2] + 
      216*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2] + 1728*MW2^4*MZ2*SW2*
       B0i[bb0, MZ2, MW2, MW2] - 504*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MW2, 
        MW2] - 1836*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      306*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      9*MZ2^5*SW2*B0i[bb0, MZ2, MW2, MW2] + 18*MH2^2*MW2*MZ2^3*SW2*
       B0i[dbb0, MZ2, MH2, MZ2] - 9*MH2^2*MZ2^4*SW2*B0i[dbb0, MZ2, MH2, 
        MZ2] - 72*MH2*MW2*MZ2^4*SW2*B0i[dbb0, MZ2, MH2, MZ2] + 
      36*MH2*MZ2^5*SW2*B0i[dbb0, MZ2, MH2, MZ2] + 216*MW2*MZ2^5*SW2*
       B0i[dbb0, MZ2, MH2, MZ2] - 108*MZ2^6*SW2*B0i[dbb0, MZ2, MH2, MZ2] - 
      864*MW2^4*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2] - 
      792*MW2^3*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2] + 
      900*MW2^2*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2] - 
      126*MW2*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2] - 
      9*MZ2^6*SW2*B0i[dbb0, MZ2, MW2, MW2] - 864*MW2^5*MZ2*SW2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 1512*MW2^4*MZ2^2*SW2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 432*MW2^3*MZ2^3*SW2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 648*CW2*MW2^3*MZ2^3*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 1080*CW2*MW2^2*MZ2^4*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 216*CW2*MW2*MZ2^5*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 216*CW2*MZ2^6*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 6912*MW2^3*MZ2^3*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 10368*MW2^2*MZ2^4*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 5184*MW2*MZ2^5*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 864*MZ2^6*SW2*C0i[cc0, MZ2, 0, 0, 0, 
        0, MZ2] - 256*MT2*MW2^3*MZ2*Nc*SW2*tag[top] + 
      544*MT2*MW2^2*MZ2^2*Nc*SW2*tag[top] - 392*MT2*MW2*MZ2^3*Nc*SW2*
       tag[top] + 8*MW2^2*MZ2^3*Nc*SW2*tag[top] + 68*MT2*MZ2^4*Nc*SW2*
       tag[top] + 4*MW2*MZ2^4*Nc*SW2*tag[top] + 256*MW2^3*MZ2*Nc*SW2*
       A0i[aa0, MT2]*tag[top] - 544*MW2^2*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
       tag[top] - 36*MT2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] + 
      392*MW2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] - 
      68*MZ2^4*Nc*SW2*A0i[aa0, MT2]*tag[top] + 36*MT2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] + 36*MT2*MW2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] - 72*MW2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] - 256*MT2*MW2^3*MZ2*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 544*MT2*MW2^2*MZ2^2*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 320*MT2*MW2*MZ2^3*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 48*MW2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 14*MT2*MZ2^4*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 12*MW2*MZ2^4*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 256*MT2*MW2^3*MZ2^2*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 448*MT2*MW2^2*MZ2^3*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 128*MW2^3*MZ2^3*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 188*MT2*MW2*MZ2^4*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 224*MW2^2*MZ2^4*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 14*MT2*MZ2^5*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 148*MW2*MZ2^5*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 34*MZ2^6*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top]))/(5184*MZ*MZ2^2*Pi^3*SW2*VALPHA^2) - 
   (CHe[3, 3]*(96*MW2^4*MZ2 - 240*MW2^3*MZ2^2 + 204*MW2^2*MZ2^3 - 
      60*MW2*MZ2^4 + 432*MW2^4*MZ2*SW2 + 1032*MW2^3*MZ2^2*SW2 - 
      5436*MW2^2*MZ2^3*SW2 + 5946*MW2*MZ2^4*SW2 - 1974*MZ2^5*SW2 - 
      176*MW2^3*MZ2^2*Nc*SW2 + 368*MW2^2*MZ2^3*Nc*SW2 - 
      278*MW2*MZ2^4*Nc*SW2 + 98*MZ2^5*Nc*SW2 + 432*MW2^2*MZ2^3*SW2^2 + 
      324*MW2*MZ2^4*SW2^3 + 9*MZ2^4*SW2^2*A0i[aa0, MH2] - 
      9*MZ2*(48*MW2^3 - 96*MW2^2*MZ2 + MZ2^2*(MH2 + MZ2) + 
        2*MW2*MZ2^2*(21 + 4*Nc - 24*SW2))*SW2*A0i[aa0, MW2] + 
      144*MW2^4*A0i[aa0, MZ2] - 360*MW2^3*MZ2*A0i[aa0, MZ2] + 
      306*MW2^2*MZ2^2*A0i[aa0, MZ2] - 90*MW2*MZ2^3*A0i[aa0, MZ2] + 
      144*MW2^3*MZ2*SW2*A0i[aa0, MZ2] - 360*MW2^2*MZ2^2*SW2*A0i[aa0, MZ2] + 
      9*MH2*MZ2^3*SW2*A0i[aa0, MZ2] + 171*MW2*MZ2^3*SW2*A0i[aa0, MZ2] + 
      84*MW2^2*MZ2^2*Nc*SW2*A0i[aa0, MZ2] + 6*MW2*MZ2^3*Nc*SW2*
       A0i[aa0, MZ2] - 9*MH2^2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] + 
      36*MH2*MW2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] - 
      108*MW2^2*MZ2^3*SW2*B0i[bb0, MW2, MH2, MW2] + 432*MW2^3*MZ2^2*SW2*
       B0i[bb0, MW2, MW2, MZ2] + 612*MW2^2*MZ2^3*SW2*B0i[bb0, MW2, MW2, 
        MZ2] - 144*MW2*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2] - 
      9*MZ2^5*SW2*B0i[bb0, MW2, MW2, MZ2] + 9*MH2^2*MZ2^3*SW2*
       B0i[bb0, MZ2, MH2, MZ2] - 18*MH2*MW2*MZ2^3*SW2*
       B0i[bb0, MZ2, MH2, MZ2] - 18*MH2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2] + 
      108*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2] + 432*MW2^4*MZ2*SW2*
       B0i[bb0, MZ2, MW2, MW2] - 864*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MW2, 
        MW2] - 468*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      18*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2] - 
      9*MZ2^5*SW2*B0i[bb0, MZ2, MW2, MW2] - 9*MH2^2*MZ2^4*SW2^2*
       B0i[dbb0, MZ2, MH2, MZ2] + 36*MH2*MZ2^5*SW2^2*B0i[dbb0, MZ2, MH2, 
        MZ2] - 108*MZ2^6*SW2^2*B0i[dbb0, MZ2, MH2, MZ2] + 
      432*MW2^3*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2] + 
      612*MW2^2*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2] - 
      144*MW2*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2] - 
      9*MZ2^6*SW2^2*B0i[dbb0, MZ2, MW2, MW2] - 3456*MZ2^6*SW2^4*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 128*MT2*MW2^3*MZ2*Nc*SW2*tag[top] + 
      336*MT2*MW2^2*MZ2^2*Nc*SW2*tag[top] - 276*MT2*MW2*MZ2^3*Nc*SW2*
       tag[top] + 4*MW2^2*MZ2^3*Nc*SW2*tag[top] + 68*MT2*MZ2^4*Nc*SW2*
       tag[top] + 2*MW2*MZ2^4*Nc*SW2*tag[top] + 128*MW2^3*MZ2*Nc*SW2*
       A0i[aa0, MT2]*tag[top] - 336*MW2^2*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
       tag[top] - 18*MT2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] + 
      276*MW2*MZ2^3*Nc*SW2*A0i[aa0, MT2]*tag[top] - 
      68*MZ2^4*Nc*SW2*A0i[aa0, MT2]*tag[top] + 18*MT2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] + 18*MT2*MW2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] - 36*MW2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] - 128*MT2*MW2^3*MZ2*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 336*MT2*MW2^2*MZ2^2*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 240*MT2*MW2*MZ2^3*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 24*MW2^2*MZ2^3*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 14*MT2*MZ2^4*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 6*MW2*MZ2^4*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 128*MT2*MW2^2*MZ2^3*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 160*MT2*MW2*MZ2^4*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 64*MW2^2*MZ2^4*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 14*MT2*MZ2^5*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 80*MW2*MZ2^5*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 34*MZ2^6*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top]))/(2592*MZ*MZ2^2*Pi^3*SW2*VALPHA^2) + 
   (MZ*Nc*CHq1[3, 3]*(MZ2*(-32*MW2^4 + 4*MW2^2*MZ2^2*(1 - 22*SW2) + 
        15*MZ2^4*SW2 + 16*MW2^3*MZ2*(2 + SW2) + 2*MW2*MZ2^3*(-5 + 21*SW2)) + 
      3*MW2*(-16*MW2^3 + 16*CW2*MW2^2*MZ2 + 2*MW2*MZ2^2*(1 - 10*SW2) + 
        MZ2^3*(-5 + 24*SW2))*A0i[aa0, MZ2] + 
      (192*MT2*MW2^4 - 336*MT2*MW2^3*MZ2 - 32*MW2^4*MZ2 + 
        192*MT2*MW2^2*MZ2^2 + 56*MW2^3*MZ2^2 - 30*MT2*MW2*MZ2^3 - 
        32*MW2^2*MZ2^3 + 5*MW2*MZ2^4 + 288*MT2*MW2^2*MZ2^2*SW2 - 
        32*MW2^3*MZ2^2*SW2 - 264*MT2*MW2*MZ2^3*SW2 + 8*MW2^2*MZ2^3*SW2 + 
        30*MT2*MZ2^4*SW2 + 12*MW2*MZ2^4*SW2 - 6*(32*MW2^4 - 56*MW2^3*MZ2 + 
          5*MZ2^4*SW2 + 16*MW2^2*MZ2^2*(2 + 3*SW2) - MW2*MZ2^3*(5 + 44*SW2))*
         A0i[aa0, MT2] + 3*(MT2*(64*MW2^4 - 184*MW2^3*MZ2 + 55*MZ2^4*SW2 + 
            4*MW2^2*MZ2^2*(43 + 6*SW2) - 11*MW2*MZ2^3*(5 + 8*SW2)) + 
          MW2*MZ2*(32*MW2^3 - 8*MW2*MZ2^2*(-4 + SW2) + 8*MW2^2*MZ2*
             (-7 + 4*SW2) - MZ2^3*(5 + 12*SW2)))*B0i[bb0, MZ2, MT2, MT2] + 
        192*MT2*MW2^3*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2] - 
        552*MT2*MW2^2*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2] + 
        96*MW2^3*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2] + 516*MT2*MW2*MZ2^4*SW2*
         B0i[dbb0, MZ2, MT2, MT2] - 168*MW2^2*MZ2^4*SW2*B0i[dbb0, MZ2, MT2, 
          MT2] - 165*MT2*MZ2^5*SW2*B0i[dbb0, MZ2, MT2, MT2] + 
        96*MW2*MZ2^5*SW2*B0i[dbb0, MZ2, MT2, MT2] - 
        15*MZ2^6*SW2*B0i[dbb0, MZ2, MT2, MT2])*tag[top]))/
    (2592*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (MZ*Nc*CHq3[3, 3]*(MW2*MZ2*(-32*MW2^4 + 4*MW2^2*MZ2^2*(1 - 22*SW2) + 
        15*MZ2^4*SW2 + 16*MW2^3*MZ2*(2 + SW2) + 2*MW2*MZ2^3*(-5 + 21*SW2)) - 
      3*MW2^2*(16*MW2^3 - 16*CW2*MW2^2*MZ2 + MZ2^3*(5 - 24*SW2) + 
        2*MW2*MZ2^2*(-1 + 10*SW2))*A0i[aa0, MZ2] + 
      (3*(64*MW2^5 - 208*MW2^4*MZ2 - 15*MT2*MZ2^4 + 16*MW2^3*MZ2*
           (3*MT2 + 16*MZ2) + 2*MW2*MZ2^3*(MT2*(33 - 18*SW2) + 
            5*MZ2*(3 + SW2)) - 2*MW2^2*MZ2^2*(-24*MT2*(-2 + SW2) + 
            MZ2*(71 + 8*SW2)))*A0i[aa0, MT2] - 9*(MT2^2 + MT2*MW2 - 2*MW2^2)*
         MZ2*(16*MW2^3 - 5*MZ2^3 + 2*MW2*MZ2^2*(11 - 6*SW2) + 
          16*MW2^2*MZ2*(-2 + SW2))*B0i[bb0, MW2, 0, MT2] - 
        MW2*(192*MT2*MW2^4 - 624*MT2*MW2^3*MZ2 + 64*MW2^4*MZ2 + 
          768*MT2*MW2^2*MZ2^2 - 136*MW2^3*MZ2^2 - 426*MT2*MW2*MZ2^3 + 
          100*MW2^2*MZ2^3 + 90*MT2*MZ2^4 - 25*MW2*MZ2^4 + 
          64*MW2^3*MZ2^2*SW2 - 48*MT2*MW2*MZ2^3*SW2 - 64*MW2^2*MZ2^3*SW2 + 
          30*MT2*MZ2^4*SW2 + 12*MW2*MZ2^4*SW2 + 
          3*(MT2*(64*MW2^4 - 184*MW2^3*MZ2 + 55*MZ2^4*SW2 + 4*MW2^2*MZ2^2*(
                43 + 6*SW2) - 11*MW2*MZ2^3*(5 + 8*SW2)) + 
            MW2*MZ2*(32*MW2^3 - 8*MW2*MZ2^2*(-4 + SW2) + 8*MW2^2*MZ2*(-7 + 
                4*SW2) - MZ2^3*(5 + 12*SW2)))*B0i[bb0, MZ2, MT2, MT2] - 
          3*MZ2^2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
           (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2*B0i[dbb0, MZ2, MT2, MT2]))*
       tag[top]))/(2592*MW2*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (CHl1[3, 3]*(96*MW2^3 - 384*MW2^2*MZ2 + 468*MW2*MZ2^2 - 180*MZ2^3 + 
      (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/SW2 - 
      (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/(MZ2*SW2) + 
      324*MW2*(2*MW2 - MZ2)*MZ2*SW2 - 9*MZ2*(MH2 - 2*MW2 + MZ2)*
       A0i[aa0, MH2] + (18*(48*MW2^3 - 48*MW2^2*MZ2 + (MH2 - 17*MZ2)*MZ2^2 + 
         2*MW2*MZ2^2*(31 + 4*Nc))*A0i[aa0, MW2])/MZ2 - 
      864*MW2*MZ2*SW2*(MW2 + A0i[aa0, MW2]) + 504*MW2^2*A0i[aa0, MZ2] - 
      (288*MW2^3*A0i[aa0, MZ2])/MZ2 - 216*MW2*MZ2*A0i[aa0, MZ2] - 
      (3*(72*MW2^3 + 3*MZ2^2*(MH2 + MZ2) + 2*MW2*MZ2^2*(-33 + 2*Nc) + 
         4*MW2^2*MZ2*(-9 + 14*Nc))*A0i[aa0, MZ2])/MZ2 - 
      (36*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2^2*SW2) + 
      (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2*SW2) + 
      18*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2] + 
      18*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2] - 9*MZ2*(MH2^2 + 24*MW2*MZ2 - 
        2*MH2*(2*MW2 + MZ2))*B0i[bb0, MZ2, MH2, MZ2] + 
      (9*(-96*MW2^4 + 120*MW2^3*MZ2 + 76*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*
        B0i[bb0, MZ2, MW2, MW2])/MZ2 + 9*MZ2*(-2*MW2 + MZ2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2] + 
      9*(2*MW2 - MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[dbb0, MZ2, MW2, MW2] + 216*MW2^3*(MW2 + 2*MZ2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 216*CW2*MZ2^2*(MW2 + MZ2)^2*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 864*(2*MW2 - MZ2)^3*MZ2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
      (4*(-64*MW2^3 + 136*MW2^2*MZ2 - 98*MW2*MZ2^2 + MZ2^2*(9*MT2 + 17*MZ2))*
        Nc*A0i[aa0, MT2]*tag[top])/MZ2 - 36*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
       Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
      (2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(128*MW2^3 - 272*MW2^2*MZ2 + 
           160*MW2*MZ2^2 - 7*MZ2^3))*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
       MZ2 - 2*(2*MW2 - MZ2)*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
       tag[top] - (2*(432*MW2^4 - 4*MW2^3*(MZ2*(-351 + 44*Nc) + 
           32*MT2*Nc*tag[top]) + MZ2^3*(MZ2*(-141 + 49*Nc) + 
           34*MT2*Nc*tag[top]) + MW2*MZ2^2*(3*MZ2*(321 - 62*Nc) + 
           2*(-98*MT2 + MZ2)*Nc*tag[top]) + 4*MW2^2*MZ2*(MZ2*(-579 + 70*Nc) + 
           (68*MT2 + MZ2)*Nc*tag[top])))/MZ2))/(5184*MZ*Pi^3*VALPHA^2)) + 
 Class[3]*((CHbox*MZ*(2*(3*MH2 + 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2) - 2*MZ2^2*(32*MW2^3 - 32*MW2^2*MZ2 - 12*MW2*MZ2^2 + 
        15*MZ2^3 + 3*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
      6*MZ2^2*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 10*MZ2^2)*
       A0i[aa0, MH2] - (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        (3*MW2 - MH2*SW2)*A0i[aa0, MH2])/MW2 + 12*(MH2 - 2*MW2)*
       (4*MW2 - 3*MZ2)*MZ2^2*A0i[aa0, MW2] - 
      (3*(MH2 - 2*MW2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 
         5*MZ2^2)*A0i[aa0, MW2])/(MW2*SW2^2) + 
      3*MZ2^2*(-12*MH2*MW2 + 8*MW2^2 + 10*MH2*MZ2 + 12*MW2*MZ2 - 15*MZ2^2)*
       A0i[aa0, MZ2] - (3*MW2*(MH2 - 2*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MZ2])/SW2 + 12*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (4*MW2 - 3*MZ2)*MZ2^2*B0i[bb0, MW2, MH2, MW2] - 
      (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
        (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
       (MW2*SW2^2) + 6*MZ2^2*(-48*MW2^2*MZ2 + 30*MZ2^3 + 
        MH2^2*(-6*MW2 + 5*MZ2) + MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2] - (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/SW2 - 
      3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[dbb0, MZ2, MH2, MZ2]))/(1728*MZ2^3*Pi^3*VALPHA^2) - 
   (CHD*(-648*MW2^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2^2 + 
      324*MW2*MZ2^2*(16*MW2^4 - 20*MW2^3*MZ2 + 5*MW2*MZ2^3)*SW2^2 - 
      36*MW2^2*MZ2^2*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 
        10*MZ2^2)*SW2*A0i[aa0, MH2] + 9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(3*MW2*(7*MW2 - MZ2) + MH2*(-2*MW2 + MZ2))*SW2*
       A0i[aa0, MH2] + 9*MW2*MZ2^3*SW2^2*(104*MW2^2 - 24*MW2*MZ2 + 
        3*MZ2*(-15*MZ2 + 4*MH2*SW2))*A0i[aa0, MH2] + 
      9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(96*MW2^4 + MZ2^3*(-MH2 + MZ2) - 
        4*MW2^2*MZ2*(MH2 + 16*MZ2) + MW2*MZ2^2*(3*MH2 + 17*MZ2) - 
        8*MW2^3*MZ2*(5 + 2*Nc))*A0i[aa0, MW2] - 
      36*MW2^2*(192*MW2^4 - 624*MW2^3*MZ2 + MZ2^3*(-6*MH2 + 7*MZ2) + 
        8*MW2^2*MZ2^2*(93 + 8*Nc) - 4*MW2*MZ2^2*(-2*MH2 + MZ2*(71 + 12*Nc)))*
       SW2*A0i[aa0, MW2] - 36*MW2*MZ2*(192*MW2^4 - 312*MW2^3*MZ2 - 
        58*MW2*MZ2^3 + 3*(MH2 - 4*MZ2)*MZ2^3 + 4*MW2^2*MZ2^2*(69 + 8*Nc))*
       SW2^2*A0i[aa0, MW2] + 432*MW2^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       SW2*(MW2 + A0i[aa0, MW2]) - 1728*MW2^3*(8*MW2 - 7*MZ2)*MZ2^2*SW2^2*
       (MW2 + A0i[aa0, MW2]) + 3456*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*SW2^2*
       (MW2 + A0i[aa0, MW2]) - 3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (15*MW2*MZ2^3 + 3*MZ2^4 - 6*MW2^2*MZ2*(MH2 + 22*MZ2) - 
        4*MW2^3*MZ2*(-54 + Nc) - 8*MW2^4*(9 + 7*Nc))*A0i[aa0, MZ2] - 
      6*MW2^2*MZ2*(3*(10*MH2 - 3*MZ2)*MZ2^2 + MW2^3*(720 - 448*Nc) + 
        8*MW2^2*MZ2*(-81 + 38*Nc) + 12*MW2*MZ2*(-3*MH2 + 2*MZ2*(7 + Nc)))*SW2*
       A0i[aa0, MZ2] + 12*MW2*MZ2^2*(378*MW2^2*MZ2 - 9*MZ2^3 + 
        3*MW2*MZ2*(3*MH2 + 2*MZ2*(-14 + Nc)) + 16*MW2^3*(-27 + 7*Nc))*SW2^2*
       A0i[aa0, MZ2] - 9*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
       (4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2] - 72*MW2^2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (4*MW2 - 3*MZ2)*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2] - 
      108*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^4*SW2^2*
       B0i[bb0, MW2, MH2, MW2] + 9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (144*MW2^4 + 156*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 13*MW2*MZ2^3 + MZ2^4)*
       B0i[bb0, MW2, MW2, MZ2] + 72*MW2^2*MZ2*(192*MW2^4 + 128*MW2^3*MZ2 - 
        268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 3*MZ2^4)*SW2*
       B0i[bb0, MW2, MW2, MZ2] + 36*MW2*MZ2^2*(384*MW2^4 + 400*MW2^3*MZ2 - 
        332*MW2^2*MZ2^2 + 40*MW2*MZ2^3 + 3*MZ2^4)*SW2^2*
       B0i[bb0, MW2, MW2, MZ2] + 18*MW2^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2] + 
      36*MW2^2*MZ2^2*(MH2^2*(6*MW2 - 5*MZ2) + 6*MZ2*(8*MW2^2 - 5*MZ2^2) + 
        MH2*(-8*MW2^2 - 12*MW2*MZ2 + 15*MZ2^2))*SW2*B0i[bb0, MZ2, MH2, MZ2] + 
      36*MW2^2*MZ2^3*(3*MH2^2 - 8*MH2*MW2 - 6*MH2*MZ2 + 48*MW2*MZ2)*SW2^2*
       B0i[bb0, MZ2, MH2, MZ2] - 18*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2] + 144*MW2^3*(48*MW2^4 - 156*MW2^3*MZ2 - 
        10*MW2^2*MZ2^2 + 96*MW2*MZ2^3 - 11*MZ2^4)*SW2*
       B0i[bb0, MZ2, MW2, MW2] + 108*MW2^2*MZ2*(64*MW2^4 - 104*MW2^3*MZ2 - 
        60*MW2^2*MZ2^2 + 2*MW2*MZ2^3 - MZ2^4)*SW2^2*B0i[bb0, MZ2, MW2, MW2] + 
      18*MW2^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[dbb0, MZ2, MH2, MZ2] + 
      36*MW2^2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
       B0i[dbb0, MZ2, MH2, MZ2] - 18*MW2^2*MZ2*(384*MW2^5 - 32*MW2^4*MZ2 - 
        704*MW2^3*MZ2^2 + 524*MW2^2*MZ2^3 - 68*MW2*MZ2^4 - 5*MZ2^5)*SW2*
       B0i[dbb0, MZ2, MW2, MW2] - 36*MW2^2*MZ2^2*(192*MW2^4 + 128*MW2^3*MZ2 - 
        268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 3*MZ2^4)*SW2^2*
       B0i[dbb0, MZ2, MW2, MW2] - 864*MW2^5*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 
        2*MZ2^2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
      864*MW2^5*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
      432*MW2^3*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2] - 216*MW2^2*MZ2^4*(MW2 + MZ2)^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2] + 864*MW2^2*MZ2^2*(32*MW2^4 - 96*MW2^3*MZ2 + 
        120*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 17*MZ2^4)*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 864*MW2*MZ2^3*
       (32*MW2^4 - 48*MW2^3*MZ2 + 36*MW2*MZ2^3 - 17*MZ2^4)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 12*MW2^2*(8*MW2^2 + 3*MT2*MZ2 - 
        8*MW2*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*A0i[aa0, MT2]*
       tag[top] + 8*MW2^2*(256*MW2^4 - 896*MW2^3*MZ2 + 1112*MW2^2*MZ2^2 + 
        MZ2^3*(54*MT2 + 85*MZ2) - 4*MW2*MZ2^2*(18*MT2 + 137*MZ2))*Nc*SW2*
       A0i[aa0, MT2]*tag[top] + 8*MW2*MZ2*(256*MW2^4 - 448*MW2^3*MZ2 + 
        72*MW2^2*MZ2^2 - 4*MW2*(9*MT2 - 55*MZ2)*MZ2^2 - 85*MZ2^4)*Nc*SW2^2*
       A0i[aa0, MT2]*tag[top] + 36*MW2^2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
      144*MW2^2*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] + 288*CW2*MW2*(MT2^2 + MT2*MW2 - 
        2*MW2^2)*MZ2^4*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*tag[top] + 
      12*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top] + 
      4*MW2^2*(12*MW2*MZ2^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) + 
        MT2*(-512*MW2^4 + 1792*MW2^3*MZ2 - 2152*MW2^2*MZ2^2 + 880*MW2*MZ2^3 - 
          35*MZ2^4))*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*tag[top] - 
      4*MW2*MZ2*(-96*MW2^3*MZ2^2 + 18*MW2*MZ2^4 + 
        MT2*(512*MW2^4 - 896*MW2^3*MZ2 + 440*MW2*MZ2^3 - 35*MZ2^4))*Nc*SW2^2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 4*MW2^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 4*MW2*MZ2^2*
       (MZ2*(256*MW2^4 - 352*MW2^3*MZ2 + 202*MW2*MZ2^3 - 85*MZ2^4) + 
        MT2*(512*MW2^4 - 704*MW2^3*MZ2 + 242*MW2*MZ2^3 - 35*MZ2^4))*Nc*SW2^2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(432*MW2^4 + 9*MZ2^3*(-MH2 + MZ2) + 
        3*MW2*MZ2^2*(15*MH2 + 17*MZ2) - 2*MW2^2*MZ2*
         (18*MH2 + 2*MZ2*(39 + Nc) + (-24*MT2 + MZ2)*Nc*tag[top]) - 
        4*MW2^3*(2*MZ2*(42 + Nc) + (12*MT2 + MZ2)*Nc*tag[top])) + 
      2*MW2*MZ2*SW2^2*(3456*MW2^5 - 128*MW2^4*Nc*(11*MZ2 + 8*MT2*tag[top]) - 
        12*MW2^2*MZ2^2*(12*MH2 + 55*MZ2 + 24*MT2*Nc*tag[top]) + 
        MZ2^4*(MZ2*(-3429 + 490*Nc) + 340*MT2*Nc*tag[top]) + 
        4*MW2^3*MZ2*(MZ2*(-1257 + 464*Nc) + 8*(56*MT2 + MZ2)*Nc*tag[top]) + 
        MW2*MZ2^3*(108*MH2 - 880*MT2*Nc*tag[top] + 
          MZ2*(6759 + 4*Nc*(-256 + 3*tag[top])))) + 
      2*MW2^2*SW2*(3456*MW2^5 + MZ2^4*(90*MH2 + MZ2*(3519 - 490*Nc) - 
          340*MT2*Nc*tag[top]) - 32*MW2^4*(MZ2*(189 + 44*Nc) + 
          32*MT2*Nc*tag[top]) + 8*MW2^3*MZ2*(MZ2*(-621 + 464*Nc) + 
          8*(56*MT2 + MZ2)*Nc*tag[top]) - 16*MW2^2*MZ2^2*
         (-9*MH2 + 122*MZ2*(-9 + 2*Nc) + (278*MT2 + MZ2)*Nc*tag[top]) - 
        2*MW2*MZ2^3*(108*MH2 - 1096*MT2*Nc*tag[top] + 
          MZ2*(6957 + 4*Nc*(-256 + 3*tag[top]))))))/
    (20736*MW2*MZ*MZ2^3*Pi^3*SW2^2*VALPHA^2)) + 
 Class[4]*((CHB*MZ*(-(((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/MZ2) + 
      ((6*MW2^2 - 11*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/MZ2 + 
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/MZ2 - 
      ((6*MW2^2 - 11*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/MZ2 + 
      ((MH2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2*
        B0i[bb0, 0, MH2, MZ2])/MZ2 + (MW2*(MH2 - 2*MZ2)*(-MW2 + MZ2)*
        (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
       (MZ2^3*SW2) + (6*MH2*MW2 - 8*MW2^2 - 5*MH2*MZ2 + 5*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2] + ((MH2 - 2*MZ2)*(-MW2 + MZ2)*
        (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2])/MZ2))/
    (48*Pi^3*VALPHA^2) + (CHW*MZ*(MW2*(2*MW2 - MZ2)*MZ2^2*SW2*A0i[aa0, MH2] - 
      (2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2] - 
      4*MW2*(4*MW2 - 3*MZ2)*MZ2^2*SW2*A0i[aa0, MW2] + 
      (2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2] + 
      MW2*(14*MW2 - 11*MZ2)*MZ2^2*SW2*A0i[aa0, MZ2] - 
      (MH2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2^2*
       B0i[bb0, 0, MH2, MZ2] + 4*(MH2 - 2*MW2)*MW2*MZ2*
       (4*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MW2, MH2, MW2] - 
      (MH2 - 2*MW2)*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2] + MW2^2*(MH2 - 2*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2] + MW2*MZ2^2*(14*MH2*MW2 - 8*MW2^2 - 
        11*MH2*MZ2 - 16*MW2*MZ2 + 17*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2] + 
      MW2*(MH2 - 2*MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2*
       B0i[dbb0, MZ2, MH2, MZ2]))/(48*MZ2^3*Pi^3*SW2*VALPHA^2) + 
   (CHWB*(3888*MT2*MW2^2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2^2 - 
      1944*MT2*MW2^2*MZ2^3*(16*MW2^2 - 26*MW2*MZ2 + 11*MZ2^2)*SW2^2 + 
      216*MT2*MW2*MZ2^3*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 
        10*MZ2^2)*SW2*A0i[aa0, MH2] + 27*MT2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(12*MZ2*(-4*MW2 + MZ2) + MH2*(-2*MW2 + MZ2))*SW2*
       A0i[aa0, MH2] + 54*MT2*(4*MW2 - 3*MZ2)*MZ2^3*(MW2 - CW2*MZ2)*SW2*
       (3*MW2 - MH2*SW2)*A0i[aa0, MH2] - 54*MT2*MZ2^3*SW2*
       (2*MW2*(8*MW2^2 + 3*MZ2^2*(2 - 17*SW2) + 2*MW2*MZ2*(-7 + 32*SW2)) + 
        MH2*(-2*MW2^2 - 3*MZ2^2*SW2 + 2*MW2*(MZ2 + 2*MZ2*SW2)))*
       A0i[aa0, MH2] - 27*MT2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (224*MW2^3 + MZ2^2*(MH2 + 21*MZ2) - 4*MW2^2*MZ2*(65 + 8*Nc) + 
        2*MW2*MZ2*(-2*MH2 + MZ2*(15 + 4*Nc)))*A0i[aa0, MW2] + 
      54*MT2*(4*MW2 - 3*MZ2)*(MW2 - CW2*MZ2)*(48*MW2^4 + 68*MW2^3*MZ2 + 
        MZ2^3*(MH2 + MZ2) - 2*MW2^2*MZ2^2*(109 + 8*Nc) + 
        2*MW2*MZ2^2*(-MH2 + MZ2*(53 + 4*Nc)))*A0i[aa0, MW2] - 
      54*MT2*MZ2*(768*MW2^5 - 2496*MW2^4*MZ2 + 3*MZ2^4*(MH2 + MZ2) + 
        64*MW2^3*MZ2^2*(49 + 2*Nc) + 2*MW2*MZ2^3*(-9*MH2 + 
          4*MZ2*(41 + 3*Nc)) + 16*MW2^2*MZ2^2*(MH2 - MZ2*(109 + 9*Nc)))*SW2*
       A0i[aa0, MW2] + 216*MT2*MW2*MZ2*(192*MW2^4 - 624*MW2^3*MZ2 + 
        MZ2^3*(-6*MH2 + 7*MZ2) + 8*MW2^2*MZ2^2*(93 + 8*Nc) - 
        4*MW2*MZ2^2*(-2*MH2 + MZ2*(71 + 12*Nc)))*SW2*A0i[aa0, MW2] + 
      2592*MT2*MW2*MZ2^2*(MW2 - CW2*MZ2)*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
       (MW2 + A0i[aa0, MW2]) - 1296*MT2*MW2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*SW2*(MW2 + A0i[aa0, MW2]) - 20736*MT2*MW2^2*(4*MW2 - 3*MZ2)*
       MZ2^3*SW2^2*(MW2 + A0i[aa0, MW2]) - 2592*MT2*MW2*MZ2^2*SW2*
       (8*MW2^3 - 3*MZ2^3*SW2 - 8*MW2^2*MZ2*(2 + 3*SW2) + 
        2*MW2*MZ2^2*(4 + 11*SW2))*(MW2 + A0i[aa0, MW2]) + 
      3*MT2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (81*MZ2^3 - 9*MH2*MW2*(2*MW2 + MZ2) - 8*MW2^3*(81 + 43*Nc) + 
        4*MW2^2*MZ2*(378 + 43*Nc) - 2*MW2*MZ2^2*(405 + 49*Nc))*
       A0i[aa0, MZ2] - 6*MT2*(4*MW2 - 3*MZ2)*(MW2 - CW2*MZ2)*
       (54*MW2*MZ2^3 + 9*MZ2^4 - 16*MW2^4*(27 + 11*Nc) + 
        8*MW2^3*MZ2*(135 + 23*Nc) - MW2^2*MZ2*(9*MH2 + 666*MZ2 + 98*MZ2*Nc))*
       A0i[aa0, MZ2] + 36*MT2*MW2*MZ2^2*(3*(10*MH2 - 3*MZ2)*MZ2^2 + 
        MW2^3*(720 - 448*Nc) + 8*MW2^2*MZ2*(-81 + 38*Nc) + 
        12*MW2*MZ2*(-3*MH2 + 2*MZ2*(7 + Nc)))*SW2*A0i[aa0, MZ2] + 
      6*MT2*MZ2^2*(27*MZ2^4 + 4*MW2^3*MZ2*(3033 - 248*Nc) + 
        8*MW2^4*(-783 + 164*Nc) + 3*MW2*MZ2^2*(-27*MH2 + 450*MZ2 + 
          98*MZ2*Nc) - 2*MW2^2*MZ2*(-45*MH2 + MZ2*(3645 + 262*Nc)))*SW2*
       A0i[aa0, MZ2] - 324*MT2*(MH2 - MZ2)*MZ2^3*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2^2*B0i[bb0, 0, MH2, MZ2] - 
      54*MT2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(MW2 - CW2*MZ2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MW2, MH2, MW2] + 
      27*MT2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MW2, MH2, MW2] + 
      432*MT2*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^3*SW2*
       B0i[bb0, MW2, MH2, MW2] + 54*MT2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
       (8*MW2^3 - 3*MZ2^3*SW2 - 8*MW2^2*MZ2*(2 + SW2) + 
        2*MW2*MZ2^2*(4 + 5*SW2))*B0i[bb0, MW2, MH2, MW2] - 
      27*MT2*(4*MW2 - MZ2)*MZ2^2*(100*MW2^2 + 20*MW2*MZ2 - 21*MZ2^2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MW2, MW2, MZ2] + 
      54*MT2*MZ2*(MW2 - CW2*MZ2)*(384*MW2^5 + 64*MW2^4*MZ2 - 
        664*MW2^3*MZ2^2 + 356*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 3*MZ2^5)*
       B0i[bb0, MW2, MW2, MZ2] - 432*MT2*MW2*MZ2^2*
       (192*MW2^4 + 128*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 3*MZ2^4)*
       SW2*B0i[bb0, MW2, MW2, MZ2] - 54*MT2*(4*MW2 - MZ2)*MZ2*
       (96*MW2^5 + 2*MW2*MZ2^4*(4 - 85*SW2) - 3*MZ2^5*SW2 + 
        8*MW2^3*MZ2^2*(-27 + 17*SW2) + 4*MW2^2*MZ2^3*(36 + 73*SW2) - 
        32*MW2^4*(MZ2 + 9*MZ2*SW2))*B0i[bb0, MW2, MW2, MZ2] + 
      54*MT2*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(MW2 - CW2*MZ2)*
       (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2] - 
      27*MT2*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2*(2*MW2 + MZ2) + 
        4*MH2*(6*MW2^2 - 8*MW2*MZ2 - MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + 
          MZ2^2))*B0i[bb0, MZ2, MH2, MZ2] - 216*MT2*MW2*MZ2^3*
       (MH2^2*(6*MW2 - 5*MZ2) + 6*MZ2*(8*MW2^2 - 5*MZ2^2) + 
        MH2*(-8*MW2^2 - 12*MW2*MZ2 + 15*MZ2^2))*SW2*B0i[bb0, MZ2, MH2, MZ2] - 
      54*MT2*MW2*MZ2^2*(MH2^2*(6*MW2^2 + 3*MZ2^2*(2 + SW2) - 
          4*MW2*MZ2*(3 + SW2)) - 12*MZ2*(2*MW2*MZ2^2*(1 - 11*SW2) + 
          MW2^2*MZ2*(5 + 4*SW2) + MW2^3*(-4 + 8*SW2) + MZ2^3*(-3 + 11*SW2)) - 
        2*MH2*(4*MW2^3 + 9*MZ2^3*(1 - 5*SW2) + MW2*MZ2^2*(-14 + 107*SW2) + 
          MW2^2*(MZ2 - 64*MZ2*SW2)))*B0i[bb0, MZ2, MH2, MZ2] + 
      27*MT2*MW2*(4*MW2 - MZ2)*MZ2*(56*MW2^2 + 42*MW2*MZ2 + MZ2^2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, MZ2, MW2, MW2] - 
      54*MT2*MW2^2*(MW2 - CW2*MZ2)*(192*MW2^4 + 128*MW2^3*MZ2 - 
        268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 3*MZ2^4)*B0i[bb0, MZ2, MW2, MW2] - 
      864*MT2*MW2^2*MZ2*(48*MW2^4 - 156*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + 
        96*MW2*MZ2^3 - 11*MZ2^4)*SW2*B0i[bb0, MZ2, MW2, MW2] + 
      54*MT2*MW2*MZ2*(768*MW2^5 - 2496*MW2^4*MZ2 + 1416*MW2^3*MZ2^2 + 
        376*MW2^2*MZ2^3 - 166*MW2*MZ2^4 + 3*MZ2^5)*SW2*
       B0i[bb0, MZ2, MW2, MW2] - 108*MT2*MW2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[dbb0, MZ2, MH2, 
        MZ2] + 54*MT2*MW2*MZ2^3*SW2*(MH2^2*(4*MW2 - 3*MZ2)*
         (MW2 - MZ2*(1 + SW2)) + 4*MH2*MZ2*(MW2*MZ2*(7 - 32*SW2) + 
          3*MZ2^2*(-1 + 4*SW2) + 4*MW2^2*(-1 + 6*SW2)) - 
        12*MZ2^2*(MW2*MZ2*(7 - 20*SW2) + 4*MW2^2*(-1 + 4*SW2) + 
          MZ2^2*(-3 + 7*SW2)))*B0i[dbb0, MZ2, MH2, MZ2] + 
      108*MT2*MW2*MZ2^2*(384*MW2^5 - 32*MW2^4*MZ2 - 704*MW2^3*MZ2^2 + 
        524*MW2^2*MZ2^3 - 68*MW2*MZ2^4 - 5*MZ2^5)*SW2*
       B0i[dbb0, MZ2, MW2, MW2] - 54*MT2*MW2*(4*MW2 - MZ2)*MZ2^2*SW2*
       (48*MW2^4 + MZ2^4*(3 - 47*SW2) + 20*MW2^2*MZ2^2*(-5 + SW2) + 
        MW2*MZ2^3*(53 + 116*SW2) - 4*MW2^3*(MZ2 + 36*MZ2*SW2))*
       B0i[dbb0, MZ2, MW2, MW2] + 5184*MT2*MW2^4*MZ2^2*
       (2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
      1296*MT2*MW2^3*MZ2^2*SW2*(2*MW2^3 + 2*CW2*MW2^2*MZ2 + MZ2^3*SW2 - 
        MW2*MZ2^2*(4 + SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
      2592*CW2*MT2*MW2*(2*MW2 - MZ2)*MZ2^4*(MW2 + MZ2)^2*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 1296*MT2*MW2^2*MZ2^4*(MW2 + MZ2)^2*
       SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 5184*MT2*MW2*MZ2^3*
       (32*MW2^4 - 96*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 17*MZ2^4)*
       SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 2592*MT2*MW2*MZ2^3*
       (16*MW2^3 - 36*MW2^2*MZ2 + 30*MW2*MZ2^2 - 9*MZ2^3)*SW2*
       (MW2 - MZ2*(1 + 3*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
      6*MT2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(112*MW2^3 - 164*MW2^2*MZ2 - 
        9*MT2*MZ2^2 + 4*MW2*MZ2*(9*MT2 + 13*MZ2))*Nc*A0i[aa0, MT2]*tag[top] - 
      48*MT2*MW2*MZ2*(256*MW2^4 - 896*MW2^3*MZ2 + 1112*MW2^2*MZ2^2 + 
        MZ2^3*(54*MT2 + 85*MZ2) - 4*MW2*MZ2^2*(18*MT2 + 137*MZ2))*Nc*SW2*
       A0i[aa0, MT2]*tag[top] + 12*MT2*MZ2*(1024*MW2^5 - 3456*MW2^4*MZ2 + 
        4208*MW2^3*MZ2^2 - 27*MT2*MZ2^4 + 2*MW2*MZ2^3*(81*MT2 + 178*MZ2) - 
        4*MW2^2*MZ2^2*(36*MT2 + 533*MZ2))*Nc*SW2*A0i[aa0, MT2]*tag[top] - 
      12*(4*MW2 - 3*MZ2)*(MW2 - CW2*MZ2)*Nc*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + 
        2*MT2*MW2*(32*MW2^3 - 40*MW2^2*MZ2 - MW2*MZ2^2 + 9*MZ2^3) + 
        32*MW2^2*MZ2^3*SW2^2)*A0i[aa0, MT2]*tag[top] + 
      108*MT2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(MW2 - CW2*MZ2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
      54*MT2*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 
      864*MT2*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^3*Nc*SW2*
       B0i[bb0, MW2, 0, MT2]*tag[top] - 108*MT2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       MZ2^2*Nc*(8*MW2^3 - 3*MZ2^3*SW2 - 8*MW2^2*MZ2*(2 + SW2) + 
        2*MW2*MZ2^2*(4 + 5*SW2))*B0i[bb0, MW2, 0, MT2]*tag[top] - 
      6*MT2*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
       tag[top] + 12*MT2*MW2^2*(4*MW2 - 3*MZ2)*(MW2 - CW2*MZ2)*
       (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
       tag[top] + 12*MT2*MW2*MZ2*(MZ2^2*(160*MW2^3 - 128*MW2^2*MZ2 - 
          74*MW2*MZ2^2 + 51*MZ2^3) + MT2*(-1024*MW2^4 + 3456*MW2^3*MZ2 - 
          4136*MW2^2*MZ2^2 + 1916*MW2*MZ2^3 - 221*MZ2^4))*Nc*SW2*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] - 24*MT2*MW2*MZ2*
       (12*MW2*MZ2^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) + 
        MT2*(-512*MW2^4 + 1792*MW2^3*MZ2 - 2152*MW2^2*MZ2^2 + 880*MW2*MZ2^3 - 
          35*MZ2^4))*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*tag[top] - 
      24*MT2*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 12*MT2*MW2*MZ2^2*Nc*SW2*
       (MZ2*(128*MW2^4 - 384*MW2^3*MZ2*(1 + SW2) + MZ2^4*(51 + 151*SW2) + 
          4*MW2^2*MZ2^2*(111 + 200*SW2) - MW2*MZ2^3*(239 + 588*SW2)) + 
        MT2*(256*MW2^4 - 768*MW2^3*MZ2*(1 + SW2) + 20*MW2^2*MZ2^2*
           (39 + 80*SW2) + MZ2^4*(21 + 221*SW2) - MW2*MZ2^3*
           (289 + 1068*SW2)))*B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 
      4*MT2*MW2*(4*MW2 - 3*MZ2)*(MW2 - CW2*MZ2)*(648*MW2^4 + 
        27*MZ2^3*(MH2 + MZ2 - 2*MT2*Nc*tag[top]) + 
        MW2*MZ2^2*(-27*MH2 + MZ2*(1053 - 170*Nc) + (6*MT2 - 61*MZ2)*Nc*
           tag[top]) - 2*MW2^3*(MZ2*(-189 + 88*Nc) + 32*(3*MT2 + MZ2)*Nc*
           tag[top]) + 2*MW2^2*MZ2*(MZ2*(-1053 + 164*Nc) + 
          2*(60*MT2 + 29*MZ2)*Nc*tag[top])) + 2*MT2*MW2*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(3024*MW2^3 + 
        2*MW2*MZ2*(-27*MH2 + 378*MZ2 + 50*MZ2*Nc + 2*(123*MT2 - 7*MZ2)*Nc*
           tag[top]) - 8*MW2^2*(7*MZ2*(72 + Nc) + 2*(21*MT2 + MZ2)*Nc*
           tag[top]) + MZ2^2*(54*MH2 - 156*MT2*Nc*tag[top] + 
          MZ2*(252 - 98*Nc + 17*Nc*tag[top]))) - 12*MT2*MW2*MZ2*SW2*
       (3456*MW2^5 - 32*MW2^4*(MZ2*(189 + 44*Nc) + 32*MT2*Nc*tag[top]) - 
        MZ2^4*(-90*MH2 + MZ2*(-3519 + 490*Nc) + 340*MT2*Nc*tag[top]) + 
        8*MW2^3*MZ2*(MZ2*(-621 + 464*Nc) + 8*(56*MT2 + MZ2)*Nc*tag[top]) - 
        16*MW2^2*MZ2^2*(-9*MH2 + 122*MZ2*(-9 + 2*Nc) + (278*MT2 + MZ2)*Nc*
           tag[top]) - 2*MW2*MZ2^3*(108*MH2 - 1096*MT2*Nc*tag[top] + 
          MZ2*(6957 + 4*Nc*(-256 + 3*tag[top])))) + 
      4*MT2*MW2*MZ2*SW2*(10368*MW2^5 - 48*MW2^4*(MZ2*(351 + 88*Nc) + 
          64*MT2*Nc*tag[top]) + 8*MW2^3*MZ2*(MZ2*(-1935 + 1556*Nc) + 
          16*(81*MT2 + MZ2)*Nc*tag[top]) - 
        3*MZ2^4*(-6*(9*MH2 + MZ2*(660 - 71*Nc)) + (356*MT2 + 17*MZ2)*Nc*
           tag[top]) - 4*MW2^2*MZ2^2*(-54*MH2 + MZ2*(-13311 + 3392*Nc) + 
          (3156*MT2 + 49*MZ2)*Nc*tag[top]) + 2*MW2*MZ2^3*
         (-189*MH2 + 3198*MT2*Nc*tag[top] + 
          MZ2*(-21582 + 8*Nc*(415 + 8*tag[top]))))))/
    (31104*MT2*MW*MZ2^4*Pi^3*SW*SW2*VALPHA^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/Zll/GamZll61_alphaMu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*(CW2*MW*MZ*(16*MW2^2 - 26*MW2*MZ2 + 11*MZ2^2) - 
    12*CW2*MW*MZ*(10*MW2 - 7*MZ2)*A0i[aa0, MW2] + 
    24*CW2*MW*MZ*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2] + 24*CW2*MW*MZ*(4*MW2 - 3*MZ2)*
     (4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2] - 
    12*CW2*MW*MZ*(26*MW2^2 - 24*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MZ2, MW2, MW2] - 
    6*CW2*MW*MZ*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     B0i[dbb0, MZ2, MW2, MW2] - 12*CW*MW2^3*(2*MW2 - MZ2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])*Class[1])/(96*Pi^3*VMU^3) + 
 Class[6]*((MT*Nc*SW*(6*MW2*(4*MW2 - 3*MZ2)*B0i[bb0, MZ2, MT2, MT2] + 
      (64*MW2^3 - 136*MW2^2*MZ2 + 100*MW2*MZ2^2 - 25*MZ2^3)*
       B0i[dbb0, MZ2, MT2, MT2])*CuB[3, 3]*tag[top])/
    (144*Sqrt[2]*Pi^3*VMU^2) + 
   (MT*MW*MZ*Nc*(12*(4*MW2 - 3*MZ2)*A0i[aa0, MT2] - 
      12*(MT2 - MW2)*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2] - 
      88*MW2^2*B0i[bb0, MZ2, MT2, MT2] + 106*MW2*MZ2*B0i[bb0, MZ2, MT2, 
        MT2] - 30*MZ2^2*B0i[bb0, MZ2, MT2, MT2] - 
      64*MW2^3*B0i[dbb0, MZ2, MT2, MT2] + 136*MW2^2*MZ2*
       B0i[dbb0, MZ2, MT2, MT2] - 100*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] + 
      25*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])*CuW[3, 3]*tag[top])/
    (144*Sqrt[2]*MZ2*Pi^3*VMU^2)) + 
 Class[4]*((CHW*MW2*MZ*((2*MW2 - MZ2)*MZ2*A0i[aa0, MH2] + 
      4*MZ2*(-4*MW2 + 3*MZ2)*A0i[aa0, MW2] - MZ2*(-14*MW2 + 11*MZ2)*
       A0i[aa0, MZ2] + (4*(MH2 - 2*MW2)*(4*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2)*
        B0i[bb0, MW2, MH2, MW2])/SW2 + MZ2*(14*MH2*MW2 - 8*MW2^2 - 
        11*MH2*MZ2 - 16*MW2*MZ2 + 17*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2] + 
      (MH2 - 2*MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       B0i[dbb0, MZ2, MH2, MZ2]))/(48*MZ2^2*Pi^3*VMU^2) + 
   (CHB*MZ*((6*MW2^2 - 11*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2] - 
      (6*MW2^2 - 11*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2] + 
      MZ2*(6*MH2*MW2 - 8*MW2^2 - 5*MH2*MZ2 + 5*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2] + (MH2 - 2*MZ2)*(-8*MW2^3 + 20*MW2^2*MZ2 - 
        17*MW2*MZ2^2 + 5*MZ2^3)*B0i[dbb0, MZ2, MH2, MZ2]))/
    (48*MZ2*Pi^3*VMU^2) + 
   (CHWB*(486*MW2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2 - 
      972*MW2^2*MZ2^2*(16*MW2^2 - 26*MW2*MZ2 + 11*MZ2^2)*SW2 + 
      27*MZ2^3*(-6*MH2*MW2 - 112*MW2^2 + 3*MH2*MZ2 + 90*MW2*MZ2)*SW2*
       A0i[aa0, MH2] - 27*(576*MW2^5 + 3*MZ2^4*(MH2 + MZ2) - 
        96*MW2^4*MZ2*(19 + 2*SW2) + 8*MW2^3*MZ2^2*(287 + 8*Nc + 60*SW2) + 
        2*MW2*MZ2^3*(-(MH2*(5 + 4*SW2)) + MZ2*(153 + 12*Nc + 11*SW2)) - 
        2*MW2^2*MZ2^2*(-4*MH2 + MZ2*(681 + 180*SW2 + 8*Nc*(5 + 4*SW2))))*
       A0i[aa0, MW2] + 1296*CW2*MZ2^3*(32*MW2^2 - 30*MW2*MZ2 + 3*MZ2^2)*SW2*
       (MW2 + A0i[aa0, MW2]) + 3*MZ2*(27*MZ2^4 + 64*MW2^4*(-81 + 10*Nc) + 
        3*MW2*MZ2^2*(-9*MH2*(1 + 2*SW2) + MZ2*(447 + 98*Nc + 3*SW2)) - 
        4*MW2^3*MZ2*(-9*(301 + 30*SW2) + 4*Nc*(23 + 42*SW2)) - 
        MW2^2*MZ2*(-36*MH2 + MZ2*(7065 + 476*Nc + 216*SW2 + 48*Nc*SW2)))*
       A0i[aa0, MZ2] - 27*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
       (16*MW2^2 - 18*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MW2, MH2, MW2] - 
      81*MZ2*(-512*MW2^5 + 224*MW2^4*MZ2 + 568*MW2^3*MZ2^2 - 
        364*MW2^2*MZ2^3 + 50*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2] - 
      27*MW2*MZ2^2*(MH2^2*(-10*MW2 + 9*MZ2) + 4*MH2*(34*MW2^2 - 51*MW2*MZ2 + 
          18*MZ2^2) - 12*(8*MW2^3 + 8*MW2^2*MZ2 - 23*MW2*MZ2^2 + 8*MZ2^3))*
       B0i[bb0, MZ2, MH2, MZ2] + 27*MW2*(576*MW2^5 + 3*MZ2^5 - 
        96*MW2^4*MZ2*(19 + 2*SW2) + 80*MW2^3*MZ2^2*(17 + 6*SW2) - 
        2*MW2*MZ2^4*(57 + 26*SW2) + 4*MW2^2*MZ2^3*(-25 + 106*SW2))*
       B0i[bb0, MZ2, MW2, MW2] - 54*MW2*MZ2^3*(MH2^2*(4*MW2 - 3*MZ2) + 
        24*MZ2*(-2*MW2 + MZ2)^2 - 2*MH2*(24*MW2^2 - 28*MW2*MZ2 + 9*MZ2^2))*
       SW2*B0i[dbb0, MZ2, MH2, MZ2] + 108*MW2*MZ2^2*
       (192*MW2^4 - 24*MW2^3*MZ2 - 178*MW2^2*MZ2^2 + 87*MW2*MZ2^3 - 11*MZ2^4)*
       SW2*B0i[dbb0, MZ2, MW2, MW2] + 648*MW2^3*MZ2^2*(4*MW2^2 + 5*MW2*MZ2 - 
        MZ2^2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
      648*MW2^2*MZ2^3*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 
      5184*MW2*MZ2^3*(16*MW2^3 - 36*MW2^2*MZ2 + 30*MW2*MZ2^2 - 9*MZ2^3)*SW2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 6*Nc*(768*MW2^5 - 27*MT2*MZ2^4 - 
        64*MW2^4*MZ2*(39 + 4*SW2) + 8*MW2^3*MZ2^2*(367 + 88*SW2) + 
        2*MW2*MZ2^3*(9*MT2*(5 + 4*SW2) + MZ2*(127 + 51*SW2)) - 
        2*MW2^2*MZ2^2*(36*MT2 + MZ2*(731 + 284*SW2)))*A0i[aa0, MT2]*
       tag[top] + 54*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
       (16*MW2^2 - 18*MW2*MZ2 + 3*MZ2^2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 
      6*MW2*Nc*(MT2*(-768*MW2^4 + 64*MW2^3*MZ2*(39 + 4*SW2) - 
          MZ2^4*(200 + 21*SW2) - 4*MW2^2*MZ2^2*(725 + 176*SW2) + 
          MW2*MZ2^3*(1363 + 532*SW2)) + MZ2^2*(64*MW2^3 + 51*MZ2^3 + 
          2*MW2*MZ2^2*(-49 + 12*SW2) - 8*MW2^2*(MZ2 + 12*MZ2*SW2)))*
       B0i[bb0, MZ2, MT2, MT2]*tag[top] + 12*CW2*MZ2^3*
       (MZ2*(-256*MW2^3 + 528*MW2^2*MZ2 - 388*MW2*MZ2^2 + 101*MZ2^3) + 
        MT2*(-512*MW2^3 + 1056*MW2^2*MZ2 - 668*MW2*MZ2^2 + 121*MZ2^3))*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 
      MW2*(15552*MW2^5 - 288*MW2^4*(MZ2*(81 + 22*Nc + 18*SW2) + 
          16*MT2*Nc*tag[top]) + 3*MZ2^4*(54*MH2*(1 + SW2) + 
          3*MZ2*(2055 + 585*SW2 - 2*Nc*(93 + 49*SW2)) - 
          2*Nc*(17*MZ2 + 2*MT2*(127 + 51*SW2))*tag[top]) + 
        16*MW2^3*MZ2*(18*MZ2*(-85 + 18*SW2) + 24*MT2*Nc*(39 + 4*SW2)*
           tag[top] + MZ2*Nc*(1175 + 132*SW2 + 10*tag[top])) + 
        MW2*MZ2^3*(-54*MH2*(7 + 4*SW2) - 9*MZ2*(7255 + 1752*SW2) + 
          12*MT2*Nc*(731 + 284*SW2)*tag[top] + 
          MZ2*Nc*(9662 - 48*SW2*(-57 + tag[top]) + 304*tag[top])) - 
        8*MW2^2*MZ2^2*(-27*MH2 - 162*MZ2*(61 + 9*SW2) + 
          6*MT2*Nc*(367 + 88*SW2)*tag[top] + MZ2*Nc*(2552 + 498*SW2 + 
            (43 + 12*SW2)*tag[top])))))/(15552*MW*MZ2^3*Pi^3*SW*VMU^2)) + 
 Class[8]*(-1/48*(MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
      Ced[3, 3, 1, 1])/(Pi^3*VMU^2) - 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ced[3, 3, 2, 2])/(48*Pi^3*VMU^2) - 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ced[3, 3, 3, 3])/(48*Pi^3*VMU^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
   (MZ*MZ2*SW2^2*(3*A0i[aa0, MZ2] + 2*(MZ2 + 6*B0i[bb00, MZ2, 0, 0]))*
     Cee[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ceu[3, 3, 1, 1])/(24*Pi^3*VMU^2) + 
   (MZ*MZ2*SW2^2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Ceu[3, 3, 2, 2])/(24*Pi^3*VMU^2) - 
   (MZ*MZ2*SW2*(4*SW2*A0i[aa0, MT2] + 3*MT2*B0i[bb0, MZ2, MT2, MT2] - 
      8*SW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*SW2*B0i[bb1, MZ2, MT2, MT2])*
     Ceu[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 1, 1])/(96*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 2, 2])/(96*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cld[3, 3, 3, 3])/(96*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 1, 1])/(96*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 2, 2])/(96*Pi^3*VMU^2) + 
   (MZ*(4*MW2 - 3*MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cle[3, 3, 3, 3])/(96*Pi^3*VMU^2) - 
   (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(5*MW2*MZ2*SW2 - 
      6*(MW2 - MZ2)*A0i[aa0, MW2])*Cll[1, 1, 2, 2])/
    (192*MZ2^2*Pi^3*SW2*VMU^2) - (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Cll[1, 1, 3, 3])/
    (48*MZ2*Pi^3*VMU^2) + (MZ*(2*MW2 - MZ2)*(-1 + 2*SW2)*
     (MZ2 + 3*A0i[aa0, MZ2] + 12*B0i[bb00, MZ2, 0, 0])*Cll[1, 3, 3, 1])/
    (288*Pi^3*VMU^2) - (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Cll[2, 2, 3, 3])/
    (48*MZ2*Pi^3*VMU^2) + (MZ*(2*MW2 - MZ2)*(-1 + 2*SW2)*
     (MZ2 + 3*A0i[aa0, MZ2] + 12*B0i[bb00, MZ2, 0, 0])*Cll[2, 3, 3, 2])/
    (288*Pi^3*VMU^2) - (MZ*(2*MW2 - MZ2)*(MZ2*(6*MW2 - 5*MZ2 - 2*MZ2*SW2) + 
      (6*MW2 - 3*(MZ2 + 2*MZ2*SW2))*A0i[aa0, MZ2] + 
      12*(2*MW2 - MZ2 - 2*MZ2*SW2)*B0i[bb00, MZ2, 0, 0])*Cll[3, 3, 3, 3])/
    (288*MZ2*Pi^3*VMU^2) + (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Clq1[3, 3, 1, 1])/
    (96*MZ2*Pi^3*VMU^2) + (MZ*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     (MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*Clq1[3, 3, 2, 2])/
    (96*MZ2*Pi^3*VMU^2) - (MZ*(2*MW2 - MZ2)*(2*MW2*MZ2 + MZ2^2 + 
      (8*MW2 - 2*MZ2)*A0i[aa0, MT2] + (2*MW2 + MZ2)*A0i[aa0, MZ2] + 
      6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 8*MW2*B0i[bb00, MZ2, 0, 0] + 
      4*MZ2*B0i[bb00, MZ2, 0, 0] - 16*MW2*B0i[bb00, MZ2, MT2, MT2] + 
      4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 
      2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*Clq1[3, 3, 3, 3])/
    (192*MZ2*Pi^3*VMU^2) - (MW2*MZ*(2*MW2 - MZ2)*(MZ2 + A0i[aa0, MZ2] + 
      4*B0i[bb00, MZ2, 0, 0])*Clq3[3, 3, 1, 1])/(32*MZ2*Pi^3*VMU^2) - 
   (MW2*MZ*(2*MW2 - MZ2)*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clq3[3, 3, 2, 2])/(32*MZ2*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*(-2*MW2*MZ2 - MZ2^2 + (8*MW2 - 2*MZ2)*A0i[aa0, MT2] - 
      (2*MW2 + MZ2)*A0i[aa0, MZ2] + 6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] - 
      8*MW2*B0i[bb00, MZ2, 0, 0] - 4*MZ2*B0i[bb00, MZ2, 0, 0] - 
      16*MW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 
      8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*
     Clq3[3, 3, 3, 3])/(192*MZ2*Pi^3*VMU^2) - 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clu[3, 3, 1, 1])/(48*Pi^3*VMU^2) - 
   (MZ*(2*MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Clu[3, 3, 2, 2])/(48*Pi^3*VMU^2) + 
   (MZ*(2*MW2 - MZ2)*(4*SW2*A0i[aa0, MT2] + 3*MT2*B0i[bb0, MZ2, MT2, MT2] - 
      8*SW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*SW2*B0i[bb1, MZ2, MT2, MT2])*
     Clu[3, 3, 3, 3])/(96*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cqe[1, 1, 3, 3])/(48*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*SW2*(MZ2 + A0i[aa0, MZ2] + 4*B0i[bb00, MZ2, 0, 0])*
     Cqe[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
   (MZ*SW2*(2*MW2*MZ2 + MZ2^2 + (8*MW2 - 2*MZ2)*A0i[aa0, MT2] + 
      (2*MW2 + MZ2)*A0i[aa0, MZ2] + 6*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2] + 
      8*MW2*B0i[bb00, MZ2, 0, 0] + 4*MZ2*B0i[bb00, MZ2, 0, 0] - 
      16*MW2*B0i[bb00, MZ2, MT2, MT2] + 4*MZ2*B0i[bb00, MZ2, MT2, MT2] + 
      8*MW2*MZ2*B0i[bb1, MZ2, MT2, MT2] - 2*MZ2^2*B0i[bb1, MZ2, MT2, MT2])*
     Cqe[3, 3, 3, 3])/(96*Pi^3*VMU^2) + 
   (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2 - 2*A0i[aa0, MT2])*
     Clq3[1, 1, 3, 3]*tag[top])/(128*MZ2*Pi^3*VMU^2) + 
   (MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2 - 2*A0i[aa0, MT2])*
     Clq3[2, 2, 3, 3]*tag[top])/(128*MZ2*Pi^3*VMU^2) + 
   (MZ*Cll[1, 2, 2, 1]*(-18*MZ2^2*SW2*(MH2^4*(32*MW2^5 + 15*CW2*MZ2^5*SW2 + 
          MW2*MZ2^4*(2 - 86*CW2*SW2 - 9*SW2^2) + 8*MW2^4*MZ2*
           (-8 + 3*CW2*SW2 + 3*SW2^2) - 2*MW2^3*MZ2^2*(-24 + 59*CW2*SW2 + 
            31*SW2^2) + MW2^2*MZ2^3*(-16 + 163*CW2*SW2 + 45*SW2^2)) + 
        MH2^3*MW2*(-448*MW2^5 + MZ2^5*(20 - 99*CW2*SW2) - 
          144*MW2^4*MZ2*(-8 + CW2*SW2 + SW2^2) + 3*MW2*MZ2^4*
           (-60 + 197*CW2*SW2 + 21*SW2^2) - 4*MW2^2*MZ2^3*
           (-164 + 279*CW2*SW2 + 84*SW2^2) + 4*MW2^3*MZ2^2*
           (-304 + 195*CW2*SW2 + 111*SW2^2)) + 3*MH2^2*MW2*
         (608*MW2^6 - 15*CW2*MZ2^6 + 2*MW2*MZ2^5*(-20 + 63*CW2 + 
            39*CW2*SW2) + 24*MW2^5*MZ2*(-72 + 8*CW2 + 3*CW2*SW2 + 3*SW2^2) - 
          MW2^2*MZ2^4*(-342 + 420*CW2 + 533*CW2*SW2 + 36*SW2^2) - 
          2*MW2^4*MZ2^2*(-1000 + 288*CW2 + 325*CW2*SW2 + 177*SW2^2) + 
          MW2^3*MZ2^3*(-1168 + 696*CW2 + 1019*CW2*SW2 + 273*SW2^2)) + 
        4*MW2^3*(256*MW2^6 + 192*(-4 + 3*CW2)*MW2^5*MZ2 - 45*CW2*MZ2^6 + 
          2*MW2*MZ2^5*(-10 + 27*CW2*(7 + SW2)) - 32*MW2^4*MZ2^2*
           (-29 + 9*SW2^2 + 6*CW2*(9 + 2*SW2)) + 8*MW2^3*MZ2^3*
           (-70 + 33*SW2^2 + 9*CW2*(29 + 10*SW2)) - 12*MW2^2*MZ2^4*
           (-14 + 3*SW2^2 + 3*CW2*(35 + 11*SW2))) + 
        MH2*MW2^2*(-2432*MW2^6 + 225*CW2*MZ2^6 - 32*MW2^5*MZ2*
           (-224 + 3*SW2^2 + 3*CW2*(30 + SW2)) - 6*MW2*MZ2^5*
           (-30 + CW2*(315 + 34*SW2)) + 8*MW2^4*MZ2^2*(-1068 + 175*SW2^2 + 
            CW2*(1080 + 299*SW2)) + 4*MW2^2*MZ2^4*(-380 + 9*SW2^2 + 
            CW2*(1575 + 494*SW2)) - 4*MW2^3*MZ2^3*(CW2*(2610 + 1003*SW2) + 
            29*(-44 + 9*SW2^2))))*A0i[aa0, MH2] - 
      (MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (-18*(4*MH2^3*(4*MW2 - 3*MZ2)*MZ2^2*SW2*(2*MW2^2 - CW2*MZ2^2 - 
            MW2*MZ2*SW2) + 4*MW2^2*(768*MW2^6*SW2 + 12*CW2*MZ2^6*SW2 - 
            288*MW2^5*MZ2*(-1 + 10*SW2) + MW2*MZ2^5*(135 + 2*(-7 + 88*CW2)*
               SW2) - 16*MW2^4*MZ2^2*(63 - 4*(66 + 3*CW2 + 4*Nc)*SW2 + 
              96*SW2^2) - 4*MW2^2*MZ2^4*(171 + (-149 + 79*CW2 - 24*Nc)*SW2 + 
              144*SW2^2) + 4*MW2^3*MZ2^3*(315 - 16*(41 + CW2 + 5*Nc)*SW2 + 
              480*SW2^2)) + MH2^2*(768*MW2^6*SW2 + 12*CW2*MZ2^6*SW2 - 
            144*MW2^5*MZ2*(-1 + 20*SW2) + 2*MW2*MZ2^5*
             (45 + (-7 + 76*CW2)*SW2) + MW2^2*MZ2^4*(-441 + (536 - 260*CW2 + 
                96*Nc)*SW2 - 576*SW2^2) + 32*MW2^4*MZ2^2*
             (-18 + (127 + 6*CW2 + 8*Nc)*SW2 - 48*SW2^2) + 
            2*MW2^3*MZ2^3*(387 - 4*(303 + 12*CW2 + 40*Nc)*SW2 + 960*SW2^2)) - 
          MH2*MW2*(3840*MW2^6*SW2 + 60*CW2*MZ2^6*SW2 - 288*MW2^5*MZ2*
             (-3 + 50*SW2) + MW2*MZ2^5*(495 + 14*(-5 + 62*CW2)*SW2) - 
            16*MW2^4*MZ2^2*(207 - 4*(328 + 15*CW2 + 20*Nc)*SW2 + 480*SW2^2) - 
            4*MW2^2*MZ2^4*(612 + (-733 + 388*CW2 - 120*Nc)*SW2 + 720*SW2^2) + 
            4*MW2^3*MZ2^3*(1089 - 4*(810 + 21*CW2 + 100*Nc)*SW2 + 
              2400*SW2^2)))*A0i[aa0, MW2] - 4*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         SW2*A0i[aa0, MT2]*(-54*CW2*(4*MW2 - 3*MZ2)*MZ2^3*(MT2*(-MW2 + MZ2) + 
            2*MW2*MZ2*SW2) - MW2*(2*MW2 - MZ2)*(512*MW2^4 - 1792*MW2^3*MZ2 + 
            2008*MW2^2*MZ2^2 + MZ2^3*(108*MT2 + 35*MZ2) - 
            4*MW2*MZ2^2*(36*MT2 + 193*MZ2))*Nc*tag[top]) + 
        (MH2 - MW2)*(6*(MH2 - 4*MW2)*(864*MW2^6 + 18*CW2*MZ2^6*SW2 + 
            12*MW2^4*MZ2^2*(531 + 8*(21 + 3*CW2 - 11*Nc)*SW2) + 
            16*MW2^5*MZ2*(-243 + (-90 + 56*Nc)*SW2) + 3*MW2*MZ2^4*
             (10*MH2*SW2 + MZ2*(-90 - 3*SW2 + 106*CW2*SW2)) - 
            8*MW2^3*MZ2^2*(-9*MH2*SW2 + MZ2*(621 + (123 + 3*CW2 - 32*Nc)*
                 SW2)) - 3*MW2^2*MZ2^3*(32*MH2*SW2 + MZ2*(-621 + 
                (-62 + 200*CW2 - 8*Nc)*SW2)))*A0i[aa0, MZ2] + 
          SW2*(13824*MH2*MW2^7 - 55296*MW2^8 - 20736*MH2*MW2^6*MZ2 + 
            82944*MW2^7*MZ2 + 144*MH2^2*MW2^4*MZ2^2 - 44640*MH2*MW2^5*MZ2^2 + 
            3456*CW2*MH2*MW2^5*MZ2^2 + 176256*MW2^6*MZ2^2 - 
            13824*CW2*MW2^6*MZ2^2 - 144*CW2*MH2^3*MW2^2*MZ2^3 + 
            864*CW2*MH2*MT2^2*MW2^2*MZ2^3 - 288*MH2^2*MW2^3*MZ2^3 + 
            864*CW2*MH2^2*MW2^3*MZ2^3 + 1728*CW2*MH2*MT2*MW2^3*MZ2^3 - 
            3456*CW2*MT2^2*MW2^3*MZ2^3 + 128448*MH2*MW2^4*MZ2^3 - 
            4896*CW2*MH2*MW2^4*MZ2^3 - 6912*CW2*MT2*MW2^4*MZ2^3 - 
            509184*MW2^5*MZ2^3 + 11520*CW2*MW2^5*MZ2^3 + 252*CW2*MH2^3*MW2*
             MZ2^4 - 1512*CW2*MH2*MT2^2*MW2*MZ2^4 + 198*MH2^2*MW2^2*MZ2^4 - 
            1512*CW2*MH2^2*MW2^2*MZ2^4 - 3024*CW2*MH2*MT2*MW2^2*MZ2^4 + 
            6048*CW2*MT2^2*MW2^2*MZ2^4 - 119664*MH2*MW2^3*MZ2^4 - 
            2016*CW2*MH2*MW2^3*MZ2^4 + 12096*CW2*MT2*MW2^3*MZ2^4 + 
            475488*MW2^4*MZ2^4 + 22176*CW2*MW2^4*MZ2^4 - 108*CW2*MH2^3*
             MZ2^5 + 648*CW2*MH2*MT2^2*MZ2^5 - 45*MH2^2*MW2*MZ2^5 + 
            648*CW2*MH2^2*MW2*MZ2^5 + 1296*CW2*MH2*MT2*MW2*MZ2^5 - 
            2592*CW2*MT2^2*MW2*MZ2^5 + 49320*MH2*MW2^2*MZ2^5 + 
            5256*CW2*MH2*MW2^2*MZ2^5 - 5184*CW2*MT2*MW2^2*MZ2^5 - 
            196560*MW2^3*MZ2^5 - 27072*CW2*MW2^3*MZ2^5 - 7578*MH2*MW2*MZ2^6 - 
            1692*CW2*MH2*MW2*MZ2^6 + 30312*MW2^2*MZ2^6 + 6768*CW2*MW2^2*
             MZ2^6 - 108*CW2*MH2*MZ2^7 + 432*CW2*MW2*MZ2^7 - 
            5632*MH2*MW2^6*MZ2*Nc + 22528*MW2^7*MZ2*Nc + 17664*MH2*MW2^5*
             MZ2^2*Nc - 70656*MW2^6*MZ2^2*Nc - 23040*MH2*MW2^4*MZ2^3*Nc + 
            92160*MW2^5*MZ2^3*Nc + 16000*MH2*MW2^3*MZ2^4*Nc - 
            64000*MW2^4*MZ2^4*Nc - 6056*MH2*MW2^2*MZ2^5*Nc + 
            24224*MW2^3*MZ2^5*Nc + 980*MH2*MW2*MZ2^6*Nc - 3920*MW2^2*MZ2^6*
             Nc + 27648*MH2*MW2^5*MZ2^2*SW2 - 110592*MW2^6*MZ2^2*SW2 - 
            34560*MH2*MW2^4*MZ2^3*SW2 + 138240*MW2^5*MZ2^3*SW2 + 
            10368*MH2*MW2^3*MZ2^4*SW2 - 41472*MW2^4*MZ2^4*SW2 - 
            72*MW2*(MH2^3 - 8*MH2^2*MW2 + 28*MH2*MW2^2 - 48*MW2^3)*MZ2^2*
             (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MW2, MH2, MW2] + 
            72*(MH2 - 4*MW2)*MW2*MZ2*(384*MW2^5 + 64*MW2^4*MZ2 - 
              664*MW2^3*MZ2^2 + 356*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 3*MZ2^5)*
             B0i[bb0, MW2, MW2, MZ2] + 432*MH2^3*MW2^3*MZ2^2*
             B0i[bb0, MZ2, MH2, MZ2] - 2304*MH2^2*MW2^4*MZ2^2*
             B0i[bb0, MZ2, MH2, MZ2] + 2304*MH2*MW2^5*MZ2^2*
             B0i[bb0, MZ2, MH2, MZ2] - 576*MH2^3*MW2^2*MZ2^3*
             B0i[bb0, MZ2, MH2, MZ2] + 1728*MH2^2*MW2^3*MZ2^3*
             B0i[bb0, MZ2, MH2, MZ2] + 5760*MH2*MW2^4*MZ2^3*
             B0i[bb0, MZ2, MH2, MZ2] - 13824*MW2^5*MZ2^3*B0i[bb0, MZ2, MH2, 
              MZ2] + 180*MH2^3*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] + 
            792*MH2^2*MW2^2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] - 
            7776*MH2*MW2^3*MZ2^4*B0i[bb0, MZ2, MH2, MZ2] + 6912*MW2^4*MZ2^4*
             B0i[bb0, MZ2, MH2, MZ2] - 540*MH2^2*MW2*MZ2^5*B0i[bb0, MZ2, MH2, 
              MZ2] + 8640*MW2^3*MZ2^5*B0i[bb0, MZ2, MH2, MZ2] + 
            1080*MH2*MW2*MZ2^6*B0i[bb0, MZ2, MH2, MZ2] - 4320*MW2^2*MZ2^6*
             B0i[bb0, MZ2, MH2, MZ2] + 13824*MH2*MW2^7*B0i[bb0, MZ2, MW2, 
              MW2] - 55296*MW2^8*B0i[bb0, MZ2, MW2, MW2] - 
            51840*MH2*MW2^6*MZ2*B0i[bb0, MZ2, MW2, MW2] + 207360*MW2^7*MZ2*
             B0i[bb0, MZ2, MW2, MW2] + 19584*MH2*MW2^5*MZ2^2*
             B0i[bb0, MZ2, MW2, MW2] - 78336*MW2^6*MZ2^2*B0i[bb0, MZ2, MW2, 
              MW2] + 29088*MH2*MW2^4*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 
            116352*MW2^5*MZ2^3*B0i[bb0, MZ2, MW2, MW2] - 16992*MH2*MW2^3*
             MZ2^4*B0i[bb0, MZ2, MW2, MW2] + 67968*MW2^4*MZ2^4*
             B0i[bb0, MZ2, MW2, MW2] + 1584*MH2*MW2^2*MZ2^5*
             B0i[bb0, MZ2, MW2, MW2] - 6336*MW2^3*MZ2^5*B0i[bb0, MZ2, MW2, 
              MW2] + 288*MH2^3*MW2^4*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] - 
            1152*MH2^2*MW2^5*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2] - 
            576*MH2^3*MW2^3*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] + 
            1152*MH2^2*MW2^4*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] + 
            4608*MH2*MW2^5*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2] + 
            396*MH2^3*MW2^2*MZ2^4*B0i[dbb0, MZ2, MH2, MZ2] + 
            720*MH2^2*MW2^3*MZ2^4*B0i[dbb0, MZ2, MH2, MZ2] - 
            5760*MH2*MW2^4*MZ2^4*B0i[dbb0, MZ2, MH2, MZ2] - 
            13824*MW2^5*MZ2^4*B0i[dbb0, MZ2, MH2, MZ2] - 90*MH2^3*MW2*MZ2^5*
             B0i[dbb0, MZ2, MH2, MZ2] - 1224*MH2^2*MW2^2*MZ2^5*
             B0i[dbb0, MZ2, MH2, MZ2] - 576*MH2*MW2^3*MZ2^5*
             B0i[dbb0, MZ2, MH2, MZ2] + 27648*MW2^4*MZ2^5*B0i[dbb0, MZ2, MH2, 
              MZ2] + 360*MH2^2*MW2*MZ2^6*B0i[dbb0, MZ2, MH2, MZ2] + 
            3312*MH2*MW2^2*MZ2^6*B0i[dbb0, MZ2, MH2, MZ2] - 
            19008*MW2^3*MZ2^6*B0i[dbb0, MZ2, MH2, MZ2] - 1080*MH2*MW2*MZ2^7*
             B0i[dbb0, MZ2, MH2, MZ2] + 4320*MW2^2*MZ2^7*B0i[dbb0, MZ2, MH2, 
              MZ2] - 13824*MH2*MW2^7*MZ2*B0i[dbb0, MZ2, MW2, MW2] + 
            55296*MW2^8*MZ2*B0i[dbb0, MZ2, MW2, MW2] + 8064*MH2*MW2^6*MZ2^2*
             B0i[dbb0, MZ2, MW2, MW2] - 32256*MW2^7*MZ2^2*B0i[dbb0, MZ2, MW2, 
              MW2] + 24768*MH2*MW2^5*MZ2^3*B0i[dbb0, MZ2, MW2, MW2] - 
            99072*MW2^6*MZ2^3*B0i[dbb0, MZ2, MW2, MW2] - 31536*MH2*MW2^4*
             MZ2^4*B0i[dbb0, MZ2, MW2, MW2] + 126144*MW2^5*MZ2^4*
             B0i[dbb0, MZ2, MW2, MW2] + 11880*MH2*MW2^3*MZ2^5*
             B0i[dbb0, MZ2, MW2, MW2] - 47520*MW2^4*MZ2^5*B0i[dbb0, MZ2, MW2, 
              MW2] - 1044*MH2*MW2^2*MZ2^6*B0i[dbb0, MZ2, MW2, MW2] + 
            4176*MW2^3*MZ2^6*B0i[dbb0, MZ2, MW2, MW2] - 90*MH2*MW2*MZ2^7*
             B0i[dbb0, MZ2, MW2, MW2] + 360*MW2^2*MZ2^7*B0i[dbb0, MZ2, MW2, 
              MW2] - 3456*MH2*MW2^7*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
            13824*MW2^8*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
            3456*MH2*MW2^6*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
            13824*MW2^7*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
            6048*MH2*MW2^5*MZ2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
            24192*MW2^6*MZ2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
            1728*MH2*MW2^4*MZ2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] + 
            6912*MW2^5*MZ2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] - 
            1728*CW2*MH2*MW2^5*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            6912*CW2*MW2^6*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 
            1728*CW2*MH2*MW2^4*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            6912*CW2*MW2^5*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            1296*CW2*MH2*MW2^3*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 
            5184*CW2*MW2^4*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            864*CW2*MH2*MW2^2*MZ2^6*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 
            3456*CW2*MW2^3*MZ2^6*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] - 
            432*CW2*MH2*MW2*MZ2^7*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            1728*CW2*MW2^2*MZ2^7*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
            55296*MH2*MW2^6*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            221184*MW2^7*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            193536*MH2*MW2^5*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
            774144*MW2^6*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
            290304*MH2*MW2^4*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            1161216*MW2^5*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            228096*MH2*MW2^3*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
            912384*MW2^4*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
            91584*MH2*MW2^2*MZ2^6*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            366336*MW2^3*MZ2^6*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            14688*MH2*MW2*MZ2^7*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] + 
            58752*MW2^2*MZ2^7*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] - 
            3456*CW2*MH2*MW2^5*MZ2^2*Log[CW2] + 13824*CW2*MW2^6*MZ2^2*
             Log[CW2] + 288*CW2*MH2*MW2^4*MZ2^3*Log[CW2] - 
            1152*CW2*MW2^5*MZ2^3*Log[CW2] + 7200*CW2*MH2*MW2^3*MZ2^4*
             Log[CW2] - 28800*CW2*MW2^4*MZ2^4*Log[CW2] - 3816*CW2*MH2*MW2^2*
             MZ2^5*Log[CW2] + 15264*CW2*MW2^3*MZ2^5*Log[CW2] - 
            216*CW2*MH2*MW2*MZ2^6*Log[CW2] + 864*CW2*MW2^2*MZ2^6*Log[CW2] - 
            144*CW2*MH2^3*MW2*MZ2^4*SW2*Log[MH2/MW2] + 576*CW2*MH2^2*MW2^2*
             MZ2^4*SW2*Log[MH2/MW2] - 1728*CW2*MH2*MW2^3*MZ2^4*SW2*
             Log[MH2/MW2] + 108*CW2*MH2^3*MZ2^5*SW2*Log[MH2/MW2] - 
            432*CW2*MH2^2*MW2*MZ2^5*SW2*Log[MH2/MW2] + 1296*CW2*MH2*MW2^2*
             MZ2^5*SW2*Log[MH2/MW2] - 864*CW2*MH2*MT2^2*MW2*MZ2^4*SW2*
             Log[\[Mu]^2/MT2] - 1728*CW2*MH2*MT2*MW2^2*MZ2^4*SW2*
             Log[\[Mu]^2/MT2] + 3456*CW2*MT2^2*MW2^2*MZ2^4*SW2*
             Log[\[Mu]^2/MT2] + 6912*CW2*MT2*MW2^3*MZ2^4*SW2*
             Log[\[Mu]^2/MT2] + 648*CW2*MH2*MT2^2*MZ2^5*SW2*
             Log[\[Mu]^2/MT2] + 1296*CW2*MH2*MT2*MW2*MZ2^5*SW2*
             Log[\[Mu]^2/MT2] - 2592*CW2*MT2^2*MW2*MZ2^5*SW2*
             Log[\[Mu]^2/MT2] - 5184*CW2*MT2*MW2^2*MZ2^5*SW2*
             Log[\[Mu]^2/MT2] - 144*CW2*MH2^3*MW2^2*MZ2^3*Log[\[Mu]^2/MW2] + 
            864*CW2*MH2^2*MW2^3*MZ2^3*Log[\[Mu]^2/MW2] - 2880*CW2*MH2*MW2^4*
             MZ2^3*Log[\[Mu]^2/MW2] + 3456*CW2*MW2^5*MZ2^3*Log[\[Mu]^2/MW2] + 
            252*CW2*MH2^3*MW2*MZ2^4*Log[\[Mu]^2/MW2] - 1512*CW2*MH2^2*MW2^2*
             MZ2^4*Log[\[Mu]^2/MW2] + 5040*CW2*MH2*MW2^3*MZ2^4*
             Log[\[Mu]^2/MW2] - 6048*CW2*MW2^4*MZ2^4*Log[\[Mu]^2/MW2] - 
            108*CW2*MH2^3*MZ2^5*Log[\[Mu]^2/MW2] + 648*CW2*MH2^2*MW2*MZ2^5*
             Log[\[Mu]^2/MW2] - 2160*CW2*MH2*MW2^2*MZ2^5*Log[\[Mu]^2/MW2] + 
            2592*CW2*MW2^3*MZ2^5*Log[\[Mu]^2/MW2] + 3456*CW2*MH2*MW2^5*MZ2^2*
             Log[\[Mu]^2/MZ2] - 13824*CW2*MW2^6*MZ2^2*Log[\[Mu]^2/MZ2] - 
            2016*CW2*MH2*MW2^4*MZ2^3*Log[\[Mu]^2/MZ2] + 8064*CW2*MW2^5*MZ2^3*
             Log[\[Mu]^2/MZ2] - 7056*CW2*MH2*MW2^3*MZ2^4*Log[\[Mu]^2/MZ2] + 
            28224*CW2*MW2^4*MZ2^4*Log[\[Mu]^2/MZ2] + 7416*CW2*MH2*MW2^2*MZ2^5*
             Log[\[Mu]^2/MZ2] - 29664*CW2*MW2^3*MZ2^5*Log[\[Mu]^2/MZ2] - 
            1692*CW2*MH2*MW2*MZ2^6*Log[\[Mu]^2/MZ2] + 6768*CW2*MW2^2*MZ2^6*
             Log[\[Mu]^2/MZ2] - 108*CW2*MH2*MZ2^7*Log[\[Mu]^2/MZ2] + 
            432*CW2*MW2*MZ2^7*Log[\[Mu]^2/MZ2] - 4096*MH2*MT2*MW2^6*Nc*
             tag[top] + 16384*MT2*MW2^7*Nc*tag[top] + 16384*MH2*MT2*MW2^5*MZ2*
             Nc*tag[top] - 65536*MT2*MW2^6*MZ2*Nc*tag[top] - 
            24096*MH2*MT2*MW2^4*MZ2^2*Nc*tag[top] + 256*MH2*MW2^5*MZ2^2*Nc*
             tag[top] + 96384*MT2*MW2^5*MZ2^2*Nc*tag[top] - 
            1024*MW2^6*MZ2^2*Nc*tag[top] + 15936*MH2*MT2*MW2^3*MZ2^3*Nc*
             tag[top] - 192*MH2*MW2^4*MZ2^3*Nc*tag[top] - 63744*MT2*MW2^4*
             MZ2^3*Nc*tag[top] + 768*MW2^5*MZ2^3*Nc*tag[top] - 
            4556*MH2*MT2*MW2^2*MZ2^4*Nc*tag[top] - 64*MH2*MW2^3*MZ2^4*Nc*
             tag[top] + 18224*MT2*MW2^3*MZ2^4*Nc*tag[top] + 
            256*MW2^4*MZ2^4*Nc*tag[top] + 410*MH2*MT2*MW2*MZ2^5*Nc*tag[top] + 
            48*MH2*MW2^2*MZ2^5*Nc*tag[top] - 1640*MT2*MW2^2*MZ2^5*Nc*
             tag[top] - 192*MW2^3*MZ2^5*Nc*tag[top] + 1152*MH2*MT2^2*MW2^3*
             MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] + 1152*MH2*MT2*MW2^4*
             MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 4608*MT2^2*MW2^4*MZ2^2*
             Nc*B0i[bb0, MW2, 0, MT2]*tag[top] - 2304*MH2*MW2^5*MZ2^2*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 4608*MT2*MW2^5*MZ2^2*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 9216*MW2^6*MZ2^2*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 1440*MH2*MT2^2*MW2^2*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 1440*MH2*MT2*MW2^3*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 5760*MT2^2*MW2^3*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 2880*MH2*MW2^4*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 5760*MT2*MW2^4*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 11520*MW2^5*MZ2^3*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 432*MH2*MT2^2*MW2*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 432*MH2*MT2*MW2^2*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 1728*MT2^2*MW2^2*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 864*MH2*MW2^3*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 1728*MT2*MW2^3*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] + 3456*MW2^4*MZ2^4*Nc*
             B0i[bb0, MW2, 0, MT2]*tag[top] - 4096*MH2*MT2*MW2^6*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 16384*MT2*MW2^7*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 16384*MH2*MT2*MW2^5*MZ2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 65536*MT2*MW2^6*MZ2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 24384*MH2*MT2*MW2^4*MZ2^2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 1536*MH2*MW2^5*MZ2^2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 97536*MT2*MW2^5*MZ2^2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 6144*MW2^6*MZ2^2*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 15648*MH2*MT2*MW2^3*MZ2^3*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 2304*MH2*MW2^4*MZ2^3*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 62592*MT2*MW2^4*MZ2^3*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 9216*MW2^5*MZ2^3*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 3800*MH2*MT2*MW2^2*MZ2^4*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 1056*MH2*MW2^3*MZ2^4*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 15200*MT2*MW2^3*MZ2^4*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 4224*MW2^4*MZ2^4*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 140*MH2*MT2*MW2*MZ2^5*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 144*MH2*MW2^2*MZ2^5*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] - 560*MT2*MW2^2*MZ2^5*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 576*MW2^3*MZ2^5*Nc*
             B0i[bb0, MZ2, MT2, MT2]*tag[top] + 4096*MH2*MT2*MW2^6*MZ2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 16384*MT2*MW2^7*MZ2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 13312*MH2*MT2*MW2^5*MZ2^2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 2048*MH2*MW2^6*MZ2^2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 53248*MT2*MW2^6*MZ2^2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 8192*MW2^7*MZ2^2*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 16320*MH2*MT2*MW2^4*MZ2^3*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 6656*MH2*MW2^5*MZ2^3*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 65280*MT2*MW2^5*MZ2^3*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 26624*MW2^6*MZ2^3*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 9216*MH2*MT2*MW2^3*MZ2^4*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 9024*MH2*MW2^4*MZ2^4*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 36864*MT2*MW2^4*MZ2^4*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 36096*MW2^5*MZ2^4*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 2216*MH2*MT2*MW2^2*MZ2^5*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 6336*MH2*MW2^3*MZ2^5*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 8864*MT2*MW2^3*MZ2^5*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 25344*MW2^4*MZ2^5*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 140*MH2*MT2*MW2*MZ2^6*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 2296*MH2*MW2^2*MZ2^6*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 560*MT2*MW2^2*MZ2^6*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 9184*MW2^3*MZ2^6*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] - 340*MH2*MW2*MZ2^7*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top] + 1360*MW2^2*MZ2^7*Nc*
             B0i[dbb0, MZ2, MT2, MT2]*tag[top])))))/
    (10368*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*
     VMU^2)) + Class[3]*
  ((CHbox*MZ*((9*(MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 - 
      (4*(32*MW2^3 - 32*MW2^2*MZ2 - 12*MW2*MZ2^2 + 15*MZ2^3 + 
         3*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)))/MZ2 - 
      (54*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/(MH2 - MW2) + 
      (12*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 10*MZ2^2)*
        A0i[aa0, MH2])/MZ2 + (24*(MH2 - 2*MW2)*(4*MW2 - 3*MZ2)*A0i[aa0, MW2])/
       MZ2 + (54*MW2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*SW2) + 
      (6*(-12*MH2*MW2 + 8*MW2^2 + 10*MH2*MZ2 + 12*MW2*MZ2 - 15*MZ2^2)*
        A0i[aa0, MZ2])/MZ2 + (24*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
        (4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/MZ2 + 
      (12*(-48*MW2^2*MZ2 + 30*MZ2^3 + MH2^2*(-6*MW2 + 5*MZ2) + 
         MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
       MZ2 - (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
         12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2])/MZ2))/(3456*Pi^3*VMU^2) + 
   (CHD*MZ*((27*(-MH2 + 8*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 - 
      (648*(16*MW2^4 - 20*MW2^3*MZ2 + 5*MW2*MZ2^3))/MZ2^2 + 
      (162*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/(MH2 - MW2) + 
      (18*(-104*MW2^2 + 24*MW2*MZ2 + 3*MZ2*(15*MZ2 - 4*MH2*SW2))*
        A0i[aa0, MH2])/MZ2 + (72*(192*MW2^4 - 312*MW2^3*MZ2 - 58*MW2*MZ2^3 + 
         3*(MH2 - 4*MZ2)*MZ2^3 + 4*MW2^2*MZ2^2*(69 + 8*Nc))*A0i[aa0, MW2])/
       MZ2^3 + (162*MH2*(MW2 - 2*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*SW2) + 
      (162*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2])/
       ((MH2 - MW2)*MZ2*SW2) + (3456*MW2^2*(8*MW2 - 7*MZ2)*
        (MW2 + A0i[aa0, MW2]))/MZ2^2 - 
      (24*(378*MW2^2*MZ2 - 9*MZ2^3 + 3*MW2*MZ2*(3*MH2 + 2*MZ2*(-14 + Nc)) + 
         16*MW2^3*(-27 + 7*Nc))*A0i[aa0, MZ2])/MZ2^2 - 
      (162*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MZ2])/(MZ2^3*SW2) + 216*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2] - (72*(384*MW2^4 + 400*MW2^3*MZ2 - 
         332*MW2^2*MZ2^2 + 40*MW2*MZ2^3 + 3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/
       MZ2^2 + (72*MW2*(-3*MH2^2 + 8*MH2*MW2 + 6*MH2*MZ2 - 48*MW2*MZ2)*
        B0i[bb0, MZ2, MH2, MZ2])/MZ2 + 
      (216*MW2*(-64*MW2^4 + 104*MW2^3*MZ2 + 60*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + 
         MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/MZ2^3 - 
      (72*MW2*(4*MW2 - 3*MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
        B0i[dbb0, MZ2, MH2, MZ2])/MZ2 + 
      (72*MW2*(192*MW2^4 + 128*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 
         3*MZ2^4)*B0i[dbb0, MZ2, MW2, MW2])/MZ2^2 + 
      (1728*MW2^4*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/MZ2^2 + 
      432*MW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
      (1728*(-32*MW2^4 + 48*MW2^3*MZ2 - 36*MW2*MZ2^3 + 17*MZ2^4)*
        C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/MZ2 + 
      (16*(-256*MW2^4 + 448*MW2^3*MZ2 - 72*MW2^2*MZ2^2 + 
         4*MW2*(9*MT2 - 55*MZ2)*MZ2^2 + 85*MZ2^4)*Nc*A0i[aa0, MT2]*tag[top])/
       MZ2^3 - 576*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[bb0, MW2, 0, MT2]*
       tag[top] + (8*(-96*MW2^3*MZ2^2 + 18*MW2*MZ2^4 + 
         MT2*(512*MW2^4 - 896*MW2^3*MZ2 + 440*MW2*MZ2^3 - 35*MZ2^4))*Nc*
        B0i[bb0, MZ2, MT2, MT2]*tag[top])/MZ2^3 + 
      (8*(MT2*(-512*MW2^4 + 704*MW2^3*MZ2 - 242*MW2*MZ2^3 + 35*MZ2^4) + 
         MZ2*(-256*MW2^4 + 352*MW2^3*MZ2 - 202*MW2*MZ2^3 + 85*MZ2^4))*Nc*
        B0i[dbb0, MZ2, MT2, MT2]*tag[top])/MZ2^2 - 
      (4*(3456*MW2^5 - 128*MW2^4*Nc*(11*MZ2 + 8*MT2*tag[top]) - 
         12*MW2^2*MZ2^2*(12*MH2 + 55*MZ2 + 24*MT2*Nc*tag[top]) + 
         MZ2^4*(MZ2*(-3429 + 490*Nc) + 340*MT2*Nc*tag[top]) + 
         4*MW2^3*MZ2*(MZ2*(-1257 + 464*Nc) + 8*(56*MT2 + MZ2)*Nc*tag[top]) + 
         MW2*MZ2^3*(108*MH2 - 880*MT2*Nc*tag[top] + 
           MZ2*(6759 + 4*Nc*(-256 + 3*tag[top])))))/MZ2^3))/
    (41472*Pi^3*VMU^2)) + 
 Class[7]*((MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHd[1, 1])/
    (1296*MZ2^2*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHd[2, 2])/
    (1296*MZ2^2*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHd[3, 3])/
    (1296*MZ2^2*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHe[1, 1])/
    (432*MZ2^2*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHe[2, 2])/
    (432*MZ2^2*Pi^3*VMU^2) + 
   (MZ*(MW2 - MZ2)*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHe[3, 3])/
    (432*MZ2^2*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*(-4*MZ2^2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2)*SW2 - 
      27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2] + 
      3*MW2*(72*MW2^2 + 3*MZ2^2*(15 - 8*SW2) + 4*MW2*MZ2*(-27 + 8*SW2))*
       A0i[aa0, MZ2])*CHl1[1, 1])/(1728*MZ2^3*Pi^3*SW2*VMU^2) - 
   (MZ*(MW2 - MZ2)*(-4*MZ2^2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2)*SW2 - 
      27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2] + 
      3*MW2*(72*MW2^2 + 3*MZ2^2*(15 - 8*SW2) + 4*MW2*MZ2*(-27 + 8*SW2))*
       A0i[aa0, MZ2])*CHl1[2, 2])/(1728*MZ2^3*Pi^3*SW2*VMU^2) + 
   (MZ*(MW2 - MZ2)*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHl1[3, 3])/
    (432*MZ2^2*Pi^3*VMU^2) + 
   (MW2*MZ*(MZ2*(40*MW2^2 - 64*MW2*MZ2 + 27*MZ2^2) + 
      12*(4*MW2 - 3*MZ2)*MZ2*A0i[aa0, MW2] - 6*(4*MW2^2 + MW2*MZ2 - 3*MZ2^2)*
       A0i[aa0, MZ2])*CHl3[3, 3])/(432*MZ2^2*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHq1[1, 1])/
    (1296*MZ2^2*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHq1[2, 2])/
    (1296*MZ2^2*Pi^3*VMU^2) + 
   (MW2*MZ*Nc*(MZ2*(40*MW2^2 - 64*MW2*MZ2 + 27*MZ2^2) + 
      12*(4*MW2 - 3*MZ2)*MZ2*A0i[aa0, MW2] - 6*(4*MW2^2 + MW2*MZ2 - 3*MZ2^2)*
       A0i[aa0, MZ2])*CHq3[1, 1])/(432*MZ2^2*Pi^3*VMU^2) + 
   (MW2*MZ*Nc*(MZ2*(40*MW2^2 - 64*MW2*MZ2 + 27*MZ2^2) + 
      12*(4*MW2 - 3*MZ2)*MZ2*A0i[aa0, MW2] - 6*(4*MW2^2 + MW2*MZ2 - 3*MZ2^2)*
       A0i[aa0, MZ2])*CHq3[2, 2])/(432*MZ2^2*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHu[1, 1])/
    (648*MZ2^2*Pi^3*VMU^2) - 
   (MZ*(MW2 - MZ2)*Nc*(MZ2*(8*MW2^2 - 24*MW2*MZ2 + 15*MZ2^2) - 
      6*MW2*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])*CHu[2, 2])/
    (648*MZ2^2*Pi^3*VMU^2) + 
   (MZ*Nc*(144*MT2*MW2^2 - 32*MW2^3 - 264*MT2*MW2*MZ2 + 56*MW2^2*MZ2 + 
      120*MT2*MZ2^2 - 24*MW2*MZ2^2 - 24*(6*MW2^2 - 11*MW2*MZ2 + 5*MZ2^2)*
       A0i[aa0, MT2] + 3*(MT2*(120*MW2^2 - 88*MW2*MZ2 - 5*MZ2^2) + 
        8*MW2*(4*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2] + 
      192*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2] - 264*MT2*MW2^2*MZ2*
       B0i[dbb0, MZ2, MT2, MT2] + 96*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2] + 
      84*MT2*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] - 240*MW2^2*MZ2^2*
       B0i[dbb0, MZ2, MT2, MT2] + 15*MT2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2] + 
      204*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2] - 
      60*MZ2^4*B0i[dbb0, MZ2, MT2, MT2])*CHu[3, 3]*tag[top])/
    (2592*MZ2*Pi^3*VMU^2) + 
   (MZ*Nc*CHq1[3, 3]*(-12*MW2*(4*MW2^2 + 5*MW2*MZ2 - 6*MZ2^2)*A0i[aa0, MZ2] + 
      MZ2*(16*MW2^3 - 88*MW2^2*MZ2 + 42*MW2*MZ2^2 + 15*MZ2^3 + 
        (288*MT2*MW2^2 - 32*MW2^3 - 264*MT2*MW2*MZ2 + 8*MW2^2*MZ2 + 
          30*MT2*MZ2^2 + 12*MW2*MZ2^2 - 6*(48*MW2^2 - 44*MW2*MZ2 + 5*MZ2^2)*
           A0i[aa0, MT2] + 3*(4*MW2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2) + 
            MT2*(24*MW2^2 - 88*MW2*MZ2 + 55*MZ2^2))*B0i[bb0, MZ2, MT2, MT2] + 
          192*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2] - 552*MT2*MW2^2*MZ2*
           B0i[dbb0, MZ2, MT2, MT2] + 96*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2] + 
          516*MT2*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2] - 168*MW2^2*MZ2^2*
           B0i[dbb0, MZ2, MT2, MT2] - 165*MT2*MZ2^3*B0i[dbb0, MZ2, MT2, 
            MT2] + 96*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2] - 
          15*MZ2^4*B0i[dbb0, MZ2, MT2, MT2])*tag[top])))/
    (2592*MZ2^2*Pi^3*VMU^2) + 
   (MZ*Nc*CHq3[3, 3]*(-24*MW2*(4*MW2^2 + 5*MW2*MZ2 - 6*MZ2^2)*A0i[aa0, MZ2] + 
      MZ2*(32*MW2^3 - 176*MW2^2*MZ2 + 84*MW2*MZ2^2 + 30*MZ2^3 + 
        (-216*MT2*MW2^2 - 128*MW2^3 + 420*MT2*MW2*MZ2 + 128*MW2^2*MZ2 - 
          195*MT2*MZ2^2 - 24*MW2*MZ2^2 + 6*(48*MT2*MW2 + 72*MW2^2 - 
            36*MT2*MZ2 - 124*MW2*MZ2 + 55*MZ2^2)*A0i[aa0, MT2] - 
          72*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, 
            MT2] - 144*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2] - 
          192*MW2^3*B0i[bb0, MZ2, MT2, MT2] + 528*MT2*MW2*MZ2*
           B0i[bb0, MZ2, MT2, MT2] + 48*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2] - 
          330*MT2*MZ2^2*B0i[bb0, MZ2, MT2, MT2] + 72*MW2*MZ2^2*
           B0i[bb0, MZ2, MT2, MT2] - 384*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2] + 
          1104*MT2*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2] - 
          192*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2] - 1032*MT2*MW2*MZ2^2*
           B0i[dbb0, MZ2, MT2, MT2] + 336*MW2^2*MZ2^2*B0i[dbb0, MZ2, MT2, 
            MT2] + 330*MT2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2] - 
          192*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2] + 
          30*MZ2^4*B0i[dbb0, MZ2, MT2, MT2])*tag[top])))/
    (5184*MZ2^2*Pi^3*VMU^2) + 
   (MZ*((18*(48*MW2^3 - 96*MW2^2*MZ2 + MZ2^2*(MH2 + MZ2) + 
         2*MW2*MZ2^2*(21 + 4*Nc))*A0i[aa0, MW2]*CHe[l, l])/MZ2^2 - 
      (6*(3*MH2*MZ2 + MW2*MZ2*(21 + 2*Nc) + 4*MW2^2*(-9 + 7*Nc))*
        A0i[aa0, MZ2]*CHe[l, l])/MZ2 + 
      (18*(48*MW2^3 - 48*MW2^2*MZ2 + (MH2 - 17*MZ2)*MZ2^2 + 
         2*MW2*MZ2^2*(31 + 4*Nc))*A0i[aa0, MW2]*CHl1[l, l])/MZ2^2 - 
      (3*(72*MW2^3 + 3*MZ2^2*(MH2 + MZ2) + 2*MW2*MZ2^2*(-33 + 2*Nc) + 
         4*MW2^2*MZ2*(-9 + 14*Nc))*A0i[aa0, MZ2]*CHl1[l, l])/MZ2^2 + 
      5376*MW2^2*CHl3[l, l] - (864*MW2^4*CHl3[l, l])/MZ2^2 - 
      (1008*MW2^3*CHl3[l, l])/MZ2 - 2724*MW2*MZ2*CHl3[l, l] + 
      270*MZ2^2*CHl3[l, l] - 560*MW2^2*Nc*CHl3[l, l] + 
      (352*MW2^3*Nc*CHl3[l, l])/MZ2 + 372*MW2*MZ2*Nc*CHl3[l, l] - 
      98*MZ2^2*Nc*CHl3[l, l] + 18*MH2*A0i[aa0, MW2]*CHl3[l, l] - 
      324*MW2*A0i[aa0, MW2]*CHl3[l, l] + (1728*MW2^3*A0i[aa0, MW2]*
        CHl3[l, l])/MZ2^2 - (1152*MW2^2*A0i[aa0, MW2]*CHl3[l, l])/MZ2 + 
      378*MZ2*A0i[aa0, MW2]*CHl3[l, l] + 144*MW2*Nc*A0i[aa0, MW2]*
       CHl3[l, l] - 9*MH2*A0i[aa0, MZ2]*CHl3[l, l] - 
      450*MW2*A0i[aa0, MZ2]*CHl3[l, l] + (648*MW2^3*A0i[aa0, MZ2]*CHl3[l, l])/
       MZ2^2 + (972*MW2^2*A0i[aa0, MZ2]*CHl3[l, l])/MZ2 - 
      9*MZ2*A0i[aa0, MZ2]*CHl3[l, l] - 12*MW2*Nc*A0i[aa0, MZ2]*CHl3[l, l] - 
      (168*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[l, l])/MZ2 - 
      864*MW2*SW2*(MW2 + A0i[aa0, MW2])*(CHe[l, l] + CHl1[l, l] + 
        CHl3[l, l]) + 18*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       B0i[bb0, MW2, MH2, MW2]*(CHe[l, l] + CHl1[l, l] + CHl3[l, l]) + 
      (18*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
        B0i[bb0, MW2, MW2, MZ2]*(CHe[l, l] + CHl1[l, l] + CHl3[l, l]))/MZ2 + 
      216*CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       (MZ2*SW2*CHl1[l, l] + (3*MW2 - MZ2)*CHl3[l, l]) + 
      (216*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
        (MZ2*CHl1[l, l] + (4*MW2 - MZ2)*CHl3[l, l]))/MZ2^2 + 
      (9*B0i[bb0, MZ2, MW2, MW2]*(2*(-48*MW2^4 + 96*MW2^3*MZ2 + 
           52*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*CHe[l, l] + 
         (-96*MW2^4 + 120*MW2^3*MZ2 + 76*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*
          CHl1[l, l] - (192*MW2^4 - 56*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 
           34*MW2*MZ2^3 + MZ2^4)*CHl3[l, l]))/MZ2^2 - 
      324*MW2*SW2*(2*MZ2*SW2*CHe[l, l] - (2*MW2 - MZ2)*
         (CHl1[l, l] + CHl3[l, l])) + 9*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[dbb0, MZ2, MH2, MZ2]*(2*MZ2*SW2*CHe[l, l] - 
        (2*MW2 - MZ2)*(CHl1[l, l] + CHl3[l, l])) + 
      (9*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
        B0i[dbb0, MZ2, MW2, MW2]*(2*MZ2*SW2*CHe[l, l] - 
         (2*MW2 - MZ2)*(CHl1[l, l] + CHl3[l, l])))/MZ2 + 
      864*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(8*MZ2^3*SW2^3*CHe[l, l] - 
        (2*MW2 - MZ2)^3*(CHl1[l, l] + CHl3[l, l])) - 
      9*A0i[aa0, MH2]*(2*MZ2*SW2*CHe[l, l] + (MH2 - 2*MW2 + MZ2)*
         (CHl1[l, l] + CHl3[l, l])) - 9*B0i[bb0, MZ2, MH2, MZ2]*
       (2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2))*CHe[l, l] + 
        (MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2))*(CHl1[l, l] + 
          CHl3[l, l])) + (4*(-64*MW2^3 + 168*MW2^2*MZ2 - 138*MW2*MZ2^2 + 
         MZ2^2*(9*MT2 + 34*MZ2))*Nc*A0i[aa0, MT2]*CHe[l, l]*tag[top])/MZ2^2 - 
      36*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[bb0, MW2, 0, MT2]*CHe[l, l]*
       tag[top] + (4*(3*MW2*MZ2^2*(-4*MW2 + MZ2) + 
         MT2*(64*MW2^3 - 168*MW2^2*MZ2 + 120*MW2*MZ2^2 - 7*MZ2^3))*Nc*
        B0i[bb0, MZ2, MT2, MT2]*CHe[l, l]*tag[top])/MZ2^2 + 
      4*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*SW2*
       B0i[dbb0, MZ2, MT2, MT2]*CHe[l, l]*tag[top] + 
      (4*(-64*MW2^3 + 136*MW2^2*MZ2 - 98*MW2*MZ2^2 + MZ2^2*(9*MT2 + 17*MZ2))*
        Nc*A0i[aa0, MT2]*CHl1[l, l]*tag[top])/MZ2^2 - 
      36*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[l, l]*
       tag[top] + (2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + 
         MT2*(128*MW2^3 - 272*MW2^2*MZ2 + 160*MW2*MZ2^2 - 7*MZ2^3))*Nc*
        B0i[bb0, MZ2, MT2, MT2]*CHl1[l, l]*tag[top])/MZ2^2 - 
      (2*(2*MW2 - MZ2)*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
        CHl1[l, l]*tag[top])/MZ2 + 392*MT2*MW2*Nc*CHl3[l, l]*tag[top] - 
      8*MW2^2*Nc*CHl3[l, l]*tag[top] + (256*MT2*MW2^3*Nc*CHl3[l, l]*tag[top])/
       MZ2^2 - (544*MT2*MW2^2*Nc*CHl3[l, l]*tag[top])/MZ2 - 
      68*MT2*MZ2*Nc*CHl3[l, l]*tag[top] - 4*MW2*MZ2*Nc*CHl3[l, l]*tag[top] + 
      36*MT2*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top] - 392*MW2*Nc*A0i[aa0, MT2]*
       CHl3[l, l]*tag[top] - (256*MW2^3*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top])/
       MZ2^2 + (544*MW2^2*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top])/MZ2 + 
      68*MZ2*Nc*A0i[aa0, MT2]*CHl3[l, l]*tag[top] - 
      36*(MT2^2 + MT2*MW2 - 2*MW2^2)*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[l, l]*
       tag[top] + 320*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*
       tag[top] - 48*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      (256*MT2*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top])/MZ2^2 - 
      (544*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top])/MZ2 - 
      14*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      12*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      448*MT2*MW2^2*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] - 
      128*MW2^3*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] - 
      (256*MT2*MW2^3*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top])/MZ2 - 
      188*MT2*MW2*MZ2*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      224*MW2^2*MZ2*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      14*MT2*MZ2^2*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] - 
      148*MW2*MZ2^2*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] + 
      34*MZ2^3*Nc*B0i[dbb0, MZ2, MT2, MT2]*CHl3[l, l]*tag[top] - 
      (2*CHl1[l, l]*(432*MW2^4 - 4*MW2^3*(MZ2*(-351 + 44*Nc) + 
           32*MT2*Nc*tag[top]) + MZ2^3*(MZ2*(-141 + 49*Nc) + 
           34*MT2*Nc*tag[top]) + MW2*MZ2^2*(3*MZ2*(321 - 62*Nc) + 
           2*(-98*MT2 + MZ2)*Nc*tag[top]) + 4*MW2^2*MZ2*(MZ2*(-579 + 70*Nc) + 
           (68*MT2 + MZ2)*Nc*tag[top])))/MZ2^2 - 
      (4*CHe[l, l]*(216*MW2^4 + MW2^3*(MZ2*(540 - 88*Nc) - 
           64*MT2*Nc*tag[top]) + MZ2^3*(MZ2*(-1032 + 49*Nc) + 
           34*MT2*Nc*tag[top]) + MW2*MZ2^2*(MZ2*(3090 - 139*Nc) + 
           (-138*MT2 + MZ2)*Nc*tag[top]) + 2*MW2^2*MZ2*(MZ2*(-1407 + 92*Nc) + 
           (84*MT2 + MZ2)*Nc*tag[top])))/MZ2^2))/(5184*Pi^3*VMU^2) + 
   (MZ*CHl3[1, 1]*(-1536*MW2^2 + (960*MW2^3)/MZ2 + 648*MW2*MZ2 - 
      27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
      (27*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 - 
      (324*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 + 
      (648*MW2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3))/MZ2^2 + 
      (162*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/(MH2 - MW2) - 
      (36*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 10*MZ2^2)*
        A0i[aa0, MH2])/MZ2 - 864*MW2*A0i[aa0, MW2] + 
      (1152*MW2^2*A0i[aa0, MW2])/MZ2 - 
      (36*(192*MW2^4 - 624*MW2^3*MZ2 + MZ2^3*(-6*MH2 + 7*MZ2) + 
         8*MW2^2*MZ2^2*(93 + 8*Nc) - 4*MW2*MZ2^2*(-2*MH2 + MZ2*(71 + 12*Nc)))*
        A0i[aa0, MW2])/MZ2^3 + (162*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*SW2) + 
      (162*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2])/
       ((MH2 - MW2)*MZ2*SW2) - (324*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2*SW2) + 
      (3456*MW2*(4*MW2 - 3*MZ2)*SW2*(MW2 + A0i[aa0, MW2]))/MZ2 + 
      432*MW2*A0i[aa0, MZ2] - (576*MW2^3*A0i[aa0, MZ2])/MZ2^2 - 
      (144*MW2^2*A0i[aa0, MZ2])/MZ2 + 
      (6*(-30*MH2*MZ2^2 + 9*MZ2^3 + 16*MW2^3*(-45 + 28*Nc) - 
         8*MW2^2*MZ2*(-81 + 38*Nc) + 12*MW2*MZ2*(3*MH2 - 2*MZ2*(7 + Nc)))*
        A0i[aa0, MZ2])/MZ2^2 + (162*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MZ2])/(MZ2^3*SW2) - 
      (486*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2^2*SW2) + 
      (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2*SW2) - 
      (72*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*
        B0i[bb0, MW2, MH2, MW2])/MZ2 + 
      (72*(192*MW2^4 + 128*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 
         3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/MZ2^2 - 
      (36*(-48*MW2^2*MZ2 + 30*MZ2^3 + MH2^2*(-6*MW2 + 5*MZ2) + 
         MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
       MZ2 + (144*MW2*(48*MW2^4 - 156*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + 
         96*MW2*MZ2^3 - 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/MZ2^3 + 
      (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
        B0i[dbb0, MZ2, MH2, MZ2])/MZ2 + 
      (18*(-384*MW2^5 + 32*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 524*MW2^2*MZ2^3 + 
         68*MW2*MZ2^4 + 5*MZ2^5)*B0i[dbb0, MZ2, MW2, MW2])/MZ2^2 - 
      (864*MW2^3*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
         MW2])/MZ2^2 - 432*CW2*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
      (864*(32*MW2^4 - 96*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 
         17*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/MZ2 + 
      (27*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*tag[top])/MZ2 - 
      (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*A0i[aa0, MT2]*tag[top])/MZ2 + 
      (8*(256*MW2^4 - 896*MW2^3*MZ2 + 1112*MW2^2*MZ2^2 + 
         MZ2^3*(54*MT2 + 85*MZ2) - 4*MW2*MZ2^2*(18*MT2 + 137*MZ2))*Nc*
        A0i[aa0, MT2]*tag[top])/MZ2^3 + (144*(MT2^2 + MT2*MW2 - 2*MW2^2)*
        (4*MW2 - 3*MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top])/MZ2 + 
      (4*(12*MW2*MZ2^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) + 
         MT2*(-512*MW2^4 + 1792*MW2^3*MZ2 - 2152*MW2^2*MZ2^2 + 
           880*MW2*MZ2^3 - 35*MZ2^4))*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
       MZ2^3 + (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
        tag[top])/MZ2^2 + 
      (2*(3456*MW2^5 + MZ2^4*(90*MH2 + MZ2*(3519 - 490*Nc) - 
           340*MT2*Nc*tag[top]) - 32*MW2^4*(MZ2*(189 + 44*Nc) + 
           32*MT2*Nc*tag[top]) + 8*MW2^3*MZ2*(MZ2*(-621 + 464*Nc) + 
           8*(56*MT2 + MZ2)*Nc*tag[top]) - 16*MW2^2*MZ2^2*
          (-9*MH2 + 122*MZ2*(-9 + 2*Nc) + (278*MT2 + MZ2)*Nc*tag[top]) - 
         2*MW2*MZ2^3*(108*MH2 - 1096*MT2*Nc*tag[top] + 
           MZ2*(6957 + 4*Nc*(-256 + 3*tag[top])))))/MZ2^3))/
    (10368*Pi^3*VMU^2) + (MZ*CHl3[2, 2]*(-1536*MW2^2 + (960*MW2^3)/MZ2 + 
      648*MW2*MZ2 - 27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
      (27*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 - 
      (324*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2))/MZ2 + 
      (648*MW2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3))/MZ2^2 + 
      (162*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MH2])/(MH2 - MW2) - 
      (36*(-2*MH2*MW2 + 16*MW2^2 + MH2*MZ2 - 24*MW2*MZ2 + 10*MZ2^2)*
        A0i[aa0, MH2])/MZ2 - 864*MW2*A0i[aa0, MW2] + 
      (1152*MW2^2*A0i[aa0, MW2])/MZ2 - 
      (36*(192*MW2^4 - 624*MW2^3*MZ2 + MZ2^3*(-6*MH2 + 7*MZ2) + 
         8*MW2^2*MZ2^2*(93 + 8*Nc) - 4*MW2*MZ2^2*(-2*MH2 + MZ2*(71 + 12*Nc)))*
        A0i[aa0, MW2])/MZ2^3 + (162*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2^2*SW2) + 
      (162*MH2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2])/
       ((MH2 - MW2)*MZ2*SW2) - (324*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MW2])/((MH2 - MW2)*MZ2*SW2) + 
      (3456*MW2*(4*MW2 - 3*MZ2)*SW2*(MW2 + A0i[aa0, MW2]))/MZ2 + 
      432*MW2*A0i[aa0, MZ2] - (576*MW2^3*A0i[aa0, MZ2])/MZ2^2 - 
      (144*MW2^2*A0i[aa0, MZ2])/MZ2 + 
      (6*(-30*MH2*MZ2^2 + 9*MZ2^3 + 16*MW2^3*(-45 + 28*Nc) - 
         8*MW2^2*MZ2*(-81 + 38*Nc) + 12*MW2*MZ2*(3*MH2 - 2*MZ2*(7 + Nc)))*
        A0i[aa0, MZ2])/MZ2^2 + (162*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        A0i[aa0, MZ2])/(MZ2^3*SW2) - 
      (486*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2^2*SW2) + 
      (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MZ2])/(MZ2*SW2) - 
      (72*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*
        B0i[bb0, MW2, MH2, MW2])/MZ2 + 
      (72*(192*MW2^4 + 128*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 
         3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/MZ2^2 - 
      (36*(-48*MW2^2*MZ2 + 30*MZ2^3 + MH2^2*(-6*MW2 + 5*MZ2) + 
         MH2*(8*MW2^2 + 12*MW2*MZ2 - 15*MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
       MZ2 + (144*MW2*(48*MW2^4 - 156*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + 
         96*MW2*MZ2^3 - 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/MZ2^3 + 
      (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
        B0i[dbb0, MZ2, MH2, MZ2])/MZ2 + 
      (18*(-384*MW2^5 + 32*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 524*MW2^2*MZ2^3 + 
         68*MW2*MZ2^4 + 5*MZ2^5)*B0i[dbb0, MZ2, MW2, MW2])/MZ2^2 - 
      (864*MW2^3*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
         MW2])/MZ2^2 - 432*CW2*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2] + 
      (864*(32*MW2^4 - 96*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 
         17*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/MZ2 + 
      (27*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*tag[top])/MZ2 - 
      (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Nc*A0i[aa0, MT2]*tag[top])/MZ2 + 
      (8*(256*MW2^4 - 896*MW2^3*MZ2 + 1112*MW2^2*MZ2^2 + 
         MZ2^3*(54*MT2 + 85*MZ2) - 4*MW2*MZ2^2*(18*MT2 + 137*MZ2))*Nc*
        A0i[aa0, MT2]*tag[top])/MZ2^3 + (144*(MT2^2 + MT2*MW2 - 2*MW2^2)*
        (4*MW2 - 3*MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top])/MZ2 + 
      (4*(12*MW2*MZ2^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) + 
         MT2*(-512*MW2^4 + 1792*MW2^3*MZ2 - 2152*MW2^2*MZ2^2 + 
           880*MW2*MZ2^3 - 35*MZ2^4))*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
       MZ2^3 + (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
        (MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
         MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[dbb0, MZ2, MT2, MT2]*
        tag[top])/MZ2^2 + 
      (2*(3456*MW2^5 + MZ2^4*(90*MH2 + MZ2*(3519 - 490*Nc) - 
           340*MT2*Nc*tag[top]) - 32*MW2^4*(MZ2*(189 + 44*Nc) + 
           32*MT2*Nc*tag[top]) + 8*MW2^3*MZ2*(MZ2*(-621 + 464*Nc) + 
           8*(56*MT2 + MZ2)*Nc*tag[top]) - 16*MW2^2*MZ2^2*
          (-9*MH2 + 122*MZ2*(-9 + 2*Nc) + (278*MT2 + MZ2)*Nc*tag[top]) - 
         2*MW2*MZ2^3*(108*MH2 - 1096*MT2*Nc*tag[top] + 
           MZ2*(6957 + 4*Nc*(-256 + 3*tag[top])))))/MZ2^3))/
    (10368*Pi^3*VMU^2))


==> Electronic_Results/Analytic_Files/analytic_expressions/deltaW/DeltaW41.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + MH2^2*(-MWhat2 + MZ2))*SWhat2*
   A0i[aa0, MH2])/(96*MWhat2*(-MH2 + MWhat2)*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
 ((MH2^2*(2*MWhat2 - MZ2)*MZ2^2 + MWhat2*(48*MWhat2^4 - 28*MWhat2^3*MZ2 + MZ2^4 - 
      8*MWhat2^2*MZ2^2*(7 + 2*Nc) + MWhat2*MZ2^3*(31 + 8*Nc)) - 
    MH2*(48*MWhat2^4 - 28*MWhat2^3*MZ2 + MZ2^4 + MWhat2*MZ2^3*(39 + 8*Nc) - 
      MWhat2^2*MZ2^2*(63 + 16*Nc)))*A0i[aa0, MWhat2])/
  (96*MWhat2*(-MH2 + MWhat2)*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
 ((-135*MWhat2*MZ2^3 - 9*MZ2^4 + 16*MWhat2^4*(27 + 11*Nc) - 
    8*MWhat2^3*MZ2*(135 + 23*Nc) + MWhat2^2*MZ2*(9*MH2 + 828*MZ2 + 98*MZ2*Nc))*
   A0i[aa0, MZ2])/(864*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
 ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*(2*MWhat2 - MZ2)*B0i[bb0, MWhat2, MH2, MWhat2])/
  (96*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
 ((96*MWhat2^4 + 88*MWhat2^3*MZ2 - 100*MWhat2^2*MZ2^2 + 14*MWhat2*MZ2^3 + MZ2^4)*
   B0i[bb0, MWhat2, MWhat2, MZ2])/(96*MWhat2^2*MZ2*Pi^2 - 96*MWhat2*MZ2^2*Pi^2*SWhat2) - 
 (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^2*(-MWhat2 + MZ2*SWhat2)) + 
 (MWhat2*(48*MWhat2^3 + 68*MWhat2^2*MZ2 - 16*MWhat2*MZ2^2 - MZ2^3)*
   B0i[bb0, MZ2, MWhat2, MWhat2])/(96*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)) - 
 (Nc*(9*MT2^2*(2*MWhat2 - MZ2)*MZ2^2 + MT2*MWhat2*(64*MWhat2^3 - 80*MWhat2^2*MZ2 + 
      25*MWhat2*MZ2^2 - 9*MZ2^3) + 32*MWhat2^2*MZ2^3*SWhat2^2)*A0i[aa0, MT2]*tag[top])/
  (432*MT2*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
 ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*(2*MWhat2 - MZ2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
   tag[top])/(48*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
 (MWhat2*(MT2*(64*MWhat2^2 - 80*MWhat2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MWhat2^2 - 40*MWhat2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[top])/(432*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)) + 
 (2592*MWhat2^4 + 27*MZ2^3*(MH2 + MZ2 - 2*MT2*Nc*tag[top]) - 
   MWhat2*MZ2^2*(27*MH2 + 138*MT2*Nc*tag[top] + 
     MZ2*(-6723 + 680*Nc + 244*Nc*tag[top])) - 
   8*MWhat2^3*(96*MT2*Nc*tag[top] + MZ2*(-837 + 8*Nc*(11 + 4*tag[top]))) + 
   2*MWhat2^2*MZ2*(480*MT2*Nc*tag[top] + MZ2*(-8019 + 8*Nc*(82 + 29*tag[top]))))/
  (5184*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2))


==> Electronic_Results/Analytic_Files/analytic_expressions/deltaW/DeltaW60.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CHD*MWhat2*Class[3])/(4*MWhat2 - 4*MZ2*SWhat2)) - 
 (CHWB*Sqrt[1 - CWhat2]*MWhat*MZ2*Class[4])/(MWhat2*MZ - MZ*MZ2*SWhat2) + 
 (-((MZ2*SWhat2*CHl3[1, 1])/(2*MWhat2 - 2*MZ2*SWhat2)) - 
   (MZ2*SWhat2*CHl3[2, 2])/(2*MWhat2 - 2*MZ2*SWhat2))*Class[7] + 
 ((-MWhat2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/(2*(MWhat2 - MZ2*SWhat2))


==> Electronic_Results/Analytic_Files/analytic_expressions/deltaW/DeltaW61.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWhatw*(-1/4*(MWhat2^(3/2)*(12*MWhat2^2 - 25*MWhat2*MZ2 + 13*MZ2^2))/
     (MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2)*vT) + 
   (3*Sqrt[MWhat2]*(4*MWhat2^2 - 10*MWhat2*MZ2 + 5*MZ2^2)*A0i[aa0, MWhat2])/
    (4*MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2)*vT) + 
   (3*Sqrt[MWhat2]*(-2*MWhat2 + MZ2)*A0i[aa0, MZ2])/(4*Pi^2*(MWhat2 - MZ2*SWhat2)*vT) - 
   (3*Sqrt[MWhat2]*(8*MWhat2^2 - 6*MWhat2*MZ2 + MZ2^2)*B0i[bb0, MWhat2, MWhat2, MZ2])/
    (4*Pi^2*(MWhat2 - MZ2*SWhat2)*vT) + (3*MWhat2^(5/2)*(-4*MWhat2 + MZ2)*
     B0i[bb0, MZ2, MWhat2, MWhat2])/(4*MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2)*vT))*Class[1] + 
 Class[6]*(CuB[3, 3]*((Sqrt[2 - 2*CWhat2]*MT*MWhat2*(-MWhat2 + MZ2)*Nc*tag[top])/
      (3*MZ*Pi^2*(MWhat2 - MZ2*SWhat2)) - (Sqrt[2 - 2*CWhat2]*MT*MWhat2*(-MWhat2 + MZ2)*Nc*
       A0i[aa0, MT2]*tag[top])/(3*MT2*MZ*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MT*MWhat2^(3/2)*Sqrt[1 - MWhat2/MZ2]*(8*MWhat2 - 5*MZ2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(12*Sqrt[2]*CWhat*MZ2*Pi^2*
       (-MWhat2 + MZ2*SWhat2))) + CuW[3, 3]*
    (-1/3*(Sqrt[2]*MT*Sqrt[MWhat2]*MZ2*Nc*SWhat2^2*tag[top])/
       (Pi^2*(-MWhat2 + MZ2*SWhat2)) - (MT*(8*MWhat2^3 - 16*MWhat2^2*MZ2 - 3*MT2*MZ2^2 + 
        2*MWhat2*MZ2*(3*MT2 + 4*MZ2))*Nc*A0i[aa0, MT2]*tag[top])/
      (12*Sqrt[2]*MT2*Sqrt[MWhat2]*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MT*(MT2 - MWhat2)*(2*MWhat2 - MZ2)*Nc*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (4*Sqrt[2]*Sqrt[MWhat2]*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MT*MWhat2^(3/2)*(-8*MWhat2 + 5*MZ2)*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
      (12*Sqrt[2]*MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2)))) + 
 Class[7]*((-1/54*(MWhat2*MZ2*Nc*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/(36*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHd[1, 1] + 
   (-1/54*(MWhat2*MZ2*Nc*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/(36*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHd[2, 2] + 
   (-1/54*(MWhat2*MZ2*Nc*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/(36*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHd[3, 3] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + (MWhat2*SWhat2*A0i[aa0, MZ2])/
      (12*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHe[1, 1] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + (MWhat2*SWhat2*A0i[aa0, MZ2])/
      (12*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHe[2, 2] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + (MWhat2*SWhat2*A0i[aa0, MZ2])/
      (12*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHe[3, 3] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) - (3*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (16*Pi^2*(MWhat2 - MZ2*SWhat2)) - (5*MWhat2*SWhat2*A0i[aa0, MZ2])/
      (48*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHl1[1, 1] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) - (3*MZ2*SWhat2*A0i[aa0, MWhat2])/
      (16*Pi^2*(MWhat2 - MZ2*SWhat2)) - (5*MWhat2*SWhat2*A0i[aa0, MZ2])/
      (48*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHl1[2, 2] + 
   (-1/18*(MWhat2*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (CWhat2*(-MWhat2 + MZ2)*A0i[aa0, MZ2])/(12*Pi^2*(-MWhat2 + MZ2*SWhat2)))*
    CHl1[3, 3] + ((MWhat2*(-MWhat2 + MZ2))/(18*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((-2*MWhat2 + MZ2)*A0i[aa0, MWhat2])/(12*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)))*CHl3[3, 3] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(54*Pi^2*(MWhat2 - MZ2*SWhat2)) - (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/
      (36*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHq1[1, 1] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(54*Pi^2*(MWhat2 - MZ2*SWhat2)) - (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/
      (36*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHq1[2, 2] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(18*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((-2*MWhat2 + MZ2)*Nc*A0i[aa0, MWhat2])/(12*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2^2*Nc*A0i[aa0, MZ2])/(12*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)))*CHq3[1, 1] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(18*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((-2*MWhat2 + MZ2)*Nc*A0i[aa0, MWhat2])/(12*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2^2*Nc*A0i[aa0, MZ2])/(12*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)))*CHq3[2, 2] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(27*Pi^2*(MWhat2 - MZ2*SWhat2)) - (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/
      (18*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHu[1, 1] + 
   ((MWhat2*MZ2*Nc*SWhat2)/(27*Pi^2*(MWhat2 - MZ2*SWhat2)) - (MWhat2*Nc*SWhat2*A0i[aa0, MZ2])/
      (18*Pi^2*(-MWhat2 + MZ2*SWhat2)))*CHu[2, 2] + 
   CHu[3, 3]*((MWhat2*(-6*MT2 + MZ2)*Nc*SWhat2*tag[top])/
      (54*Pi^2*(-MWhat2 + MZ2*SWhat2)) + (MWhat2*Nc*SWhat2*A0i[aa0, MT2]*tag[top])/
      (9*Pi^2*(-MWhat2 + MZ2*SWhat2)) + (CWhat2*Nc*(MT2*(8*MWhat2 + MZ2) - 4*MZ2^2*SWhat2)*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(72*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHq1[3, 3]*(-1/72*(CWhat2*(2*MWhat2 + MZ2)*Nc*A0i[aa0, MZ2])/
       (Pi^2*(-MWhat2 + MZ2*SWhat2)) + (CWhat2*(-4*MWhat2 + MZ2)*Nc*A0i[aa0, MT2]*
       tag[top])/(36*Pi^2*(-MWhat2 + MZ2*SWhat2)) + 
     (CWhat2*(8*MT2*MWhat2 - 11*MT2*MZ2 + 4*MWhat2*MZ2 - MZ2^2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(72*Pi^2*(-MWhat2 + MZ2*SWhat2)) + 
     (CWhat2*Nc*(MZ2*(MZ2*(-2 + tag[top]) - 6*MT2*tag[top]) - 
        4*MWhat2*(MZ2 - 6*MT2*tag[top] + MZ2*tag[top])))/
      (216*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHq3[3, 3]*(-1/72*(CWhat2*(2*MWhat2 + MZ2)*Nc*A0i[aa0, MZ2])/
       (Pi^2*(-MWhat2 + MZ2*SWhat2)) - 
     ((8*MWhat2^3 - 5*MWhat2^2*MZ2 + 3*MWhat2*(2*MT2 - MZ2)*MZ2 - 3*MT2*MZ2^2)*Nc*
       A0i[aa0, MT2]*tag[top])/(72*MWhat2*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((MT2^2 + MT2*MWhat2 - 2*MWhat2^2)*(2*MWhat2 - MZ2)*Nc*B0i[bb0, MWhat2, 0, MT2]*
       tag[top])/(24*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (CWhat2*(-8*MT2*MWhat2 + 11*MT2*MZ2 - 4*MWhat2*MZ2 + MZ2^2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(72*Pi^2*(-MWhat2 + MZ2*SWhat2)) - 
     (Nc*(9*MT2*MZ2^2*tag[top] + MWhat2*MZ2*(MZ2*(4 - 10*tag[top]) - 
          57*MT2*tag[top]) + 8*MWhat2^2*(MZ2 + 6*MT2*tag[top] + 
          2*MZ2*tag[top])))/(432*MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHl3[1, 1]*
    (-1/192*(SWhat2*(24*MWhat2^4*MZ2*(-12*MWhat2^2 - 3*MZ2^2*SWhat2 + 
           MWhat2*MZ2*(11 + 4*SWhat2)) + MH2^4*(5*MWhat2^3 - 5*MZ2^3*SWhat2 - 
           MWhat2^2*MZ2*(16 + SWhat2) + MWhat2*MZ2^2*(9 + 8*SWhat2)) + 
         3*MH2^3*MWhat2*(-10*MWhat2^3 + 11*MZ2^3*SWhat2 + MWhat2^2*MZ2*(37 + 2*SWhat2) - 
           MWhat2*MZ2^2*(23 + 17*SWhat2)) - 4*MH2*MWhat2^3*(5*MWhat2^3 - 17*MZ2^3*SWhat2 - 
           MWhat2^2*MZ2*(112 + SWhat2) + MWhat2*MZ2^2*(93 + 32*SWhat2)) + 
         3*MH2^2*MWhat2^2*(15*MWhat2^3 - 26*MZ2^3*SWhat2 - MWhat2^2*MZ2*(103 + 3*SWhat2) + 
           MWhat2*MZ2^2*(74 + 43*SWhat2)))*A0i[aa0, MH2])/
       ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((MH2^4*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - 3*MH2^2*MWhat2*(192*MWhat2^6 + 
          24*MWhat2^5*MZ2*(1 - 24*SWhat2) - 10*MZ2^6*SWhat2 + MWhat2^4*MZ2^2*
           (245 + 96*Nc + 584*SWhat2) + 2*MWhat2*MZ2^5*(9 + 2*(-7 + 4*Nc)*SWhat2 - 
            20*SWhat2^2) + MWhat2^2*MZ2^4*(316 + Nc*(48 - 80*SWhat2) + 77*SWhat2 + 
            8*SWhat2^2) + MWhat2^3*MZ2^3*(-817 + 7*SWhat2 + 16*Nc*(-7 + 2*SWhat2))) + 
        MH2*MWhat2^2*(864*MWhat2^6 - 45*MZ2^6*SWhat2 - 108*MWhat2^5*MZ2*(-1 + 24*SWhat2) + 
          12*MWhat2^4*MZ2^2*(98 + 36*Nc + 219*SWhat2) + MWhat2*MZ2^5*
           (81 + (-226 + 72*Nc)*SWhat2 - 180*SWhat2^2) + MWhat2^3*MZ2^3*
           (-3743 - 92*SWhat2 + 72*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*
           (1434 + 551*SWhat2 + 36*SWhat2^2 - 72*Nc*(-3 + 5*SWhat2))) + 
        MH2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*(1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + 
          MWhat2^4*MZ2^2*(59 + 48*Nc + 292*SWhat2) + MWhat2*MZ2^5*
           (9 + (5 + 8*Nc)*SWhat2 - 20*SWhat2^2) + MWhat2^3*MZ2^3*(-323 + 37*SWhat2 + 
            8*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*(127 - 5*SWhat2 + 4*SWhat2^2 - 
            8*Nc*(-3 + 5*SWhat2))) - 4*MWhat2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*
           (1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + 4*MWhat2^4*MZ2^2*(29 + 12*Nc + 73*SWhat2) + 
          MWhat2*MZ2^5*(9 + (-22 + 8*Nc)*SWhat2 - 20*SWhat2^2) + 
          MWhat2^3*MZ2^3*(-383 - 8*SWhat2 + 8*Nc*(-7 + 2*SWhat2)) + 
          MWhat2^2*MZ2^4*(142 + 55*SWhat2 + 4*SWhat2^2 - 8*Nc*(-3 + 5*SWhat2))))*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*MZ2^2*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) + ((-16*MWhat2^6*(27 + 11*Nc) + 45*MZ2^6*SWhat2 + 
        9*MWhat2*MZ2^5*(-9 + 44*SWhat2) - 4*MWhat2^5*MZ2*(-711 - 94*Nc + 324*SWhat2 + 
          132*Nc*SWhat2) + MWhat2^2*MZ2^3*(9*MH2*SWhat2 + 
          MZ2*(-900 + (-405 + 98*Nc)*SWhat2 - 324*SWhat2^2)) + 
        MWhat2^3*MZ2^2*(MZ2*Nc*(294 - 454*SWhat2) + 9*MH2*(3 + SWhat2) + 
          9*MZ2*(473 - 188*SWhat2 + 52*SWhat2^2)) + MWhat2^4*MZ2*
         (-45*MH2 + 2*MZ2*(72*(-39 + 19*SWhat2) + Nc*(-337 + 532*SWhat2))))*
       A0i[aa0, MZ2])/(1728*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((-96*MWhat2^4*(4*MWhat2^2 - 5*MWhat2*MZ2 - MZ2^2*(-2 + SWhat2)) + 
        MH2^3*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - 4*MH2^2*MWhat2*(30*MWhat2^3 - 7*MZ2^3*SWhat2 - 
          MWhat2^2*MZ2*(41 + 14*SWhat2) + MWhat2*MZ2^2*(15 + 17*SWhat2)) + 
        4*MH2*MWhat2^2*(78*MWhat2^3 - 11*MZ2^3*SWhat2 + MWhat2*MZ2^2*(39 + 19*SWhat2) - 
          MWhat2^2*MZ2*(103 + 22*SWhat2)))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((-192*MWhat2^6 + 3*MWhat2*MZ2^5*(3 - 13*SWhat2) - 5*MZ2^6*SWhat2 + 
        60*MWhat2^4*MZ2^2*(13 + 6*SWhat2) - 2*MWhat2^3*MZ2^3*(279 + 14*SWhat2) - 
        8*MWhat2^5*MZ2*(41 + 24*SWhat2) + MWhat2^2*MZ2^4*(91 + 102*SWhat2))*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) - 
     (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-5*MWhat2^2 + MZ2^2*SWhat2 + 
        MWhat2*MZ2*(3 + SWhat2))*B0i[bb0, MZ2, MH2, MZ2])/
      (192*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (MWhat2*(96*MWhat2^5 - MZ2^5*SWhat2 - 36*MWhat2^4*MZ2*(5 + 8*SWhat2) - 
        3*MWhat2*MZ2^4*(1 + 15*SWhat2) + 4*MWhat2^3*MZ2^2*(-24 + 25*SWhat2) + 
        3*MWhat2^2*MZ2^3*(-5 + 144*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (192*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (Nc*(32*MWhat2^2*MZ2^3*SWhat2^2*(MWhat2^2 - 3*CWhat2*MWhat2*MZ2 - MZ2^2*SWhat2) + 
        9*MT2^2*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - MT2*MWhat2*MZ2*SWhat2*(64*MWhat2^4 + 
          MWhat2^2*MZ2^2*(111 - 208*SWhat2) + 9*MZ2^4*(5 - 6*SWhat2)*SWhat2 + 
          16*MWhat2^3*MZ2*(-7 + 12*SWhat2) + MWhat2*MZ2^3*(-81 + 43*SWhat2)))*
       A0i[aa0, MT2]*tag[top])/(864*MT2*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (Nc*(2*MWhat2^2*(6*MWhat2^3 + MWhat2*MZ2^2*(3 - 5*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2^2*MZ2*(-7 + 2*SWhat2)) + MT2^2*(-18*MWhat2^3 + 5*MZ2^3*SWhat2 + 
          5*MWhat2^2*MZ2*(5 + 2*SWhat2) - MWhat2*MZ2^2*(9 + 13*SWhat2)) + 
        MT2*MWhat2*(-18*MWhat2^3 + 5*MZ2^3*SWhat2 + 5*MWhat2^2*MZ2*(5 + 2*SWhat2) - 
          MWhat2*MZ2^2*(9 + 13*SWhat2)))*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (96*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (MWhat2*Nc*(MZ2*(32*MWhat2^4 - 17*MZ2^4*SWhat2 - 25*MWhat2^2*MZ2^2*(-5 + 8*SWhat2) + 
          8*MWhat2^3*MZ2*(-11 + 12*SWhat2) + MWhat2*MZ2^3*(-51 + 103*SWhat2)) + 
        MT2*(64*MWhat2^4 - 7*MZ2^4*SWhat2 + 16*MWhat2^3*MZ2*(-11 + 12*SWhat2) - 
          5*MWhat2^2*MZ2^2*(-23 + 80*SWhat2) + MWhat2*MZ2^3*(-21 + 233*SWhat2)))*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(864*MZ2^2*Pi^2*
       (-MWhat2 + MZ2*SWhat2)^3) - (-27*MH2^3*MZ2^3*SWhat2*(13*MWhat2^2 + 5*MZ2^2*SWhat2 - 
         9*MWhat2*MZ2*(1 + SWhat2)) + 4*MWhat2^2*(5184*MWhat2^6 + 
         27*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*tag[top]) + 
         8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + 2*MWhat2^4*MZ2*
          (9*MZ2*(2189 + 156*SWhat2) + 96*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 
           8*MZ2*Nc*(12*SWhat2*(11 + 4*tag[top]) - 5*(62 + 25*tag[top]))) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-2196 + 5371*SWhat2 + 296*SWhat2^2) + 
           78*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (9*MZ2*(-5041 + 6022*SWhat2) + 6*MT2*Nc*(149 - 800*SWhat2)*tag[top] - 
           4*MZ2*Nc*(-1826 - 745*tag[top] + 4*SWhat2*(194 + 55*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + 4*SWhat2*(1755 + 46*Nc + 47*Nc*tag[top])))) - 
       MH2*MWhat2*(25920*MWhat2^6 + 135*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*
            tag[top]) + 40*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-10512 + 27671*SWhat2 + 1480*SWhat2^2) + 
           390*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 20*MZ2*Nc*
            (726 + 291*tag[top] + SWhat2*(-166 + 37*tag[top]))) + 
         MWhat2^3*MZ2^2*(9*MZ2*(-24293 + 30506*SWhat2) + 30*MT2*Nc*(149 - 800*SWhat2)*
            tag[top] - 20*MZ2*Nc*(-1826 - 745*tag[top] + 
             4*SWhat2*(194 + 55*tag[top]))) + 5*MWhat2*MZ2^4*
          (-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + 4*SWhat2*(1944 + 46*Nc + 47*Nc*tag[top]))) + 
         2*MWhat2^4*MZ2*(480*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 
           MZ2*(96507 + 7020*SWhat2 + 40*Nc*(-310 + 132*SWhat2 - 125*tag[top] + 48*
                SWhat2*tag[top])))) + MH2^2*(5184*MWhat2^6 + 
         27*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*tag[top]) + 
         8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + MWhat2^4*MZ2*(9*MZ2*(4219 + 312*SWhat2) + 
           192*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 16*MZ2*Nc*
            (12*SWhat2*(11 + 4*tag[top]) - 5*(62 + 25*tag[top]))) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-2025 + 5581*SWhat2 + 296*SWhat2^2) + 
           78*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (9*MZ2*(-4711 + 6121*SWhat2) + 6*MT2*Nc*(149 - 800*SWhat2)*tag[top] - 
           4*MZ2*Nc*(-1826 - 745*tag[top] + 4*SWhat2*(194 + 55*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + SWhat2*(8019 + 4*Nc*(46 + 47*tag[top]))))))/
      (10368*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3)) + 
   CHl3[2, 2]*
    (-1/192*(SWhat2*(24*MWhat2^4*MZ2*(-12*MWhat2^2 - 3*MZ2^2*SWhat2 + 
           MWhat2*MZ2*(11 + 4*SWhat2)) + MH2^4*(5*MWhat2^3 - 5*MZ2^3*SWhat2 - 
           MWhat2^2*MZ2*(16 + SWhat2) + MWhat2*MZ2^2*(9 + 8*SWhat2)) + 
         3*MH2^3*MWhat2*(-10*MWhat2^3 + 11*MZ2^3*SWhat2 + MWhat2^2*MZ2*(37 + 2*SWhat2) - 
           MWhat2*MZ2^2*(23 + 17*SWhat2)) - 4*MH2*MWhat2^3*(5*MWhat2^3 - 17*MZ2^3*SWhat2 - 
           MWhat2^2*MZ2*(112 + SWhat2) + MWhat2*MZ2^2*(93 + 32*SWhat2)) + 
         3*MH2^2*MWhat2^2*(15*MWhat2^3 - 26*MZ2^3*SWhat2 - MWhat2^2*MZ2*(103 + 3*SWhat2) + 
           MWhat2*MZ2^2*(74 + 43*SWhat2)))*A0i[aa0, MH2])/
       ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((MH2^4*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - 3*MH2^2*MWhat2*(192*MWhat2^6 + 
          24*MWhat2^5*MZ2*(1 - 24*SWhat2) - 10*MZ2^6*SWhat2 + MWhat2^4*MZ2^2*
           (245 + 96*Nc + 584*SWhat2) + 2*MWhat2*MZ2^5*(9 + 2*(-7 + 4*Nc)*SWhat2 - 
            20*SWhat2^2) + MWhat2^2*MZ2^4*(316 + Nc*(48 - 80*SWhat2) + 77*SWhat2 + 
            8*SWhat2^2) + MWhat2^3*MZ2^3*(-817 + 7*SWhat2 + 16*Nc*(-7 + 2*SWhat2))) + 
        MH2*MWhat2^2*(864*MWhat2^6 - 45*MZ2^6*SWhat2 - 108*MWhat2^5*MZ2*(-1 + 24*SWhat2) + 
          12*MWhat2^4*MZ2^2*(98 + 36*Nc + 219*SWhat2) + MWhat2*MZ2^5*
           (81 + (-226 + 72*Nc)*SWhat2 - 180*SWhat2^2) + MWhat2^3*MZ2^3*
           (-3743 - 92*SWhat2 + 72*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*
           (1434 + 551*SWhat2 + 36*SWhat2^2 - 72*Nc*(-3 + 5*SWhat2))) + 
        MH2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*(1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + 
          MWhat2^4*MZ2^2*(59 + 48*Nc + 292*SWhat2) + MWhat2*MZ2^5*
           (9 + (5 + 8*Nc)*SWhat2 - 20*SWhat2^2) + MWhat2^3*MZ2^3*(-323 + 37*SWhat2 + 
            8*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*(127 - 5*SWhat2 + 4*SWhat2^2 - 
            8*Nc*(-3 + 5*SWhat2))) - 4*MWhat2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*
           (1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + 4*MWhat2^4*MZ2^2*(29 + 12*Nc + 73*SWhat2) + 
          MWhat2*MZ2^5*(9 + (-22 + 8*Nc)*SWhat2 - 20*SWhat2^2) + 
          MWhat2^3*MZ2^3*(-383 - 8*SWhat2 + 8*Nc*(-7 + 2*SWhat2)) + 
          MWhat2^2*MZ2^4*(142 + 55*SWhat2 + 4*SWhat2^2 - 8*Nc*(-3 + 5*SWhat2))))*
       A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*MZ2^2*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) + ((-16*MWhat2^6*(27 + 11*Nc) + 45*MZ2^6*SWhat2 + 
        9*MWhat2*MZ2^5*(-9 + 44*SWhat2) - 4*MWhat2^5*MZ2*(-711 - 94*Nc + 324*SWhat2 + 
          132*Nc*SWhat2) + MWhat2^2*MZ2^3*(9*MH2*SWhat2 + 
          MZ2*(-900 + (-405 + 98*Nc)*SWhat2 - 324*SWhat2^2)) + 
        MWhat2^3*MZ2^2*(MZ2*Nc*(294 - 454*SWhat2) + 9*MH2*(3 + SWhat2) + 
          9*MZ2*(473 - 188*SWhat2 + 52*SWhat2^2)) + MWhat2^4*MZ2*
         (-45*MH2 + 2*MZ2*(72*(-39 + 19*SWhat2) + Nc*(-337 + 532*SWhat2))))*
       A0i[aa0, MZ2])/(1728*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((-96*MWhat2^4*(4*MWhat2^2 - 5*MWhat2*MZ2 - MZ2^2*(-2 + SWhat2)) + 
        MH2^3*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - 4*MH2^2*MWhat2*(30*MWhat2^3 - 7*MZ2^3*SWhat2 - 
          MWhat2^2*MZ2*(41 + 14*SWhat2) + MWhat2*MZ2^2*(15 + 17*SWhat2)) + 
        4*MH2*MWhat2^2*(78*MWhat2^3 - 11*MZ2^3*SWhat2 + MWhat2*MZ2^2*(39 + 19*SWhat2) - 
          MWhat2^2*MZ2*(103 + 22*SWhat2)))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((-192*MWhat2^6 + 3*MWhat2*MZ2^5*(3 - 13*SWhat2) - 5*MZ2^6*SWhat2 + 
        60*MWhat2^4*MZ2^2*(13 + 6*SWhat2) - 2*MWhat2^3*MZ2^3*(279 + 14*SWhat2) - 
        8*MWhat2^5*MZ2*(41 + 24*SWhat2) + MWhat2^2*MZ2^4*(91 + 102*SWhat2))*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) - 
     (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-5*MWhat2^2 + MZ2^2*SWhat2 + 
        MWhat2*MZ2*(3 + SWhat2))*B0i[bb0, MZ2, MH2, MZ2])/
      (192*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (MWhat2*(96*MWhat2^5 - MZ2^5*SWhat2 - 36*MWhat2^4*MZ2*(5 + 8*SWhat2) - 
        3*MWhat2*MZ2^4*(1 + 15*SWhat2) + 4*MWhat2^3*MZ2^2*(-24 + 25*SWhat2) + 
        3*MWhat2^2*MZ2^3*(-5 + 144*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (192*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (Nc*(32*MWhat2^2*MZ2^3*SWhat2^2*(MWhat2^2 - 3*CWhat2*MWhat2*MZ2 - MZ2^2*SWhat2) + 
        9*MT2^2*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - MT2*MWhat2*MZ2*SWhat2*(64*MWhat2^4 + 
          MWhat2^2*MZ2^2*(111 - 208*SWhat2) + 9*MZ2^4*(5 - 6*SWhat2)*SWhat2 + 
          16*MWhat2^3*MZ2*(-7 + 12*SWhat2) + MWhat2*MZ2^3*(-81 + 43*SWhat2)))*
       A0i[aa0, MT2]*tag[top])/(864*MT2*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (Nc*(2*MWhat2^2*(6*MWhat2^3 + MWhat2*MZ2^2*(3 - 5*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2^2*MZ2*(-7 + 2*SWhat2)) + MT2^2*(-18*MWhat2^3 + 5*MZ2^3*SWhat2 + 
          5*MWhat2^2*MZ2*(5 + 2*SWhat2) - MWhat2*MZ2^2*(9 + 13*SWhat2)) + 
        MT2*MWhat2*(-18*MWhat2^3 + 5*MZ2^3*SWhat2 + 5*MWhat2^2*MZ2*(5 + 2*SWhat2) - 
          MWhat2*MZ2^2*(9 + 13*SWhat2)))*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (96*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (MWhat2*Nc*(MZ2*(32*MWhat2^4 - 17*MZ2^4*SWhat2 - 25*MWhat2^2*MZ2^2*(-5 + 8*SWhat2) + 
          8*MWhat2^3*MZ2*(-11 + 12*SWhat2) + MWhat2*MZ2^3*(-51 + 103*SWhat2)) + 
        MT2*(64*MWhat2^4 - 7*MZ2^4*SWhat2 + 16*MWhat2^3*MZ2*(-11 + 12*SWhat2) - 
          5*MWhat2^2*MZ2^2*(-23 + 80*SWhat2) + MWhat2*MZ2^3*(-21 + 233*SWhat2)))*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(864*MZ2^2*Pi^2*
       (-MWhat2 + MZ2*SWhat2)^3) - (-27*MH2^3*MZ2^3*SWhat2*(13*MWhat2^2 + 5*MZ2^2*SWhat2 - 
         9*MWhat2*MZ2*(1 + SWhat2)) + 4*MWhat2^2*(5184*MWhat2^6 + 
         27*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*tag[top]) + 
         8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + 2*MWhat2^4*MZ2*
          (9*MZ2*(2189 + 156*SWhat2) + 96*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 
           8*MZ2*Nc*(12*SWhat2*(11 + 4*tag[top]) - 5*(62 + 25*tag[top]))) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-2196 + 5371*SWhat2 + 296*SWhat2^2) + 
           78*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (9*MZ2*(-5041 + 6022*SWhat2) + 6*MT2*Nc*(149 - 800*SWhat2)*tag[top] - 
           4*MZ2*Nc*(-1826 - 745*tag[top] + 4*SWhat2*(194 + 55*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + 4*SWhat2*(1755 + 46*Nc + 47*Nc*tag[top])))) - 
       MH2*MWhat2*(25920*MWhat2^6 + 135*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*
            tag[top]) + 40*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-10512 + 27671*SWhat2 + 1480*SWhat2^2) + 
           390*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 20*MZ2*Nc*
            (726 + 291*tag[top] + SWhat2*(-166 + 37*tag[top]))) + 
         MWhat2^3*MZ2^2*(9*MZ2*(-24293 + 30506*SWhat2) + 30*MT2*Nc*(149 - 800*SWhat2)*
            tag[top] - 20*MZ2*Nc*(-1826 - 745*tag[top] + 
             4*SWhat2*(194 + 55*tag[top]))) + 5*MWhat2*MZ2^4*
          (-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + 4*SWhat2*(1944 + 46*Nc + 47*Nc*tag[top]))) + 
         2*MWhat2^4*MZ2*(480*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 
           MZ2*(96507 + 7020*SWhat2 + 40*Nc*(-310 + 132*SWhat2 - 125*tag[top] + 48*
                SWhat2*tag[top])))) + MH2^2*(5184*MWhat2^6 + 
         27*MZ2^5*SWhat2*(-5*MZ2 + 2*MT2*Nc*(5 + 6*SWhat2)*tag[top]) + 
         8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + MWhat2^4*MZ2*(9*MZ2*(4219 + 312*SWhat2) + 
           192*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 16*MZ2*Nc*
            (12*SWhat2*(11 + 4*tag[top]) - 5*(62 + 25*tag[top]))) + 
         MWhat2^2*MZ2^3*(-9*MZ2*(-2025 + 5581*SWhat2 + 296*SWhat2^2) + 
           78*MT2*Nc*(12 + 49*SWhat2)*tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (9*MZ2*(-4711 + 6121*SWhat2) + 6*MT2*Nc*(149 - 800*SWhat2)*tag[top] - 
           4*MZ2*Nc*(-1826 - 745*tag[top] + 4*SWhat2*(194 + 55*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 266*SWhat2 + 54*SWhat2^2)*tag[top] + 
           MZ2*(243 + 2664*SWhat2^2 + SWhat2*(8019 + 4*Nc*(46 + 47*tag[top]))))))/
      (10368*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3))) + 
 Class[8]*(((-5*MWhat2*MZ2*SWhat2)/(16*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     (3*MZ2*SWhat2*A0i[aa0, MWhat2])/(8*Pi^2*(MWhat2 - MZ2*SWhat2)))*Cll[1, 1, 2, 2] + 
   Clq3[1, 1, 3, 3]*((3*MT2*MZ2*SWhat2*tag[top])/(32*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     (3*MZ2*SWhat2*A0i[aa0, MT2]*tag[top])/(16*Pi^2*(MWhat2 - MZ2*SWhat2))) + 
   Clq3[2, 2, 3, 3]*((3*MT2*MZ2*SWhat2*tag[top])/(32*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     (3*MZ2*SWhat2*A0i[aa0, MT2]*tag[top])/(16*Pi^2*(MWhat2 - MZ2*SWhat2))) + 
   Cll[1, 2, 2, 1]*
    (-1/192*(SWhat2*(24*MWhat2^4*MZ2*(12*MWhat2^2 + 3*MZ2^2*SWhat2 - 
           MWhat2*MZ2*(11 + 4*SWhat2)) + MH2^4*(-5*MWhat2^3 + 5*MZ2^3*SWhat2 + 
           MWhat2^2*MZ2*(16 + SWhat2) - MWhat2*MZ2^2*(9 + 8*SWhat2)) + 
         3*MH2^3*MWhat2*(10*MWhat2^3 - 11*MZ2^3*SWhat2 - MWhat2^2*MZ2*(37 + 2*SWhat2) + 
           MWhat2*MZ2^2*(23 + 17*SWhat2)) + 4*MH2*MWhat2^3*(5*MWhat2^3 - 17*MZ2^3*SWhat2 - 
           MWhat2^2*MZ2*(112 + SWhat2) + MWhat2*MZ2^2*(93 + 32*SWhat2)) - 
         3*MH2^2*MWhat2^2*(15*MWhat2^3 - 26*MZ2^3*SWhat2 - MWhat2^2*MZ2*(103 + 3*SWhat2) + 
           MWhat2*MZ2^2*(74 + 43*SWhat2)))*A0i[aa0, MH2])/
       ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) - 
     ((MH2^4*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - 3*MH2^2*MWhat2*(192*MWhat2^6 + 
          24*MWhat2^5*MZ2*(1 - 24*SWhat2) + MWhat2^2*MZ2^4*(316 + Nc*(48 - 80*SWhat2) - 
            3*SWhat2) - 10*MZ2^6*SWhat2 + MWhat2^4*MZ2^2*(237 + 96*Nc + 584*SWhat2) + 
          2*MWhat2*MZ2^5*(9 + 2*(-7 + 4*Nc)*SWhat2) + MWhat2^3*MZ2^3*
           (-777 + 23*SWhat2 + 16*Nc*(-7 + 2*SWhat2))) + 
        MH2*MWhat2^2*(864*MWhat2^6 - 45*MZ2^6*SWhat2 - 108*MWhat2^5*MZ2*(-1 + 24*SWhat2) + 
          12*MWhat2^4*MZ2^2*(95 + 36*Nc + 219*SWhat2) + MWhat2*MZ2^5*
           (81 + (-226 + 72*Nc)*SWhat2) + MWhat2^3*MZ2^3*(-3563 - 20*SWhat2 + 
            72*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*(1434 + 191*SWhat2 - 
            72*Nc*(-3 + 5*SWhat2))) + MH2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*
           (1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + MWhat2^4*MZ2^2*(55 + 48*Nc + 292*SWhat2) + 
          MWhat2*MZ2^5*(9 + (5 + 8*Nc)*SWhat2) + MWhat2^3*MZ2^3*(-303 + 45*SWhat2 + 
            8*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*(127 - 45*SWhat2 - 
            8*Nc*(-3 + 5*SWhat2))) - 4*MWhat2^3*(96*MWhat2^6 + 12*MWhat2^5*MZ2*
           (1 - 24*SWhat2) - 5*MZ2^6*SWhat2 + 4*MWhat2^4*MZ2^2*(28 + 12*Nc + 73*SWhat2) + 
          MWhat2*MZ2^5*(9 + (-22 + 8*Nc)*SWhat2) + MWhat2^3*MZ2^3*
           (-363 + 8*Nc*(-7 + 2*SWhat2)) + MWhat2^2*MZ2^4*(142 + 15*SWhat2 - 
            8*Nc*(-3 + 5*SWhat2))))*A0i[aa0, MWhat2])/(192*(MH2 - 4*MWhat2)*
       (MH2 - MWhat2)^2*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((16*MWhat2^6*(27 + 11*Nc) + MWhat2^4*MZ2*(45*MH2 + 
          2*MZ2*(3132 + Nc*(337 - 532*SWhat2) - 1188*SWhat2)) - 45*MZ2^6*SWhat2 - 
        9*MWhat2*MZ2^5*(-9 + 44*SWhat2 + 36*SWhat2^2) + 8*MWhat2^5*MZ2*
         (54*(-7 + 3*SWhat2) + Nc*(-47 + 66*SWhat2)) - MWhat2^3*MZ2^2*
         (MZ2*Nc*(294 - 454*SWhat2) + 9*MH2*(3 + SWhat2) + 
          9*MZ2*(509 - 44*SWhat2 + 72*SWhat2^2)) + MWhat2^2*MZ2^3*
         (-9*MH2*SWhat2 + MZ2*(900 + (1053 - 98*Nc)*SWhat2 + 972*SWhat2^2)))*
       A0i[aa0, MZ2])/(1728*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((96*MWhat2^4*(4*MWhat2^2 - 5*MWhat2*MZ2 - MZ2^2*(-2 + SWhat2)) + 
        MH2^3*(-18*MWhat2^3 + 5*MZ2^3*SWhat2 + 5*MWhat2^2*MZ2*(5 + 2*SWhat2) - 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) + 4*MH2^2*MWhat2*(30*MWhat2^3 - 7*MZ2^3*SWhat2 - 
          MWhat2^2*MZ2*(41 + 14*SWhat2) + MWhat2*MZ2^2*(15 + 17*SWhat2)) - 
        4*MH2*MWhat2^2*(78*MWhat2^3 - 11*MZ2^3*SWhat2 + MWhat2*MZ2^2*(39 + 19*SWhat2) - 
          MWhat2^2*MZ2*(103 + 22*SWhat2)))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (192*(MH2 - 4*MWhat2)*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((192*MWhat2^6 + 5*MZ2^6*SWhat2 - 60*MWhat2^4*MZ2^2*(13 + 6*SWhat2) + 
        3*MWhat2*MZ2^5*(-3 + 13*SWhat2) + 2*MWhat2^3*MZ2^3*(279 + 14*SWhat2) + 
        8*MWhat2^5*MZ2*(41 + 24*SWhat2) - MWhat2^2*MZ2^4*(91 + 102*SWhat2))*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(192*MWhat2*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-5*MWhat2^2 + MZ2^2*SWhat2 + 
        MWhat2*MZ2*(3 + SWhat2))*B0i[bb0, MZ2, MH2, MZ2])/
      (192*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (MWhat2*(-96*MWhat2^5 + 3*MWhat2^2*MZ2^3*(5 - 144*SWhat2) + 
        4*MWhat2^3*MZ2^2*(24 - 25*SWhat2) + MZ2^5*SWhat2 + 36*MWhat2^4*MZ2*(5 + 8*SWhat2) + 
        3*MWhat2*MZ2^4*(1 + 15*SWhat2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (192*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) - 
     (Nc*(32*MWhat2^2*MZ2^3*SWhat2^2*(MWhat2^2 - 3*CWhat2*MWhat2*MZ2 - MZ2^2*SWhat2) + 
        9*MT2^2*MZ2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)) - MT2*MWhat2*MZ2*SWhat2*(64*MWhat2^4 + 
          MWhat2^2*MZ2^2*(165 - 208*SWhat2) + 45*MZ2^4*SWhat2 + 16*MWhat2^3*MZ2*
           (-7 + 12*SWhat2) - MWhat2*MZ2^3*(81 + 65*SWhat2)))*A0i[aa0, MT2]*tag[top])/
      (864*MT2*MWhat2*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (Nc*(-2*MWhat2^2*(6*MWhat2^3 + MWhat2*MZ2^2*(3 - 5*SWhat2) + MZ2^3*SWhat2 + 
          MWhat2^2*MZ2*(-7 + 2*SWhat2)) + MT2^2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 
          5*MWhat2^2*MZ2*(5 + 2*SWhat2) + MWhat2*MZ2^2*(9 + 13*SWhat2)) + 
        MT2*MWhat2*(18*MWhat2^3 - 5*MZ2^3*SWhat2 - 5*MWhat2^2*MZ2*(5 + 2*SWhat2) + 
          MWhat2*MZ2^2*(9 + 13*SWhat2)))*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (96*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (MWhat2*Nc*(MZ2*(-32*MWhat2^4 + MWhat2*MZ2^3*(51 - 103*SWhat2) + 
          MWhat2^3*MZ2*(88 - 96*SWhat2) + 17*MZ2^4*SWhat2 + 25*MWhat2^2*MZ2^2*
           (-5 + 8*SWhat2)) + MT2*(-64*MWhat2^4 + MWhat2*MZ2^3*(21 - 233*SWhat2) + 
          16*MWhat2^3*MZ2*(11 - 12*SWhat2) + 7*MZ2^4*SWhat2 + 5*MWhat2^2*MZ2^2*
           (-23 + 80*SWhat2)))*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
      (864*MZ2^2*Pi^2*(-MWhat2 + MZ2*SWhat2)^3) + 
     (-27*MH2^3*MZ2^3*SWhat2*(13*MWhat2^2 + 5*MZ2^2*SWhat2 - 9*MWhat2*MZ2*(1 + SWhat2)) + 
       4*MWhat2^2*(5184*MWhat2^6 - 135*MZ2^5*SWhat2*(MZ2 + 12*MZ2*SWhat2 - 
           2*MT2*Nc*tag[top]) + 8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) + 
         2*MWhat2^4*MZ2*(27*MZ2*(719 + 52*SWhat2) + 96*MT2*Nc*(-11 + 12*SWhat2)*
            tag[top] + 8*MZ2*Nc*(12*SWhat2*(11 + 4*tag[top]) - 
             5*(62 + 25*tag[top]))) + MWhat2^2*MZ2^3*
          (-81*MZ2*(-224 + 651*SWhat2 + 40*SWhat2^2) + 6*MT2*Nc*(102 + 529*SWhat2)*
            tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (1107*MZ2*(-39 + 50*SWhat2) + 6*MT2*Nc*(203 - 800*SWhat2)*tag[top] - 
           4*MZ2*Nc*(-1826 - 745*tag[top] + 4*SWhat2*(194 + 55*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 158*SWhat2)*tag[top] + 
           MZ2*(243 + 4860*SWhat2^2 + 4*SWhat2*(2565 + 46*Nc + 47*Nc*tag[top])))) - 
       MH2*MWhat2*(25920*MWhat2^6 - 675*MZ2^5*SWhat2*(MZ2 + 12*MZ2*SWhat2 - 
           2*MT2*Nc*tag[top]) + 40*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) + 
         MWhat2^2*MZ2^3*(-27*MZ2*(-3204 + 10037*SWhat2 + 600*SWhat2^2) + 
           30*MT2*Nc*(102 + 529*SWhat2)*tag[top] - 20*MZ2*Nc*
            (726 + 291*tag[top] + SWhat2*(-166 + 37*tag[top]))) + 
         MWhat2^3*MZ2^2*(27*MZ2*(-7691 + 10382*SWhat2) + 30*MT2*Nc*(203 - 800*SWhat2)*
            tag[top] - 20*MZ2*Nc*(-1826 - 745*tag[top] + 
             4*SWhat2*(194 + 55*tag[top]))) + 5*MWhat2*MZ2^4*
          (-6*MT2*Nc*(81 + 158*SWhat2)*tag[top] + MZ2*(243 + 4860*SWhat2^2 + 
             4*SWhat2*(2754 + 46*Nc + 47*Nc*tag[top]))) + 
         2*MWhat2^4*MZ2*(480*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + 
           MZ2*(95067 + 7020*SWhat2 + 40*Nc*(-310 + 132*SWhat2 - 125*tag[top] + 48*
                SWhat2*tag[top])))) + MH2^2*(5184*MWhat2^6 - 
         135*MZ2^5*SWhat2*(MZ2 + 12*MZ2*SWhat2 - 2*MT2*Nc*tag[top]) + 
         8*MWhat2^5*(-27*MZ2*(89 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + MWhat2^4*MZ2*
          (192*MT2*Nc*(-11 + 12*SWhat2)*tag[top] + MZ2*(37395 + 2808*SWhat2 + 
             192*Nc*SWhat2*(11 + 4*tag[top]) - 80*Nc*(62 + 25*tag[top]))) + 
         MWhat2^2*MZ2^3*(-27*MZ2*(-615 + 2023*SWhat2 + 120*SWhat2^2) + 
           6*MT2*Nc*(102 + 529*SWhat2)*tag[top] - 4*MZ2*Nc*(726 + 291*tag[top] + 
             SWhat2*(-166 + 37*tag[top]))) + MWhat2^3*MZ2^2*
          (6*MT2*Nc*(203 - 800*SWhat2)*tag[top] + MZ2*(-40203 + 56241*SWhat2 - 
             4*Nc*(-1826 + 776*SWhat2 - 745*tag[top] + 220*SWhat2*tag[top]))) + 
         MWhat2*MZ2^4*(-6*MT2*Nc*(81 + 158*SWhat2)*tag[top] + 
           MZ2*(243 + 4860*SWhat2^2 + SWhat2*(11259 + 4*Nc*(46 + 47*tag[top]))))))/
      (10368*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ2^2*Pi^2*(MWhat2 - MZ2*SWhat2)^3))) + 
 Class[3]*(CHbox*(-1/288*((3*MH2 + 7*MWhat2)*MZ2*SWhat2)/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((MH2*MWhat2*(MWhat2 - 4*MZ2) + 12*MWhat2^2*MZ2 + MH2^2*(-MWhat2 + MZ2))*SWhat2*
       A0i[aa0, MH2])/(48*MWhat2*(-MH2 + MWhat2)*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((MWhat2^2*(13*MWhat2 - 11*MZ2) + MH2^2*(2*MWhat2 - MZ2) + 
        3*MH2*MWhat2*(-2*MWhat2 + MZ2))*A0i[aa0, MWhat2])/(48*MWhat2*(-MH2 + MWhat2)*Pi^2*
       (MWhat2 - MZ2*SWhat2)) - (CWhat2*(MH2 - 2*MZ2)*A0i[aa0, MZ2])/
      (48*Pi^2*(-MWhat2 + MZ2*SWhat2)) - ((MH2^2 - 4*MH2*MWhat2 + 12*MWhat2^2)*
       (2*MWhat2 - MZ2)*B0i[bb0, MWhat2, MH2, MWhat2])/(48*MWhat2*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     (CWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHD*(-1/384*((MH2^4*(5*MWhat2^4 + 2*MWhat*MWhat2^(5/2)*MZ2 + 7*MWhat2^2*MZ2^2 + 
           2*MWhat*Sqrt[MWhat2]*MZ2^3*SWhat2 - 2*MZ2^4*SWhat2^2 - 2*MWhat*MWhat2^(3/2)*MZ2^2*
            (1 + SWhat2) - MWhat2^3*MZ2*(12 + SWhat2) + MWhat2*MZ2^3*SWhat2*(-1 + 4*SWhat2)) + 
         24*MWhat2^4*MZ2*(4*MWhat2^3 - 4*MWhat*MWhat2^(3/2)*MZ2 + 7*MWhat2^2*MZ2*
            (1 - 4*SWhat2) + 4*MWhat*Sqrt[MWhat2]*MZ2^2*SWhat2 - 4*MZ2^3*SWhat2^2 + 
           MWhat2*MZ2^2*SWhat2*(5 + 16*SWhat2)) - 3*MH2^3*MWhat2*(10*MWhat2^4 + 
           4*MWhat*MWhat2^(5/2)*MZ2 + MWhat2^2*MZ2^2*(17 - 27*SWhat2) + 
           6*MWhat*Sqrt[MWhat2]*MZ2^3*SWhat2 - 6*MZ2^4*SWhat2^2 - 2*MWhat*MWhat2^(3/2)*MZ2^2*
            (3 + 2*SWhat2) - MWhat2^3*MZ2*(15 + 2*SWhat2) + MWhat2*MZ2^3*SWhat2*
            (1 + 22*SWhat2)) + 3*MH2^2*MWhat2^2*(15*MWhat2^4 + 6*MWhat*MWhat2^(5/2)*MZ2 + 
           5*MWhat2^2*MZ2^2*(10 - 37*SWhat2) + MWhat2^3*MZ2*(11 - 3*SWhat2) + 
           24*MWhat*Sqrt[MWhat2]*MZ2^3*SWhat2 - 24*MZ2^4*SWhat2^2 - 6*MWhat*MWhat2^(3/2)*MZ2^2*
            (4 + SWhat2) + 2*MWhat2*MZ2^3*SWhat2*(11 + 57*SWhat2)) - 
         4*MH2*MWhat2^3*(5*MWhat2^4 + 2*MWhat*MWhat2^(5/2)*MZ2 + 5*MWhat2^2*MZ2^2*
            (11 - 60*SWhat2) - MWhat2^3*MZ2*(-54 + SWhat2) + 38*MWhat*Sqrt[MWhat2]*MZ2^3*
            SWhat2 - 38*MZ2^4*SWhat2^2 - 2*MWhat*MWhat2^(3/2)*MZ2^2*(19 + SWhat2) + 
           MWhat2*MZ2^3*SWhat2*(59 + 166*SWhat2)))*A0i[aa0, MH2])/
       ((MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*MZ2*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((MH2^4*MZ2^2*(10*MWhat2^4 + 4*MWhat*MWhat2^(5/2)*MZ2 + 2*MWhat*Sqrt[MWhat2]*MZ2^3*
           SWhat2 - 2*MZ2^4*SWhat2^2 - 2*MWhat*MWhat2^(3/2)*MZ2^2*(1 + 2*SWhat2) + 
          MWhat2^3*MZ2*(-19 + 6*SWhat2) + MWhat2*MZ2^3*SWhat2*(-1 + 6*SWhat2) + 
          MWhat2^2*MZ2^2*(7 + SWhat2 - 8*SWhat2^2)) + MH2*MWhat2^2*
         (864*MWhat2^7 - 864*MWhat*MWhat2^(11/2)*MZ2 + 4*MWhat2^5*MZ2^2*
           (5 + 36*Nc - 207*SWhat2) + 8*MWhat*MWhat2^(7/2)*MZ2^3*(133 + 36*Nc - 
            63*SWhat2) + 18*MWhat*Sqrt[MWhat2]*MZ2^6*SWhat2 + 18*MZ2^7*SWhat2^2 + 
          72*MWhat*MWhat2^(9/2)*MZ2^2*(7 + 12*SWhat2) - 108*MWhat2^6*MZ2*(-17 + 24*SWhat2) + 
          MWhat2*MZ2^6*SWhat2*(-81 + 80*SWhat2) + 2*MWhat*MWhat2^(3/2)*MZ2^5*
           (-9 + (311 + 72*Nc)*SWhat2) + MWhat2^2*MZ2^5*(99 + (-386 + 72*Nc)*SWhat2 - 
            834*SWhat2^2) - 2*MWhat*MWhat2^(5/2)*MZ2^4*(311 + 532*SWhat2 + 
            72*Nc*(1 + 2*SWhat2)) + MWhat2^4*MZ2^3*(-4397 + 2220*SWhat2 + 1728*SWhat2^2 + 
            72*Nc*(-7 + 10*SWhat2)) + MWhat2^3*MZ2^4*(1514 + 1859*SWhat2 - 
            1120*SWhat2^2 - 72*Nc*(-3 + 5*SWhat2 + 4*SWhat2^2))) - 
        3*MH2^2*MWhat2*(192*MWhat2^7 - 192*MWhat*MWhat2^(11/2)*MZ2 + 
          MWhat2^5*MZ2^2*(-37 + 32*Nc - 184*SWhat2) + 2*MWhat*MWhat2^(7/2)*MZ2^3*
           (121 + 32*Nc - 56*SWhat2) + 24*MWhat2^6*MZ2*(17 - 24*SWhat2) + 
          4*MWhat*Sqrt[MWhat2]*MZ2^6*SWhat2 + 4*MZ2^7*SWhat2^2 + 2*MWhat2*MZ2^6*SWhat2*
           (-9 + 4*SWhat2) + 16*MWhat*MWhat2^(9/2)*MZ2^2*(7 + 12*SWhat2) + 
          4*MWhat*MWhat2^(3/2)*MZ2^5*(-1 + (37 + 8*Nc)*SWhat2) + 
          2*MWhat2^2*MZ2^5*(11 + (-22 + 8*Nc)*SWhat2 - 71*SWhat2^2) - 
          2*MWhat*MWhat2^(5/2)*MZ2^4*(74 + 121*SWhat2 + 16*Nc*(1 + 2*SWhat2)) + 
          MWhat2^4*MZ2^3*(-919 + 571*SWhat2 + 384*SWhat2^2 + 16*Nc*(-7 + 10*SWhat2)) + 
          MWhat2^3*MZ2^4*(324 + 281*SWhat2 - 274*SWhat2^2 - 16*Nc*(-3 + 5*SWhat2 + 
              4*SWhat2^2))) + MH2^3*(96*MWhat2^7 - 96*MWhat*MWhat2^(11/2)*MZ2 + 
          MWhat2^5*MZ2^2*(-55 + 16*Nc - 92*SWhat2) + 2*MWhat*MWhat2^(7/2)*MZ2^3*
           (53 + 16*Nc - 28*SWhat2) + 12*MWhat2^6*MZ2*(17 - 24*SWhat2) + 
          2*MWhat*Sqrt[MWhat2]*MZ2^6*SWhat2 + 2*MZ2^7*SWhat2^2 + MWhat2*MZ2^6*SWhat2*
           (-9 + 10*SWhat2) + 8*MWhat*MWhat2^(9/2)*MZ2^2*(7 + 12*SWhat2) + 
          2*MWhat*MWhat2^(3/2)*MZ2^5*(-1 + (34 + 8*Nc)*SWhat2) + 
          MWhat2^2*MZ2^5*(11 + (-15 + 8*Nc)*SWhat2 - 86*SWhat2^2) - 
          2*MWhat*MWhat2^(5/2)*MZ2^4*(34 + 53*SWhat2 + 8*Nc*(1 + 2*SWhat2)) + 
          MWhat2^4*MZ2^3*(-389 + 265*SWhat2 + 192*SWhat2^2 + 8*Nc*(-7 + 10*SWhat2)) + 
          MWhat2^3*MZ2^4*(137 + 127*SWhat2 - 110*SWhat2^2 - 
            8*Nc*(-3 + 5*SWhat2 + 4*SWhat2^2))) - 
        4*MWhat2^3*(96*MWhat2^7 - 96*MWhat*MWhat2^(11/2)*MZ2 + 12*MWhat2^6*MZ2*
           (17 - 24*SWhat2) + 4*MWhat2^5*MZ2^2*(2 + 4*Nc - 23*SWhat2) + 
          8*MWhat*MWhat2^(7/2)*MZ2^3*(14 + 4*Nc - 7*SWhat2) + 2*MWhat*Sqrt[MWhat2]*MZ2^6*
           SWhat2 + 2*MZ2^7*SWhat2^2 + 8*MWhat*MWhat2^(9/2)*MZ2^2*(7 + 12*SWhat2) + 
          MWhat2*MZ2^6*SWhat2*(-9 + 16*SWhat2) + 2*MWhat*MWhat2^(3/2)*MZ2^5*
           (-1 + (31 + 8*Nc)*SWhat2) + MWhat2^2*MZ2^5*(11 + (-54 + 8*Nc)*SWhat2 - 
            122*SWhat2^2) - 2*MWhat*MWhat2^(5/2)*MZ2^4*(31 + 56*SWhat2 + 
            8*Nc*(1 + 2*SWhat2)) + MWhat2^4*MZ2^3*(-485 + 208*SWhat2 + 192*SWhat2^2 + 
            8*Nc*(-7 + 10*SWhat2)) + MWhat2^3*MZ2^4*(158 + 259*SWhat2 - 104*SWhat2^2 - 
            8*Nc*(-3 + 5*SWhat2 + 4*SWhat2^2))))*A0i[aa0, MWhat2])/
      (384*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2*MZ2^3*Pi^2*SWhat2*
       (MWhat2 - MZ2*SWhat2)^3) - ((16*MWhat2^7*(27 + 11*Nc) + 32*MWhat*MWhat2^(11/2)*MZ2*
         (27 + 11*Nc) + MWhat2^5*MZ2*(45*MH2 + 2*MZ2*(Nc*(325 - 196*SWhat2) - 
            756*(-5 + SWhat2))) + 18*MWhat*Sqrt[MWhat2]*MZ2^6*SWhat2 + 18*MZ2^7*SWhat2^2 + 
        18*MWhat*MWhat2^(3/2)*MZ2^5*(-1 + 15*SWhat2) + 9*MWhat2*MZ2^6*SWhat2*(-9 + 28*SWhat2) - 
        16*MWhat*MWhat2^(9/2)*MZ2^2*(135 + 23*Nc + 54*SWhat2 + 22*Nc*SWhat2) + 
        8*MWhat2^6*MZ2*(54*(-8 + 3*SWhat2) + Nc*(-89 + 66*SWhat2)) + 
        2*MWhat*MWhat2^(7/2)*MZ2^2*(9*MH2 + 2*MZ2*(414 + 49*Nc + 540*SWhat2 + 
            92*Nc*SWhat2)) - 2*MWhat*MWhat2^(5/2)*MZ2^3*(9*MH2*SWhat2 + 
          MZ2*(135 + 828*SWhat2 + 98*Nc*SWhat2)) - 9*MWhat2^2*MZ2^4*
         (4*MH2*SWhat2^2 + MZ2*(-11 + 100*SWhat2 + 178*SWhat2^2)) - 
        MWhat2^4*MZ2^2*(9*MH2*(7 + SWhat2) + 9*MZ2*(651 + 244*SWhat2 + 120*SWhat2^2) + 
          MZ2*Nc*(294 - 502*SWhat2 + 336*SWhat2^2)) + MWhat2^3*MZ2^3*
         (63*MH2*SWhat2 + MZ2*(1152 + (3609 - 98*Nc)*SWhat2 + (2268 - 24*Nc)*
             SWhat2^2)))*A0i[aa0, MZ2])/(3456*MWhat2*MZ2^3*Pi^2*SWhat2*
       (MWhat2 - MZ2*SWhat2)^3) - 
     ((4*MH2*MWhat2^2*(22*MWhat2^4 + 28*MWhat*MWhat2^(5/2)*MZ2 + 14*MWhat*Sqrt[MWhat2]*MZ2^3*
           SWhat2 - 14*MZ2^4*SWhat2^2 - 14*MWhat*MWhat2^(3/2)*MZ2^2*(1 + 2*SWhat2) + 
          MWhat2*MZ2^3*SWhat2*(17 + 42*SWhat2) + MWhat2^3*MZ2*(-61 + 90*SWhat2) + 
          MWhat2^2*MZ2^2*(25 - 65*SWhat2 - 56*SWhat2^2)) - 4*MH2^2*MWhat2*
         (14*MWhat2^4 + 8*MWhat*MWhat2^(5/2)*MZ2 + 4*MWhat*Sqrt[MWhat2]*MZ2^3*SWhat2 - 
          4*MZ2^4*SWhat2^2 - 4*MWhat*MWhat2^(3/2)*MZ2^2*(1 + 2*SWhat2) + 
          MWhat2*MZ2^3*SWhat2*(1 + 12*SWhat2) + MWhat2^3*MZ2*(-29 + 18*SWhat2) + 
          MWhat2^2*MZ2^2*(11 - 7*SWhat2 - 16*SWhat2^2)) + 
        MH2^3*(10*MWhat2^4 + 4*MWhat*MWhat2^(5/2)*MZ2 + 2*MWhat*Sqrt[MWhat2]*MZ2^3*SWhat2 - 
          2*MZ2^4*SWhat2^2 - 2*MWhat*MWhat2^(3/2)*MZ2^2*(1 + 2*SWhat2) + 
          MWhat2^3*MZ2*(-19 + 6*SWhat2) + MWhat2*MZ2^3*SWhat2*(-1 + 6*SWhat2) + 
          MWhat2^2*MZ2^2*(7 + SWhat2 - 8*SWhat2^2)) - 96*MWhat2^3*MZ2*
         (-(MZ2^3*SWhat2^2) + MWhat2*MZ2^2*SWhat2*(2 + 3*SWhat2) + MWhat2^3*(-2 + 8*SWhat2) + 
          MWhat*Sqrt[MWhat2]*(2*MWhat2 - MZ2)*(MWhat2 - MZ2*SWhat2) + 
          MWhat2^2*MZ2*(1 - 7*SWhat2 - 4*SWhat2^2)))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (384*MWhat2*(-MH2 + 4*MWhat2)*MZ2*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) - 
     ((192*MWhat2^7 + 192*MWhat*MWhat2^(11/2)*MZ2 + 2*MWhat*MWhat2^(3/2)*MZ2^5*
         (1 - 14*SWhat2) + 16*MWhat*MWhat2^(9/2)*MZ2^2*(11 - 12*SWhat2) - 
        2*MWhat*Sqrt[MWhat2]*MZ2^6*SWhat2 + MWhat2*MZ2^6*(9 - 26*SWhat2)*SWhat2 - 
        2*MZ2^7*SWhat2^2 + 12*MWhat2^5*MZ2^2*(-91 + 18*SWhat2) - 
        8*MWhat*MWhat2^(7/2)*MZ2^3*(25 + 22*SWhat2) + 8*MWhat2^6*MZ2*(5 + 24*SWhat2) + 
        4*MWhat*MWhat2^(5/2)*MZ2^4*(7 + 50*SWhat2) + 2*MWhat2^4*MZ2^3*
         (395 + 326*SWhat2 - 144*SWhat2^2) + MWhat2^2*MZ2^5*(-11 + 91*SWhat2 + 
          232*SWhat2^2) - MWhat2^3*MZ2^4*(117 + 566*SWhat2 + 312*SWhat2^2))*
       B0i[bb0, MWhat2, MWhat2, MZ2])/(384*MWhat2*MZ2^2*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) + 
     (MWhat2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-5*MWhat2^3 - 2*MWhat*MWhat2^(3/2)*MZ2 + 
        2*MWhat*Sqrt[MWhat2]*MZ2^2*SWhat2 - 7*MWhat2*MZ2^2*SWhat2 + 4*MZ2^3*SWhat2^2 + 
        MWhat2^2*MZ2*(7 + SWhat2))*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ2^2*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) - 
     (MWhat2*(96*MWhat2^6 - 96*MWhat*MWhat2^(9/2)*MZ2 + 12*MWhat2^5*MZ2*(1 - 24*SWhat2) + 
        2*MWhat*MWhat2^(3/2)*MZ2^4*(1 - 16*SWhat2) - 2*MWhat*Sqrt[MWhat2]*MZ2^5*SWhat2 + 
        MWhat2*MZ2^5*(7 - 64*SWhat2)*SWhat2 - 4*MZ2^6*SWhat2^2 + 8*MWhat*MWhat2^(7/2)*MZ2^2*
         (-17 + 12*SWhat2) + 8*MWhat*MWhat2^(5/2)*MZ2^3*(4 + 17*SWhat2) - 
        4*MWhat2^4*MZ2^2*(-44 + 71*SWhat2) + MWhat2^3*MZ2^3*(-79 - 112*SWhat2 + 
          192*SWhat2^2) + MWhat2^2*MZ2^4*(-7 + 83*SWhat2 + 272*SWhat2^2))*
       B0i[bb0, MZ2, MWhat2, MWhat2])/(384*MZ2^3*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) + 
     (Nc*(32*MWhat2^2*MZ2^3*SWhat2^2*(MWhat2^(5/2) + 2*MWhat*MWhat2*MZ2 - 
          3*CWhat2*MWhat2^(3/2)*MZ2 - 2*MWhat*MZ2^2*SWhat2 - Sqrt[MWhat2]*MZ2^2*SWhat2) - 
        MT2*MWhat2*MZ2*SWhat2*(64*MWhat2^(9/2) + 128*MWhat*MWhat2^3*MZ2 + 
          MWhat2^(5/2)*MZ2^2*(57 - 16*SWhat2) - 18*MWhat*MZ2^4*SWhat2 - 
          32*MWhat*MWhat2^2*MZ2^2*(1 + 4*SWhat2) + 16*MWhat2^(7/2)*MZ2*(-13 + 12*SWhat2) - 
          9*Sqrt[MWhat2]*MZ2^4*SWhat2*(-5 + 12*SWhat2) + 2*MWhat*MWhat2*MZ2^3*(9 + 16*SWhat2) + 
          MWhat2^(3/2)*MZ2^3*(-81 + 151*SWhat2 - 96*SWhat2^2)) + 
        9*MT2^2*MZ2^2*(14*MWhat2^(7/2) + 4*MWhat*MWhat2^2*MZ2 + 2*MWhat*MZ2^3*SWhat2 - 
          5*Sqrt[MWhat2]*MZ2^3*SWhat2 - 2*MWhat*MWhat2*MZ2^2*(1 + 2*SWhat2) - 
          MWhat2^(5/2)*MZ2*(25 + 2*SWhat2) + MWhat2^(3/2)*MZ2^2*(9 + 13*SWhat2 - 
            4*SWhat2^2)))*A0i[aa0, MT2]*tag[top])/(1728*MT2*Sqrt[MWhat2]*MZ2^3*Pi^2*
       SWhat2*(MWhat2 - MZ2*SWhat2)^3) - 
     (Nc*(-2*MWhat2^2*(2*MWhat2^(7/2) + 4*MWhat*MWhat2^2*MZ2 + 2*MWhat*MZ2^3*SWhat2 + 
          Sqrt[MWhat2]*MZ2^3*SWhat2 - 2*MWhat*MWhat2*MZ2^2*(1 + 2*SWhat2) + 
          MWhat2^(5/2)*MZ2*(-7 + 10*SWhat2) + MWhat2^(3/2)*MZ2^2*(3 - 5*SWhat2 - 
            4*SWhat2^2)) + MT2^2*(14*MWhat2^(7/2) + 4*MWhat*MWhat2^2*MZ2 + 
          2*MWhat*MZ2^3*SWhat2 - 5*Sqrt[MWhat2]*MZ2^3*SWhat2 - 2*MWhat*MWhat2*MZ2^2*
           (1 + 2*SWhat2) - MWhat2^(5/2)*MZ2*(25 + 2*SWhat2) + MWhat2^(3/2)*MZ2^2*
           (9 + 13*SWhat2 - 4*SWhat2^2)) + MT2*MWhat2*(14*MWhat2^(7/2) + 4*MWhat*MWhat2^2*MZ2 + 
          2*MWhat*MZ2^3*SWhat2 - 5*Sqrt[MWhat2]*MZ2^3*SWhat2 - 2*MWhat*MWhat2*MZ2^2*
           (1 + 2*SWhat2) - MWhat2^(5/2)*MZ2*(25 + 2*SWhat2) + MWhat2^(3/2)*MZ2^2*
           (9 + 13*SWhat2 - 4*SWhat2^2)))*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (192*Sqrt[MWhat2]*MZ2*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) - 
     (MWhat2^(3/2)*Nc*(MZ2*(32*MWhat2^(9/2) + 64*MWhat*MWhat2^3*MZ2 + 
          MWhat2^(5/2)*MZ2^2*(137 - 104*SWhat2) - 34*MWhat*MZ2^4*SWhat2 - 
          16*MWhat*MWhat2^2*MZ2^2*(5 + 4*SWhat2) + 8*MWhat2^(7/2)*MZ2*(-17 + 12*SWhat2) + 
          Sqrt[MWhat2]*MZ2^4*SWhat2*(-17 + 12*SWhat2) + 2*MWhat*MWhat2*MZ2^3*(17 + 40*SWhat2) + 
          MWhat2^(3/2)*MZ2^3*(-51 + 79*SWhat2 - 48*SWhat2^2)) + 
        MT2*(64*MWhat2^(9/2) + 128*MWhat*MWhat2^3*MZ2 + 13*MWhat2^(5/2)*MZ2^2*
           (19 - 16*SWhat2) - 14*MWhat*MZ2^4*SWhat2 - 32*MWhat*MWhat2^2*MZ2^2*(5 + 4*SWhat2) + 
          16*MWhat2^(7/2)*MZ2*(-17 + 12*SWhat2) + 2*MWhat*MWhat2*MZ2^3*(7 + 80*SWhat2) + 
          Sqrt[MWhat2]*MZ2^4*SWhat2*(-7 + 132*SWhat2) - MWhat2^(3/2)*MZ2^3*
           (21 + 31*SWhat2 + 96*SWhat2^2)))*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
      (1728*MZ2^3*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3) - 
     (27*MH2^3*MZ2^3*SWhat2*(MWhat2^3 - 2*MWhat*MWhat2^(3/2)*MZ2 + 
         MWhat2^2*MZ2*(7 - 19*SWhat2) + 2*MWhat*Sqrt[MWhat2]*MZ2^2*SWhat2 - 2*MZ2^3*SWhat2^2 + 
         MWhat2*MZ2^2*SWhat2*(-1 + 14*SWhat2)) + 4*MWhat2^2*(5184*MWhat2^7 - 
         5184*MWhat*MWhat2^(11/2)*MZ2 + 54*MZ2^7*SWhat2^2 + 54*MWhat*Sqrt[MWhat2]*MZ2^5*SWhat2*
          (MZ2 - 2*MT2*Nc*tag[top]) - 9*MWhat2*MZ2^5*SWhat2*(MZ2*(27 + 8*SWhat2) - 
           6*MT2*Nc*(5 + 12*SWhat2)*tag[top]) + 8*MWhat2^6*(-27*MZ2*(41 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) + 
         16*MWhat*MWhat2^(9/2)*MZ2*(96*MT2*Nc*tag[top] + 
           MZ2*(-837 + 88*Nc + 324*SWhat2 + 32*Nc*tag[top])) - 
         4*MWhat*MWhat2^(7/2)*MZ2^2*(-27*MZ2*(297 + 124*SWhat2) + 
           96*MT2*Nc*(5 + 4*SWhat2)*tag[top] + 8*MZ2*Nc*(82 + 29*tag[top] + 
             4*SWhat2*(11 + 4*tag[top]))) - MWhat2^3*MZ2^3*
          (9*MZ2*(-2188 + 3263*SWhat2 + 392*SWhat2^2) + 6*MT2*Nc*(-210 - 361*SWhat2 + 
             192*SWhat2^2)*tag[top] + 4*MZ2*Nc*(726 + 291*tag[top] + 
             24*SWhat2^2*(2 + tag[top]) + SWhat2*(-214 + 13*tag[top]))) + 
         2*MWhat*MWhat2^(5/2)*MZ2^3*(-81*MZ2*(83 + 198*SWhat2) + 
           6*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 4*MZ2*Nc*(170 + 61*tag[top] + 
             4*SWhat2*(82 + 29*tag[top]))) + MWhat2^4*MZ2^2*
          (9*MZ2*(-6095 + 6214*SWhat2 + 1152*SWhat2^2) + 6*MT2*Nc*(287 - 416*SWhat2)*
            tag[top] - 4*MZ2*Nc*(-1802 - 733*tag[top] + 
             4*SWhat2*(170 + 43*tag[top]))) - 2*MWhat*MWhat2^(3/2)*MZ2^4*
          (6*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
           MZ2*(27 + SWhat2*(-6723 + 680*Nc + 244*Nc*tag[top]))) + 
         2*MWhat2^5*MZ2*(96*MT2*Nc*(-17 + 12*SWhat2)*tag[top] + 
           MZ2*(19269 - 8964*SWhat2 + 8*Nc*(-322 + 132*SWhat2 - 131*tag[top] + 48*
                SWhat2*tag[top]))) + MWhat2^2*MZ2^4*
          (6*MT2*Nc*(-81 - 374*SWhat2 + 84*SWhat2^2)*tag[top] + 
           MZ2*(297 - 6*SWhat2^2*(1137 + 8*Nc*(2 + tag[top])) + 
             4*SWhat2*(1791 + Nc*(46 + 47*tag[top]))))) + 
       MH2^2*(5184*MWhat2^7 - 5184*MWhat*MWhat2^(11/2)*MZ2 + 54*MZ2^7*SWhat2^2 + 
         54*MWhat*Sqrt[MWhat2]*MZ2^5*SWhat2*(MZ2 - 2*MT2*Nc*tag[top]) + 
         9*MWhat2*MZ2^5*SWhat2*(MZ2*(-27 + 22*SWhat2) + 6*MT2*Nc*(5 + 12*SWhat2)*
            tag[top]) + 8*MWhat2^6*(-27*MZ2*(41 + 72*SWhat2) + 96*MT2*Nc*tag[top] + 
           8*MZ2*Nc*(11 + 4*tag[top])) + 16*MWhat*MWhat2^(9/2)*MZ2*
          (96*MT2*Nc*tag[top] + MZ2*(-837 + 88*Nc + 324*SWhat2 + 
             32*Nc*tag[top])) - 2*MWhat*MWhat2^(7/2)*MZ2^2*(-837*MZ2*(19 + 8*SWhat2) + 
           192*MT2*Nc*(5 + 4*SWhat2)*tag[top] + 16*MZ2*Nc*(82 + 29*tag[top] + 
             4*SWhat2*(11 + 4*tag[top]))) - MWhat2^3*MZ2^3*
          (9*MZ2*(-2047 + 2993*SWhat2 + 182*SWhat2^2) + 6*MT2*Nc*(-210 - 361*SWhat2 + 
             192*SWhat2^2)*tag[top] + 4*MZ2*Nc*(726 + 291*tag[top] + 
             24*SWhat2^2*(2 + tag[top]) + SWhat2*(-214 + 13*tag[top]))) + 
         2*MWhat*MWhat2^(5/2)*MZ2^3*(-27*MZ2*(244 + 589*SWhat2) + 
           6*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 4*MZ2*Nc*(170 + 61*tag[top] + 
             4*SWhat2*(82 + 29*tag[top]))) + MWhat2^4*MZ2^2*
          (9*MZ2*(-6005 + 5893*SWhat2 + 1152*SWhat2^2) + 6*MT2*Nc*(287 - 416*SWhat2)*
            tag[top] - 4*MZ2*Nc*(-1802 - 733*tag[top] + 
             4*SWhat2*(170 + 43*tag[top]))) - 2*MWhat*MWhat2^(3/2)*MZ2^4*
          (6*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
           MZ2*(27 + 4*SWhat2*(-1647 + 170*Nc + 61*Nc*tag[top]))) + 
         MWhat2^5*MZ2*(192*MT2*Nc*(-17 + 12*SWhat2)*tag[top] + 
           MZ2*(38997 - 17928*SWhat2 + 16*Nc*(-322 + 132*SWhat2 - 131*tag[top] + 48*
                SWhat2*tag[top]))) + MWhat2^2*MZ2^4*
          (6*MT2*Nc*(-81 - 374*SWhat2 + 84*SWhat2^2)*tag[top] + 
           MZ2*(297 - 6*SWhat2^2*(1497 + 8*Nc*(2 + tag[top])) + 
             SWhat2*(7623 + 4*Nc*(46 + 47*tag[top]))))) + 
       MH2*MWhat2*(-25920*MWhat2^7 + 25920*MWhat*MWhat2^(11/2)*MZ2 - 270*MZ2^7*SWhat2^2 - 
         270*MWhat*Sqrt[MWhat2]*MZ2^5*SWhat2*(MZ2 - 2*MT2*Nc*tag[top]) + 
         9*MWhat2*MZ2^5*SWhat2*(MZ2*(135 + 16*SWhat2) - 30*MT2*Nc*(5 + 12*SWhat2)*
            tag[top]) - 40*MWhat2^6*(-27*MZ2*(41 + 72*SWhat2) + 
           96*MT2*Nc*tag[top] + 8*MZ2*Nc*(11 + 4*tag[top])) - 
         80*MWhat*MWhat2^(9/2)*MZ2*(96*MT2*Nc*tag[top] + 
           MZ2*(-837 + 88*Nc + 324*SWhat2 + 32*Nc*tag[top])) + 
         4*MWhat*MWhat2^(7/2)*MZ2^2*(-27*MZ2*(1483 + 620*SWhat2) + 
           480*MT2*Nc*(5 + 4*SWhat2)*tag[top] + 40*MZ2*Nc*(82 + 29*tag[top] + 
             4*SWhat2*(11 + 4*tag[top]))) + MWhat2^3*MZ2^3*
          (9*MZ2*(-10496 + 16747*SWhat2 + 1792*SWhat2^2) + 30*MT2*Nc*
            (-210 - 361*SWhat2 + 192*SWhat2^2)*tag[top] + 20*MZ2*Nc*
            (726 + 291*tag[top] + 24*SWhat2^2*(2 + tag[top]) + 
             SWhat2*(-214 + 13*tag[top]))) - 2*MWhat*MWhat2^(5/2)*MZ2^3*
          (-27*MZ2*(1241 + 2966*SWhat2) + 30*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 
           20*MZ2*Nc*(170 + 61*tag[top] + 4*SWhat2*(82 + 29*tag[top]))) + 
         5*MWhat2^4*MZ2^2*(-9*MZ2*(-5951 + 6226*SWhat2 + 1152*SWhat2^2) + 
           6*MT2*Nc*(-287 + 416*SWhat2)*tag[top] + 4*MZ2*Nc*
            (-1802 - 733*tag[top] + 4*SWhat2*(170 + 43*tag[top]))) - 
         2*MWhat2^5*MZ2*(480*MT2*Nc*(-17 + 12*SWhat2)*tag[top] + 
           MZ2*(95103 - 44820*SWhat2 + 40*Nc*(-322 + 132*SWhat2 - 131*tag[top] + 48*
                SWhat2*tag[top]))) + MWhat2^2*MZ2^4*
          (-30*MT2*Nc*(-81 - 374*SWhat2 + 84*SWhat2^2)*tag[top] + 
           MZ2*(-1485 + 6*SWhat2^2*(5973 + 40*Nc*(2 + tag[top])) - 
             4*SWhat2*(9792 + 5*Nc*(46 + 47*tag[top])))) + 2*MWhat*MWhat2^(3/2)*MZ2^4*
          (30*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
           MZ2*(135 + SWhat2*(-33507 + 20*Nc*(170 + 61*tag[top]))))))/
      (20736*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ2^3*Pi^2*SWhat2*(MWhat2 - MZ2*SWhat2)^3))) + 
 Class[4]*(CHW*(-1/4*((-2*MWhat2 + MZ2)*A0i[aa0, MWhat2])/(Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((-2*MWhat2 + MZ2)*A0i[aa0, MZ2])/(4*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     ((MH2 - MZ2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (4*Pi^2*(-MWhat2 + MZ2*SWhat2)) + ((MH2 - 2*MWhat2)*(2*MWhat2 - MZ2)*
       B0i[bb0, MWhat2, MH2, MWhat2])/(4*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (MWhat2^2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/
      (4*MZ2*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHB*(((-MWhat2 + MZ2)*A0i[aa0, MH2])/(4*Pi^2*(MWhat2 - MZ2*SWhat2)) - 
     (MZ2*SWhat2*A0i[aa0, MZ2])/(4*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     ((MH2 - MZ2)*MZ2*SWhat2^2*B0i[bb0, 0, MH2, MZ2])/
      (4*Pi^2*(-MWhat2 + MZ2*SWhat2)) - (MWhat2*(-MH2 + 2*MZ2)*SWhat2*
       B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2*(-MWhat2 + MZ2*SWhat2))) + 
   CHWB*(-1/96*(CWhat2^(3/2)*MZ2*SWhat2*(-3*MH2^2*MWhat2*(-69*MWhat2^(9/2) - 
           3*Sqrt[CWhat2]*MWhat2^3*MZ*MZ2 - 12*CWhat2^(3/2)*MZ*MZ2^4*SWhat2 + 
           MWhat2^(3/2)*MZ2^3*(26 - 27*SWhat2)*SWhat2 + 3*CWhat2^(5/2)*MZ*MZ2^4*
            (4 + SWhat2) + MWhat2^(7/2)*MZ2*(76 + 111*SWhat2) + 
           12*MWhat*(5*MWhat2^2 - 7*MWhat2*MZ2 + 2*MZ2^2)*(MWhat2 - MZ2*SWhat2)^2 + 
           MWhat2^(5/2)*MZ2^2*(-74 + 11*SWhat2 - 54*SWhat2^2)) - 
         24*MWhat2^3*(-5*MWhat2^(9/2) + 2*CWhat2^(5/2)*MZ*MZ2^4 - 2*CWhat2^(3/2)*MZ*MZ2^4*
            SWhat2 + MWhat2^(3/2)*MZ2^3*(3 - 7*SWhat2)*SWhat2 + 
           MWhat*(5*MWhat2^2 - 7*MWhat2*MZ2 + 2*MZ2^2)*(MWhat2 - MZ2*SWhat2)^2 + 
           5*MWhat2^(7/2)*(MZ2 + 2*MZ2*SWhat2) + MWhat2^(5/2)*MZ2^2*
            (-11 + 10*SWhat2 - 5*SWhat2^2)) + MH2^4*(3*MWhat2^(7/2) + 
           Sqrt[CWhat2]*MWhat2^2*MZ*MZ2 + 3*MWhat2^(5/2)*MZ2*(-5 + SWhat2) + 
           Sqrt[CWhat2]*MZ*MZ2^3*SWhat2 + Sqrt[MWhat2]*MZ2^3*(-5 + SWhat2)*SWhat2 - 
           CWhat2^(3/2)*MZ*MZ2^3*(1 + SWhat2) + MWhat2^(3/2)*MZ2^2*
            (9 + 6*SWhat2 - 2*SWhat2^2)) + 3*MH2^3*(-16*MWhat2^(9/2) - 
           2*Sqrt[CWhat2]*MWhat2^3*MZ*MZ2 - 3*CWhat2^(3/2)*MZ*MZ2^4*SWhat2 + 
           CWhat2^(5/2)*MZ*MZ2^4*(3 + 2*SWhat2) - MWhat2^(3/2)*MZ2^3*SWhat2*
            (-11 + 4*SWhat2) + MWhat2^(7/2)*MZ2*(33 + 14*SWhat2) + 
           2*MWhat*(5*MWhat2^2 - 7*MWhat2*MZ2 + 2*MZ2^2)*(MWhat2 - MZ2*SWhat2)^2 - 
           MWhat2^(5/2)*MZ2^2*(23 + 9*SWhat2 + 6*SWhat2^2)) + 
         2*MH2*MWhat2^2*(-141*MWhat2^(9/2) - 2*Sqrt[CWhat2]*MWhat2^3*MZ*MZ2 - 
           38*CWhat2^(3/2)*MZ*MZ2^4*SWhat2 + 2*CWhat2^(5/2)*MZ*MZ2^4*(19 + SWhat2) - 
           17*MWhat2^(3/2)*MZ2^3*SWhat2*(-2 + 7*SWhat2) + 3*MWhat2^(7/2)*MZ2*
            (35 + 88*SWhat2) + 27*MWhat*(5*MWhat2^2 - 7*MWhat2*MZ2 + 2*MZ2^2)*
            (MWhat2 - MZ2*SWhat2)^2 - MWhat2^(5/2)*MZ2^2*(186 - 174*SWhat2 + 131*SWhat2^2)))*
        A0i[aa0, MH2])/(MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MWhat2^(3/2)*MZ*
        Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     ((MH2^4*(14*MWhat2^4*MZ2^2 + 2*Sqrt[CWhat2]*MWhat2^(5/2)*MZ*MZ2^3 + 
          Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^5*SWhat2 + MWhat2*MZ2^5*(-5 + SWhat2)*SWhat2 - 
          2*MWhat2^3*MZ2^3*(12 + SWhat2) - Sqrt[CWhat2]*MWhat2^(3/2)*MZ*MZ2^4*
           (1 + 2*SWhat2) + MWhat2^2*MZ2^4*(9 + 11*SWhat2 - 4*SWhat2^2)) - 
        4*MWhat2^(7/2)*(96*MWhat2^(13/2) - 48*MWhat2^5*(2*MWhat + Sqrt[CWhat2]*MZ)*MZ2 + 
          4*MWhat2^(9/2)*MZ2^2*(-79 + 4*Nc - 87*SWhat2) + Sqrt[CWhat2]*MZ*MZ2^6*SWhat2 + 
          Sqrt[MWhat2]*MZ2^6*SWhat2*(-5 + 21*SWhat2) - 4*MWhat2^(11/2)*MZ2*
           (-83 + 72*SWhat2) + MWhat2^(3/2)*MZ2^5*(9 + 8*(-8 + Nc)*SWhat2 + 
            (66 + 8*Nc)*SWhat2^2) + MWhat2^(7/2)*MZ2^3*(-297 + 856*SWhat2 + 
            320*SWhat2^2 + 16*Nc*(-3 + 5*SWhat2)) + 4*MWhat2^4*MZ2^2*
           (48*MWhat*(1 + SWhat2) + Sqrt[CWhat2]*MZ*(7 + 12*SWhat2)) + 
          MWhat2*MZ2^5*(-96*MWhat*SWhat2^2 + Sqrt[CWhat2]*MZ*(-1 + 31*SWhat2 + 8*Nc*SWhat2)) - 
          MWhat2^2*MZ2^4*(-192*MWhat*SWhat2*(1 + SWhat2) + Sqrt[CWhat2]*MZ*
             (31 + 8*Nc + 56*SWhat2 + 16*Nc*SWhat2)) - 4*MWhat2^3*MZ2^3*
           (Sqrt[CWhat2]*MZ*(-14 - 4*Nc + 7*SWhat2) + 24*MWhat*(1 + 4*SWhat2 + SWhat2^2)) - 
          MWhat2^(5/2)*MZ2^4*(-163 + 117*SWhat2 + 428*SWhat2^2 + 
            8*Nc*(-3 + 7*SWhat2 + 4*SWhat2^2))) + 
        MH2^3*(96*MWhat2^7 - 48*MWhat2^(11/2)*(2*MWhat + Sqrt[CWhat2]*MZ)*MZ2 + 
          MWhat2^5*MZ2^2*(-385 + 16*Nc - 348*SWhat2) + Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^6*
           SWhat2 + MWhat2*MZ2^6*SWhat2*(-5 + 21*SWhat2) - 4*MWhat2^6*MZ2*(-83 + 72*SWhat2) + 
          MWhat2^2*MZ2^5*(9 + (-37 + 8*Nc)*SWhat2 + 8*(12 + Nc)*SWhat2^2) + 
          MWhat2^4*MZ2^3*(-207 + 925*SWhat2 + 320*SWhat2^2 + 16*Nc*(-3 + 5*SWhat2)) + 
          4*MWhat2^(9/2)*MZ2^2*(48*MWhat*(1 + SWhat2) + Sqrt[CWhat2]*MZ*(7 + 12*SWhat2)) + 
          MWhat2^(3/2)*MZ2^5*(-96*MWhat*SWhat2^2 + Sqrt[CWhat2]*MZ*(-1 + 34*SWhat2 + 
              8*Nc*SWhat2)) - MWhat2^(5/2)*MZ2^4*(-192*MWhat*SWhat2*(1 + SWhat2) + 
            Sqrt[CWhat2]*MZ*(34 + 8*Nc + 53*SWhat2 + 16*Nc*SWhat2)) - 
          MWhat2^(7/2)*MZ2^3*(Sqrt[CWhat2]*MZ*(-53 - 16*Nc + 28*SWhat2) + 
            96*MWhat*(1 + 4*SWhat2 + SWhat2^2)) - MWhat2^3*MZ2^4*(-148 + 237*SWhat2 + 
            440*SWhat2^2 + 8*Nc*(-3 + 7*SWhat2 + 4*SWhat2^2))) - 
        3*MH2^2*(192*MWhat2^8 - 96*MWhat2^(13/2)*(2*MWhat + Sqrt[CWhat2]*MZ)*MZ2 + 
          MWhat2^6*MZ2^2*(-667 + 32*Nc - 696*SWhat2) + 2*Sqrt[CWhat2]*MWhat2^(3/2)*MZ*
           MZ2^6*SWhat2 + 2*MWhat2^2*MZ2^6*SWhat2*(-5 + 21*SWhat2) - 
          8*MWhat2^7*MZ2*(-83 + 72*SWhat2) + MWhat2^3*MZ2^5*(18 + 16*(-7 + Nc)*SWhat2 + 
            (189 + 16*Nc)*SWhat2^2) + MWhat2^5*MZ2^3*(-588 + 1831*SWhat2 + 640*SWhat2^2 + 
            32*Nc*(-3 + 5*SWhat2)) + 8*MWhat2^(11/2)*MZ2^2*(48*MWhat*(1 + SWhat2) + 
            Sqrt[CWhat2]*MZ*(7 + 12*SWhat2)) + 2*MWhat2^(5/2)*MZ2^5*
           (-96*MWhat*SWhat2^2 + Sqrt[CWhat2]*MZ*(-1 + 37*SWhat2 + 8*Nc*SWhat2)) - 
          MWhat2^(7/2)*MZ2^4*(-384*MWhat*SWhat2*(1 + SWhat2) + Sqrt[CWhat2]*MZ*
             (74 + 16*Nc + 121*SWhat2 + 32*Nc*SWhat2)) - MWhat2^(9/2)*MZ2^3*
           (Sqrt[CWhat2]*MZ*(-121 - 32*Nc + 56*SWhat2) + 192*MWhat*(1 + 4*SWhat2 + 
              SWhat2^2)) - MWhat2^4*MZ2^4*(-358 + 381*SWhat2 + 904*SWhat2^2 + 
            16*Nc*(-3 + 7*SWhat2 + 4*SWhat2^2))) + 
        MH2*(864*MWhat2^9 - 432*MWhat2^(15/2)*(2*MWhat + Sqrt[CWhat2]*MZ)*MZ2 + 
          4*MWhat2^7*MZ2^2*(-710 + 36*Nc - 783*SWhat2) + 9*Sqrt[CWhat2]*MWhat2^(5/2)*MZ*
           MZ2^6*SWhat2 + 9*MWhat2^3*MZ2^6*SWhat2*(-5 + 21*SWhat2) - 
          36*MWhat2^8*MZ2*(-83 + 72*SWhat2) + MWhat2^4*MZ2^5*
           (81 + (-604 + 72*Nc)*SWhat2 + (734 + 72*Nc)*SWhat2^2) + 
          MWhat2^6*MZ2^3*(-2829 + 7940*SWhat2 + 2880*SWhat2^2 + 144*Nc*(-3 + 5*SWhat2)) + 
          36*MWhat2^(13/2)*MZ2^2*(48*MWhat*(1 + SWhat2) + Sqrt[CWhat2]*MZ*(7 + 12*SWhat2)) + 
          MWhat2^(7/2)*MZ2^5*(-864*MWhat*SWhat2^2 + Sqrt[CWhat2]*MZ*(-9 + 311*SWhat2 + 
              72*Nc*SWhat2)) - 4*MWhat2^(11/2)*MZ2^3*
           (Sqrt[CWhat2]*MZ*(-133 - 36*Nc + 63*SWhat2) + 216*MWhat*(1 + 4*SWhat2 + 
              SWhat2^2)) - MWhat2^5*MZ2^4*(-1623 + 1277*SWhat2 + 3980*SWhat2^2 + 
            72*Nc*(-3 + 7*SWhat2 + 4*SWhat2^2)) - MWhat2^(9/2)*MZ2^4*
           (-1728*MWhat*SWhat2*(1 + SWhat2) + Sqrt[CWhat2]*MZ*(311 + 532*SWhat2 + 
              72*Nc*(1 + 2*SWhat2)))))*A0i[aa0, MWhat2])/(96*Sqrt[CWhat2]*MWhat*
       (MH2 - 4*MWhat2)*(MH2 - MWhat2)^2*MZ*MZ2^3*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*
       Pi^2*(MWhat2 - MZ2*SWhat2)^3) - (Sqrt[CWhat2]*(16*MWhat2^(13/2)*(27 + 11*Nc) + 
        8*MWhat2^5*MZ2*(27*MWhat + 2*Sqrt[CWhat2]*MZ*(27 + 11*Nc)) + 
        9*Sqrt[MWhat2]*MZ2^6*SWhat2*(-5 + 21*SWhat2) + 9*MZ2^6*SWhat2*
         (Sqrt[CWhat2]*MZ - 12*MWhat*SWhat2) + 24*MWhat2^(11/2)*MZ2*
         (-135 - 30*Nc + 54*SWhat2 + 22*Nc*SWhat2) + 9*MWhat2*MZ2^5*
         (24*MWhat*SWhat2*(1 + 2*SWhat2) + Sqrt[CWhat2]*MZ*(-1 + 15*SWhat2)) - 
        4*MWhat2^4*MZ2^2*(27*MWhat*(5 + 4*SWhat2) + 2*Sqrt[CWhat2]*MZ*
           (135 + 23*Nc + 54*SWhat2 + 22*Nc*SWhat2)) - MWhat2^(7/2)*MZ2^2*
         (-9*MH2*(-4 + 3*SWhat2) + 9*MZ2*(575 + 52*SWhat2 + 96*SWhat2^2) + 
          2*MZ2*Nc*(196 - 55*SWhat2 + 172*SWhat2^2)) + MWhat2^(5/2)*MZ2^3*
         (9*MH2*(1 - 2*SWhat2)*SWhat2 + MZ2*(1089 + (2241 + 98*Nc)*SWhat2 + 
            4*(351 + 43*Nc)*SWhat2^2)) - MWhat2^(3/2)*MZ2^4*(9*MH2*SWhat2^2 + 
          MZ2*(-81 + 774*SWhat2 + (918 + 98*Nc)*SWhat2^2)) + 
        MWhat2^(9/2)*MZ2*(27*MH2 + 2*MZ2*(3348 - 972*SWhat2 - 
            47*Nc*(-9 + 4*SWhat2))) + MWhat2^3*MZ2^2*(9*Sqrt[CWhat2]*MH2*MZ + 
          216*MWhat*MZ2*(2 + 5*SWhat2 + SWhat2^2) + 2*Sqrt[CWhat2]*MZ*MZ2*
           (414 + 540*SWhat2 + Nc*(49 + 92*SWhat2))) - MWhat2^2*MZ2^3*
         (108*MWhat*MZ2*(1 + 8*SWhat2 + 5*SWhat2^2) + Sqrt[CWhat2]*MZ*
           (9*MH2*SWhat2 + MZ2*(135 + 828*SWhat2 + 98*Nc*SWhat2))))*A0i[aa0, MZ2])/
      (864*MWhat*Sqrt[MWhat2]*MZ*MZ2^2*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) + (Sqrt[1 - CWhat2]*(MH2 - MZ2)*
       (2*MWhat2^2 - 3*MWhat2*MZ2 + MZ2^2)*B0i[bb0, 0, MH2, MZ2])/
      (8*Sqrt[MWhat2]*MZ*Pi^2*(MWhat2 - MZ2*SWhat2)) + 
     (Sqrt[CWhat2]*(-4*MH2*MWhat2^3*(50*MWhat2^3 + (14*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] + 
          (7*MWhat2^(5/2)*MZ*SWhat2)/CWhat2^(5/2) - (7*MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/
           CWhat2^(3/2) + MZ2^3*SWhat2*(-11 + 7*SWhat2) + 2*MWhat2^2*MZ2*(-48 + 17*SWhat2) + 
          MWhat2*MZ2^2*(39 + 5*SWhat2 - 28*SWhat2^2)) + 4*MH2^2*MWhat2^2*
         (22*MWhat2^3 + (4*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] + (2*MWhat2^(5/2)*MZ*SWhat2)/
           CWhat2^(5/2) + MWhat2^2*MZ2*(-39 + 2*SWhat2) + MZ2^3*SWhat2*(-7 + 2*SWhat2) - 
          (2*MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/CWhat2^(3/2) + MWhat2*MZ2^2*
           (15 + 13*SWhat2 - 8*SWhat2^2)) + 48*(4*MWhat2^7 + 2*Sqrt[CWhat2]*MWhat2^(11/2)*MZ*
           MZ2 + Sqrt[CWhat2]*MWhat2^(7/2)*MZ*MZ2^3*SWhat2 + MWhat2^4*MZ2^3*SWhat2^2 - 
          Sqrt[CWhat2]*MWhat2^(9/2)*MZ*MZ2^2*(1 + 2*SWhat2) + MWhat2^6*MZ2*(-9 + 8*SWhat2) + 
          4*MWhat2^5*MZ2^2*(CWhat2 - SWhat2^2)) + MH2^3*MWhat2*(-14*MWhat2^3 - 
          (2*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] - (MWhat2^(5/2)*MZ*SWhat2)/CWhat2^(5/2) - 
          MZ2^3*(-5 + SWhat2)*SWhat2 + 2*MWhat2^2*MZ2*(12 + SWhat2) + 
          (MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/CWhat2^(3/2) + MWhat2*MZ2^2*
           (-9 - 11*SWhat2 + 4*SWhat2^2)))*B0i[bb0, MWhat2, MH2, MWhat2])/
      (96*MWhat*MWhat2*(-MH2 + 4*MWhat2)*MZ*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) - ((192*MWhat2^8 + 96*Sqrt[CWhat2]*MWhat2^(13/2)*MZ*MZ2 + 
        Sqrt[CWhat2]*MWhat2^(5/2)*MZ*MZ2^5*(1 - 14*SWhat2) + 
        (8*MWhat2^(15/2)*MZ*(11 - 12*SWhat2))/CWhat2^(3/2) - Sqrt[CWhat2]*MWhat2^(3/2)*MZ*
         MZ2^6*SWhat2 + MWhat2^2*MZ2^6*(5 - 21*SWhat2)*SWhat2 + 
        24*MWhat2^7*MZ2*(-3 + 8*SWhat2) + 40*MWhat2^6*MZ2^2*(-19 + 11*SWhat2) - 
        4*Sqrt[CWhat2]*MWhat2^(9/2)*MZ*MZ2^3*(25 + 22*SWhat2) + 2*Sqrt[CWhat2]*MWhat2^(7/2)*
         MZ*MZ2^4*(7 + 50*SWhat2) + 2*MWhat2^4*MZ2^4*(-56 - 155*SWhat2 + 10*SWhat2^2) + 
        MWhat2^3*MZ2^5*(-9 + 81*SWhat2 + 104*SWhat2^2) - 2*MWhat2^5*MZ2^3*
         (-331 + 6*SWhat2 + 200*SWhat2^2))*B0i[bb0, MWhat2, MWhat2, MZ2])/
      (96*CWhat2^(3/2)*MWhat*MZ*MZ2^3*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) + 
     (CWhat2^(3/2)*(MH2^2*(-3*MWhat2^3 - Sqrt[CWhat2]*MWhat2^(3/2)*MZ*MZ2 + 
          MWhat2^2*MZ2*(4 - 3*SWhat2) + (MWhat2^(5/2)*MZ*SWhat2)/CWhat2^(3/2) + 
          MZ2^3*SWhat2^2 + MWhat2*MZ2^2*SWhat2*(-1 + 2*SWhat2)) + 
        12*MZ2*(-4*MWhat2^4 - (MWhat2^(7/2)*MZ)/CWhat2^(3/2) + Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*
           MZ2^3*SWhat2 + MZ2^4*SWhat2^2 + MWhat2*MZ2^3*SWhat2*(-1 + 6*SWhat2) + 
          MWhat2^3*(MZ2 + 8*MZ2*SWhat2) + MWhat2^2*MZ2^2*(4 - 11*SWhat2 - 4*SWhat2^2)) + 
        4*MH2*(6*MWhat2^4 + (MWhat2^(7/2)*MZ)/CWhat2^(3/2) - Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*
           MZ2^3*SWhat2 + MWhat2*MZ2^3*(1 - 8*SWhat2)*SWhat2 - MZ2^4*SWhat2^2 - 
          3*MWhat2^3*(MZ2 + 4*MZ2*SWhat2) + MWhat2^2*MZ2^2*(-4 + 15*SWhat2 + 6*SWhat2^2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(96*MWhat*MZ*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) - (CWhat2^(3/2)*(96*MWhat2^6 - 48*Sqrt[CWhat2]*MWhat2^(9/2)*MZ*
         MZ2 + 4*MWhat2^5*MZ2*(11 - 72*SWhat2) + Sqrt[CWhat2]*MWhat2^(3/2)*MZ*MZ2^4*
         (1 - 16*SWhat2) - Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^5*SWhat2 + 
        MWhat2*MZ2^5*(1 - 38*SWhat2)*SWhat2 - MZ2^6*SWhat2^2 + 
        (4*MWhat2^(9/2)*MZ*MZ2*(-17 + 12*SWhat2))/Sqrt[CWhat2] + 
        4*Sqrt[CWhat2]*MWhat2^(5/2)*MZ*MZ2^3*(4 + 17*SWhat2) - 
        4*MWhat2^4*MZ2^2*(-4 + 87*SWhat2) + MWhat2^2*MZ2^4*(-4 + 31*SWhat2 + 112*SWhat2^2) + 
        MWhat2^3*MZ2^3*(-53 + 208*SWhat2 + 224*SWhat2^2))*B0i[bb0, MZ2, MWhat2, MWhat2])/
      (96*MWhat*MZ*MZ2*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*(MWhat2 - MZ2*SWhat2)^3) + 
     (Nc*(-32*MWhat2^(5/2)*MZ2^3*SWhat2^2*(MWhat2^(5/2) - Sqrt[CWhat2]*MWhat2*MZ*MZ2 + 
          MWhat2^(3/2)*MZ2*(3 - 7*SWhat2) + Sqrt[CWhat2]*MZ*MZ2^2*SWhat2 + 
          Sqrt[MWhat2]*MZ2^2*SWhat2*(1 + 2*SWhat2) - 2*MWhat*(MWhat2 - MZ2*SWhat2)^2) - 
        MT2*MWhat2^(3/2)*MZ2*SWhat2*(64*MWhat2^(9/2) + 64*Sqrt[CWhat2]*MWhat2^3*MZ*MZ2 - 
          9*Sqrt[CWhat2]*MZ*MZ2^4*SWhat2 + Sqrt[MWhat2]*MZ2^4*(45 - 56*SWhat2)*SWhat2 - 
          (16*MWhat2^4*MZ*(1 + 4*SWhat2))/CWhat2^(3/2) + 32*MWhat2^(7/2)*MZ2*
           (-7 + 6*SWhat2) + CWhat2^(3/2)*MZ*MZ2^4*(9 + 16*SWhat2) + 
          MWhat2^(5/2)*MZ2^2*(109 + 16*SWhat2) + MWhat2^(3/2)*MZ2^3*
           (-81 + 47*SWhat2 - 112*SWhat2^2)) + 9*MT2^2*(14*MWhat2^4*MZ2^2 + 
          2*Sqrt[CWhat2]*MWhat2^(5/2)*MZ*MZ2^3 + Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^5*SWhat2 + 
          MWhat2*MZ2^5*(-5 + SWhat2)*SWhat2 - 2*MWhat2^3*MZ2^3*(12 + SWhat2) - 
          Sqrt[CWhat2]*MWhat2^(3/2)*MZ*MZ2^4*(1 + 2*SWhat2) + MWhat2^2*MZ2^4*
           (9 + 11*SWhat2 - 4*SWhat2^2)))*A0i[aa0, MT2]*tag[top])/
      (432*Sqrt[CWhat2]*MT2*MWhat*MZ*MZ2^3*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) + 
     (Sqrt[CWhat2]*Nc*(2*MWhat2^2*(2*MWhat2^3 + (2*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] + 
          (MWhat2^(5/2)*MZ*SWhat2)/CWhat2^(5/2) + MZ2^3*SWhat2*(1 + SWhat2) - 
          (MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/CWhat2^(3/2) + 2*MWhat2^2*MZ2*(-3 + 5*SWhat2) + 
          MWhat2*MZ2^2*(3 - 7*SWhat2 - 4*SWhat2^2)) + 
        MT2^2*(-14*MWhat2^3 - (2*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] - (MWhat2^(5/2)*MZ*SWhat2)/
           CWhat2^(5/2) - MZ2^3*(-5 + SWhat2)*SWhat2 + 2*MWhat2^2*MZ2*(12 + SWhat2) + 
          (MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/CWhat2^(3/2) + MWhat2*MZ2^2*
           (-9 - 11*SWhat2 + 4*SWhat2^2)) + MT2*MWhat2*(-14*MWhat2^3 - 
          (2*MWhat2^(5/2)*MZ)/Sqrt[CWhat2] - (MWhat2^(5/2)*MZ*SWhat2)/CWhat2^(5/2) - 
          MZ2^3*(-5 + SWhat2)*SWhat2 + 2*MWhat2^2*MZ2*(12 + SWhat2) + 
          (MWhat2^(5/2)*MZ*(1 + 2*SWhat2))/CWhat2^(3/2) + MWhat2*MZ2^2*
           (-9 - 11*SWhat2 + 4*SWhat2^2)))*B0i[bb0, MWhat2, 0, MT2]*tag[top])/
      (48*MWhat*MZ*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*(MWhat2 - MZ2*SWhat2)^3) - 
     (CWhat2^(3/2)*Nc*(MZ2*(32*MWhat2^5 + 32*Sqrt[CWhat2]*MWhat2^(7/2)*MZ*MZ2 + 
          MWhat2^3*MZ2^2*(171 - 88*SWhat2) - 17*Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^4*SWhat2 - 
          17*MZ2^5*SWhat2^2 + 48*MWhat2^4*MZ2*(-3 + 2*SWhat2) - 
          (8*MWhat2^(9/2)*MZ*(5 + 4*SWhat2))/CWhat2^(3/2) + Sqrt[CWhat2]*MWhat2^(3/2)*MZ*
           MZ2^3*(17 + 40*SWhat2) + MWhat2*MZ2^4*SWhat2*(17 + 46*SWhat2) + 
          MWhat2^2*MZ2^3*(-68 + 11*SWhat2 - 56*SWhat2^2)) + 
        MT2*(64*MWhat2^5 + 64*Sqrt[CWhat2]*MWhat2^(7/2)*MZ*MZ2 + 
          MWhat2^3*MZ2^2*(261 - 176*SWhat2) - 7*Sqrt[CWhat2]*Sqrt[MWhat2]*MZ*MZ2^4*SWhat2 - 
          7*MZ2^5*SWhat2^2 + 96*MWhat2^4*MZ2*(-3 + 2*SWhat2) - 
          (16*MWhat2^(9/2)*MZ*(5 + 4*SWhat2))/CWhat2^(3/2) + Sqrt[CWhat2]*MWhat2^(3/2)*MZ*
           MZ2^3*(7 + 80*SWhat2) + MWhat2*MZ2^4*SWhat2*(7 + 146*SWhat2) - 
          MWhat2^2*MZ2^3*(28 + 59*SWhat2 + 112*SWhat2^2)))*B0i[bb0, MZ2, MT2, MT2]*
       tag[top])/(432*MWhat*MZ*MZ2*Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*
       (MWhat2 - MZ2*SWhat2)^3) - (Sqrt[CWhat2]*Sqrt[MWhat2]*
       (-27*MH2^3*MZ2^3*SWhat2*(17*MWhat2^(5/2) + Sqrt[CWhat2]*MWhat2*MZ*MZ2 - 
          Sqrt[CWhat2]*MZ*MZ2^2*SWhat2 + Sqrt[MWhat2]*MZ2^2*SWhat2*(5 + 4*SWhat2) - 
          MWhat2^(3/2)*MZ2*(9 + 17*SWhat2)) + MH2^2*(5184*MWhat2^(13/2) - 
          48*MWhat2^5*MZ2*(54*Sqrt[CWhat2]*MZ + MWhat*(63 - 16*Nc*tag[top])) - 
          8*MWhat2^(11/2)*(-96*MT2*Nc*tag[top] + MZ2*(513 - 88*Nc + 1944*SWhat2 + 
              64*Nc*tag[top])) - 27*MZ2^5*SWhat2*(72*MWhat*MZ2*SWhat2 - 
            Sqrt[CWhat2]*MZ*(MZ2 - 2*MT2*Nc*tag[top])) - MWhat2^(7/2)*MZ2^2*
           (-9*MZ2*(-4599 + 9857*SWhat2 + 1680*SWhat2^2) + 6*MT2*Nc*
             (-423 + 352*SWhat2)*tag[top] + 4*MZ2*Nc*(-1926 + 664*SWhat2 - 
              525*tag[top] + 956*SWhat2*tag[top] + 192*SWhat2^2*tag[top])) - 
          MWhat2^(5/2)*MZ2^3*(9*MZ2*(-2101 + 5805*SWhat2 + 2164*SWhat2^2) + 
            6*MT2*Nc*(-106 - 89*SWhat2 + 224*SWhat2^2)*tag[top] - 
            4*MZ2*Nc*(-824 - 274*tag[top] + 8*SWhat2^2*(-7 + 46*tag[top]) + 
              SWhat2*(-34 + 403*tag[top]))) + Sqrt[MWhat2]*MZ2^5*SWhat2*
           (6*MT2*Nc*(45 + 4*SWhat2)*tag[top] + MZ2*(-135 + 4*SWhat2*(171 - 98*Nc + 
                17*Nc*tag[top]))) - 8*MWhat2^4*MZ2*
           (3*MWhat*MZ2*(-171 + 64*Nc*tag[top] + 4*SWhat2*(-63 + 16*Nc*tag[top])) - 
            Sqrt[CWhat2]*MZ*(96*MT2*Nc*tag[top] + MZ2*(-837 + 88*Nc + 324*SWhat2 + 
                32*Nc*tag[top]))) - MWhat2^(3/2)*MZ2^4*
           (6*MT2*Nc*(81 + 166*SWhat2 - 220*SWhat2^2)*tag[top] + 
            MZ2*(-243 - SWhat2*(6651 + 968*Nc + 52*Nc*tag[top]) + 
              8*SWhat2^2*(-459 - 50*Nc + 110*Nc*tag[top]))) + 
          3*MWhat2^(9/2)*MZ2*(384*MT2*Nc*(-3 + 2*SWhat2)*tag[top] + 
            MZ2*(7053 - 9144*SWhat2 + 16*Nc*(-108 + 44*SWhat2 - 11*tag[top] + 
                48*SWhat2*tag[top]))) - MWhat2^3*MZ2^2*
           (-48*MWhat*MZ2*(2*(9 + 8*Nc*tag[top]) + SWhat2^2*(-63 + 
                16*Nc*tag[top]) + SWhat2*(-171 + 64*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(-837*MZ2*(19 + 8*SWhat2) + 192*MT2*Nc*(5 + 4*SWhat2)*tag[
                top] + 16*MZ2*Nc*(82 + 29*tag[top] + 4*SWhat2*(11 + 
                  4*tag[top])))) - MWhat2^2*MZ2^3*
           (24*MWhat*MZ2*(81 + 8*SWhat2*(9 + 8*Nc*tag[top]) + SWhat2^2*(-171 + 
                64*Nc*tag[top])) - Sqrt[CWhat2]*MZ*(-27*MZ2*(244 + 589*SWhat2) + 
              6*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 4*MZ2*Nc*(170 + 
                61*tag[top] + 4*SWhat2*(82 + 29*tag[top])))) - 
          MWhat2*MZ2^4*(-48*MWhat*MZ2*SWhat2*(81 + 2*SWhat2*(9 + 8*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(6*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
              MZ2*(27 + 4*SWhat2*(-1647 + 170*Nc + 61*Nc*tag[top]))))) + 
        4*MWhat2^2*(5184*MWhat2^(13/2) - 48*MWhat2^5*MZ2*(54*Sqrt[CWhat2]*MZ + 
            MWhat*(63 - 16*Nc*tag[top])) - 8*MWhat2^(11/2)*(-96*MT2*Nc*tag[top] + 
            MZ2*(513 - 88*Nc + 1944*SWhat2 + 64*Nc*tag[top])) - 
          27*MZ2^5*SWhat2*(72*MWhat*MZ2*SWhat2 - Sqrt[CWhat2]*MZ*(MZ2 - 2*MT2*Nc*tag[
                top])) - MWhat2^(7/2)*MZ2^2*(-9*MZ2*(-4989 + 9638*SWhat2 + 
              1680*SWhat2^2) + 6*MT2*Nc*(-423 + 352*SWhat2)*tag[top] + 
            4*MZ2*Nc*(-1926 + 664*SWhat2 - 525*tag[top] + 956*SWhat2*tag[top] + 
              192*SWhat2^2*tag[top])) - MWhat2^(5/2)*MZ2^3*
           (9*MZ2*(-2272 + 5475*SWhat2 + 2104*SWhat2^2) + 6*MT2*Nc*
             (-106 - 89*SWhat2 + 224*SWhat2^2)*tag[top] - 4*MZ2*Nc*
             (-824 - 274*tag[top] + 8*SWhat2^2*(-7 + 46*tag[top]) + 
              SWhat2*(-34 + 403*tag[top]))) + Sqrt[MWhat2]*MZ2^5*SWhat2*
           (6*MT2*Nc*(45 + 4*SWhat2)*tag[top] + MZ2*(-135 + 4*SWhat2*(171 - 98*Nc + 
                17*Nc*tag[top]))) - 8*MWhat2^4*MZ2*
           (3*MWhat*MZ2*(-171 + 64*Nc*tag[top] + 4*SWhat2*(-63 + 16*Nc*tag[top])) - 
            Sqrt[CWhat2]*MZ*(96*MT2*Nc*tag[top] + MZ2*(-837 + 88*Nc + 324*SWhat2 + 
                32*Nc*tag[top]))) + 6*MWhat2^(9/2)*MZ2*
           (192*MT2*Nc*(-3 + 2*SWhat2)*tag[top] + MZ2*(3855 - 4572*SWhat2 + 
              8*Nc*(-108 + 44*SWhat2 - 11*tag[top] + 48*SWhat2*tag[top]))) - 
          2*MWhat2^3*MZ2^2*(-24*MWhat*MZ2*(2*(9 + 8*Nc*tag[top]) + SWhat2^2*(-63 + 
                16*Nc*tag[top]) + SWhat2*(-171 + 64*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(-27*MZ2*(297 + 124*SWhat2) + 96*MT2*Nc*(5 + 4*SWhat2)*tag[
                top] + 8*MZ2*Nc*(82 + 29*tag[top] + 4*SWhat2*(11 + 
                  4*tag[top])))) - MWhat2^(3/2)*MZ2^4*
           (6*MT2*Nc*(81 + 166*SWhat2 - 220*SWhat2^2)*tag[top] + 
            MZ2*(-243 + 4*SWhat2^2*(-783 + 20*Nc*(-5 + 11*tag[top])) - 
              4*SWhat2*(1413 + Nc*(242 + 13*tag[top])))) - 
          MWhat2^2*MZ2^3*(24*MWhat*MZ2*(81 + 8*SWhat2*(9 + 8*Nc*tag[top]) + 
              SWhat2^2*(-171 + 64*Nc*tag[top])) - Sqrt[CWhat2]*MZ*
             (-81*MZ2*(83 + 198*SWhat2) + 6*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 
              4*MZ2*Nc*(170 + 61*tag[top] + 4*SWhat2*(82 + 29*tag[top])))) - 
          MWhat2*MZ2^4*(-48*MWhat*MZ2*SWhat2*(81 + 2*SWhat2*(9 + 8*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(6*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
              MZ2*(27 + SWhat2*(-6723 + 680*Nc + 244*Nc*tag[top]))))) - 
        MH2*MWhat2*(25920*MWhat2^(13/2) - 240*MWhat2^5*MZ2*(54*Sqrt[CWhat2]*MZ + 
            MWhat*(63 - 16*Nc*tag[top])) - 40*MWhat2^(11/2)*(-96*MT2*Nc*tag[top] + 
            MZ2*(513 - 88*Nc + 1944*SWhat2 + 64*Nc*tag[top])) - 
          135*MZ2^5*SWhat2*(72*MWhat*MZ2*SWhat2 - Sqrt[CWhat2]*MZ*
             (MZ2 - 2*MT2*Nc*tag[top])) - MWhat2^(7/2)*MZ2^2*
           (-9*MZ2*(-23985 + 48682*SWhat2 + 8400*SWhat2^2) + 30*MT2*Nc*
             (-423 + 352*SWhat2)*tag[top] + 20*MZ2*Nc*(-1926 + 664*SWhat2 - 
              525*tag[top] + 956*SWhat2*tag[top] + 192*SWhat2^2*tag[top])) + 
          5*Sqrt[MWhat2]*MZ2^5*SWhat2*(6*MT2*Nc*(45 + 4*SWhat2)*tag[top] + 
            MZ2*(-135 + 4*SWhat2*(171 - 98*Nc + 17*Nc*tag[top]))) - 
          40*MWhat2^4*MZ2*(3*MWhat*MZ2*(-171 + 64*Nc*tag[top] + 4*SWhat2*(-63 + 
                16*Nc*tag[top])) - Sqrt[CWhat2]*MZ*(96*MT2*Nc*tag[top] + 
              MZ2*(-837 + 88*Nc + 324*SWhat2 + 32*Nc*tag[top]))) + 
          6*MWhat2^(9/2)*MZ2*(960*MT2*Nc*(-3 + 2*SWhat2)*tag[top] + 
            MZ2*(18537 - 22860*SWhat2 + 40*Nc*(-108 + 44*SWhat2 - 11*tag[top] + 
                48*SWhat2*tag[top]))) - 2*MWhat2^3*MZ2^2*
           (-120*MWhat*MZ2*(2*(9 + 8*Nc*tag[top]) + SWhat2^2*(-63 + 
                16*Nc*tag[top]) + SWhat2*(-171 + 64*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(-27*MZ2*(1483 + 620*SWhat2) + 480*MT2*Nc*(5 + 4*SWhat2)*
               tag[top] + 40*MZ2*Nc*(82 + 29*tag[top] + 4*SWhat2*(11 + 
                  4*tag[top])))) - MWhat2^(3/2)*MZ2^4*
           (30*MT2*Nc*(81 + 166*SWhat2 - 220*SWhat2^2)*tag[top] + 
            MZ2*(-1215 + 4*SWhat2^2*(-4023 + 100*Nc*(-5 + 11*tag[top])) - 
              20*SWhat2*(1602 + Nc*(242 + 13*tag[top])))) - 
          MWhat2^2*MZ2^3*(120*MWhat*MZ2*(81 + 8*SWhat2*(9 + 8*Nc*tag[top]) + 
              SWhat2^2*(-171 + 64*Nc*tag[top])) - Sqrt[CWhat2]*MZ*
             (-27*MZ2*(1241 + 2966*SWhat2) + 30*MT2*Nc*(23 + 160*SWhat2)*tag[top] + 
              20*MZ2*Nc*(170 + 61*tag[top] + 4*SWhat2*(82 + 29*tag[top])))) - 
          MWhat2^(5/2)*MZ2^3*(30*MT2*Nc*(-106 - 89*SWhat2 + 224*SWhat2^2)*tag[top] + 
            MZ2*(-98028 + 254583*SWhat2 + 95112*SWhat2^2 - 20*Nc*(-824 - 
                274*tag[top] + 8*SWhat2^2*(-7 + 46*tag[top]) + 
                SWhat2*(-34 + 403*tag[top])))) - MWhat2*MZ2^4*
           (-240*MWhat*MZ2*SWhat2*(81 + 2*SWhat2*(9 + 8*Nc*tag[top])) + 
            Sqrt[CWhat2]*MZ*(30*MT2*Nc*(-9 + 23*SWhat2)*tag[top] + 
              MZ2*(135 + SWhat2*(-33507 + 20*Nc*(170 + 61*tag[top]))))))))/
      (5184*MWhat*(MH2 - 4*MWhat2)*(MH2 - MWhat2)*MZ*MZ2^2*
       Sqrt[(MWhat2*(-MWhat2 + MZ2))/MZ2^2]*Pi^2*(MWhat2 - MZ2*SWhat2)^3)))


==> Electronic_Results/Analytic_Files/analytic_expressions/deltar/Deltar41.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MW2*MZ2*Pi^2) - 
 ((MH2^2*MZ2^2*(-2*MW2 + MZ2) - MW2*(48*MW2^4 - 28*MW2^3*MZ2 + MZ2^4 - 
      8*MW2^2*MZ2^2*(7 + 2*Nc) + MW2*MZ2^3*(31 + 8*Nc)) + 
    MH2*(48*MW2^4 - 28*MW2^3*MZ2 + MZ2^4 + MW2*MZ2^3*(39 + 8*Nc) - 
      MW2^2*MZ2^2*(63 + 16*Nc)))*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*MZ2^3*Pi^2*SW2) - 
 ((-135*MW2*MZ2^3 - 9*MZ2^4 + 16*MW2^4*(27 + 11*Nc) - 
    8*MW2^3*MZ2*(135 + 23*Nc) + MW2^2*MZ2*(9*MH2 + 828*MZ2 + 98*MZ2*Nc))*
   A0i[aa0, MZ2])/(432*MW2*MZ2^3*Pi^2*SW2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (48*MW2*MZ2*Pi^2*SW2) + 
 ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*
   B0i[bb0, MW2, MW2, MZ2])/(48*MW2^2*MZ2*Pi^2 - 48*MW2*MZ2^2*Pi^2) - 
 (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^2*SW2) - (MW2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^2*SW2) + 
 (Nc*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 
      25*MW2*MZ2^2 - 9*MZ2^3) + 32*MW2^2*MZ2^3*SW2^2)*A0i[aa0, MT2]*tag[top])/
  (216*MT2*MW2*MZ2^3*Pi^2*SW2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*
   Nc*B0i[bb0, MW2, 0, MT2]*tag[top])/(24*MW2*MZ2*Pi^2*SW2) - 
 (MW2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
   tag[top])/(216*MZ2^3*Pi^2*SW2) - 
 (-2592*MW2^4 - 27*MZ2^3*(MH2 + MZ2) + 8*MW2^3*MZ2*(-837 + 88*Nc) - 
   2*MW2^2*MZ2^2*(-8019 + 656*Nc) + MW2*MZ2^2*(27*MH2 - 6723*MZ2 + 
     680*MZ2*Nc) + 2*(2*MW2*MZ2*(64*MW2^2 - 116*MW2*MZ2 + 61*MZ2^2) + 
     3*MT2*(128*MW2^3 - 160*MW2^2*MZ2 + 23*MW2*MZ2^2 + 9*MZ2^3))*Nc*tag[top])/
  (2592*MZ2^3*Pi^2*SW2)


==> Electronic_Results/Analytic_Files/analytic_expressions/deltar/Deltar60.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((CHD*MW2*Class[3])/(2*MW2 - 2*MZ2)) + (2*CHWB*CW*Class[4])/
  Sqrt[1 - MW2/MZ2] + (CHl3[1, 1] + CHl3[2, 2])*Class[7] - 
 Class[8]*Cll[1, 2, 2, 1]


==> Electronic_Results/Analytic_Files/analytic_expressions/deltar/Deltar61.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CWw*((MW2^(3/2)*(12*MW2 - 13*MZ2))/(2*MZ2*Pi^2*vT) + 
   (3*Sqrt[MW2]*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*A0i[aa0, MW2])/
    (2*MZ2^2*Pi^2*SW2*vT) - (3*Sqrt[MW2]*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/
    (2*MZ2*Pi^2*SW2*vT) + (3*Sqrt[MW2]*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^2*SW2*vT) - 
   (3*MW2^(5/2)*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^2*SW2*vT))*
  Class[1] + Class[8]*(((5*MW2)/(8*Pi^2) + (3*A0i[aa0, MW2])/(4*Pi^2))*
    Cll[1, 1, 2, 2] + ((5*(-2*MW2 + MZ2))/(16*Pi^2) + 
     (3*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/(8*MZ2*Pi^2))*Cll[1, 2, 2, 1] + 
   Clq3[1, 1, 3, 3]*((-3*MT2*tag[top])/(16*Pi^2) + (3*A0i[aa0, MT2]*tag[top])/
      (8*Pi^2)) + Clq3[2, 2, 3, 3]*((-3*MT2*tag[top])/(16*Pi^2) + 
     (3*A0i[aa0, MT2]*tag[top])/(8*Pi^2))) + 
 Class[6]*(CuB[3, 3]*((-2*Sqrt[2 - 2*CW2]*MT*MW2*Nc*tag[top])/(3*MZ*Pi^2) + 
     (2*Sqrt[2 - 2*CW2]*MT*MW2*Nc*A0i[aa0, MT2]*tag[top])/(3*MT2*MZ*Pi^2) + 
     (MT*MW2^(3/2)*(8*MW2 - 5*MZ2)*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
      (6*CW*Sqrt[2 - (2*MW2)/MZ2]*MZ2^2*Pi^2)) + 
   CuW[3, 3]*((-2*Sqrt[2]*MT*Sqrt[MW2]*Nc*SW2*tag[top])/(3*Pi^2) + 
     (MT*(8*MW2^3 - 16*MW2^2*MZ2 - 3*MT2*MZ2^2 + 2*MW2*MZ2*(3*MT2 + 4*MZ2))*
       Nc*A0i[aa0, MT2]*tag[top])/(6*Sqrt[2]*MT2*Sqrt[MW2]*MZ2^2*Pi^2*SW2) - 
     (MT*(MT2 - MW2)*(2*MW2 - MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*tag[top])/
      (2*Sqrt[2]*Sqrt[MW2]*MZ2*Pi^2*SW2) - 
     (MT*MW2^(3/2)*(8*MW2 - 5*MZ2)*Nc*B0i[bb0, MZ2, MT2, MT2]*tag[top])/
      (6*Sqrt[2]*MZ2^2*Pi^2*SW2))) + 
 Class[7]*(((MW2*Nc)/(27*Pi^2) + (CW2*Nc*A0i[aa0, MZ2])/(18*Pi^2))*
    CHd[1, 1] + ((MW2*Nc)/(27*Pi^2) + (CW2*Nc*A0i[aa0, MZ2])/(18*Pi^2))*
    CHd[2, 2] + ((MW2*Nc)/(27*Pi^2) + (CW2*Nc*A0i[aa0, MZ2])/(18*Pi^2))*
    CHd[3, 3] + (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[1, 1] + 
   (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[2, 2] + 
   (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHe[3, 3] + 
   (MW2/(9*Pi^2) + (3*A0i[aa0, MW2])/(8*Pi^2) - (5*CW2*A0i[aa0, MZ2])/
      (24*Pi^2))*CHl1[1, 1] + (MW2/(9*Pi^2) + (3*A0i[aa0, MW2])/(8*Pi^2) - 
     (5*CW2*A0i[aa0, MZ2])/(24*Pi^2))*CHl1[2, 2] + 
   (MW2/(9*Pi^2) + (CW2*A0i[aa0, MZ2])/(6*Pi^2))*CHl1[3, 3] + 
   (-1/9*MW2/Pi^2 - ((-2*MW2 + MZ2)*A0i[aa0, MW2])/(6*MZ2*Pi^2*SW2) + 
     (MW2^2*A0i[aa0, MZ2])/(6*MW2*MZ2*Pi^2 - 6*MZ2^2*Pi^2))*CHl3[3, 3] + 
   (-1/27*(MW2*Nc)/Pi^2 - (CW2*Nc*A0i[aa0, MZ2])/(18*Pi^2))*CHq1[1, 1] + 
   (-1/27*(MW2*Nc)/Pi^2 - (CW2*Nc*A0i[aa0, MZ2])/(18*Pi^2))*CHq1[2, 2] + 
   (-1/9*(MW2*Nc)/Pi^2 - ((-2*MW2 + MZ2)*Nc*A0i[aa0, MW2])/(6*MZ2*Pi^2*SW2) + 
     (MW2^2*Nc*A0i[aa0, MZ2])/(6*MW2*MZ2*Pi^2 - 6*MZ2^2*Pi^2))*CHq3[1, 1] + 
   (-1/9*(MW2*Nc)/Pi^2 - ((-2*MW2 + MZ2)*Nc*A0i[aa0, MW2])/(6*MZ2*Pi^2*SW2) + 
     (MW2^2*Nc*A0i[aa0, MZ2])/(6*MW2*MZ2*Pi^2 - 6*MZ2^2*Pi^2))*CHq3[2, 2] + 
   ((-2*MW2*Nc)/(27*Pi^2) - (CW2*Nc*A0i[aa0, MZ2])/(9*Pi^2))*CHu[1, 1] + 
   ((-2*MW2*Nc)/(27*Pi^2) - (CW2*Nc*A0i[aa0, MZ2])/(9*Pi^2))*CHu[2, 2] + 
   CHu[3, 3]*(-1/27*(CW2*(6*MT2 - MZ2)*Nc*tag[top])/Pi^2 + 
     (2*CW2*Nc*A0i[aa0, MT2]*tag[top])/(9*Pi^2) + 
     (MW2*Nc*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2]*
       tag[top])/(36*MZ2^2*Pi^2*SW2)) + 
   CHq1[3, 3]*(-1/36*(MW2*(2*MW2 + MZ2)*Nc*A0i[aa0, MZ2])/(MZ2^2*Pi^2*SW2) - 
     (MW2*(4*MW2 - MZ2)*Nc*A0i[aa0, MT2]*tag[top])/(18*MZ2^2*Pi^2*SW2) + 
     (MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(36*MZ2^2*Pi^2*SW2) - 
     (MW2*Nc*(2*MZ2*(2*MW2 + MZ2) + (6*MT2 - MZ2)*(-4*MW2 + MZ2)*tag[top]))/
      (108*MZ2^2*Pi^2*SW2)) + CHq3[3, 3]*
    (-1/36*(MW2*(2*MW2 + MZ2)*Nc*A0i[aa0, MZ2])/(MZ2^2*Pi^2*SW2) + 
     ((8*MW2^3 - 5*MW2^2*MZ2 + 3*MW2*(2*MT2 - MZ2)*MZ2 - 3*MT2*MZ2^2)*Nc*
       A0i[aa0, MT2]*tag[top])/(36*MW2*MZ2^2*Pi^2*SW2) - 
     ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*Nc*B0i[bb0, MW2, 0, MT2]*
       tag[top])/(12*MW2*MZ2*Pi^2*SW2) - 
     (MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(36*MZ2^2*Pi^2*SW2) - 
     (Nc*(4*MW2*MZ2*(2*MW2 + MZ2) + (2*MW2*(8*MW2 - 5*MZ2)*MZ2 + 
          MT2*(48*MW2^2 - 57*MW2*MZ2 + 9*MZ2^2))*tag[top]))/
      (216*MZ2^2*Pi^2*SW2)) + CHl3[1, 1]*
    (-1/24*((MW2 - 5*MZ2)*A0i[aa0, MW2])/(MZ2*Pi^2*SW2) - 
     (MW2*(13*MW2 - 9*MZ2)*A0i[aa0, MZ2])/(24*MZ2^2*Pi^2*SW2) - 
     (Nc*A0i[aa0, MT2]*tag[top])/(8*Pi^2) + (74*MW2 + 9*MT2*Nc*tag[top])/
      (144*Pi^2)) + CHl3[2, 2]*(-1/24*((MW2 - 5*MZ2)*A0i[aa0, MW2])/
       (MZ2*Pi^2*SW2) - (MW2*(13*MW2 - 9*MZ2)*A0i[aa0, MZ2])/
      (24*MZ2^2*Pi^2*SW2) - (Nc*A0i[aa0, MT2]*tag[top])/(8*Pi^2) + 
     (74*MW2 + 9*MT2*Nc*tag[top])/(144*Pi^2))) + 
 Class[3]*(CHbox*((3*MH2 + 7*MW2)/(144*Pi^2) + 
     ((MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*
       A0i[aa0, MH2])/(24*(MH2 - MW2)*MW2*MZ2*Pi^2) - 
     ((3*MH2*MW2*(2*MW2 - MZ2) + MH2^2*(-2*MW2 + MZ2) + 
        MW2^2*(-13*MW2 + 11*MZ2))*A0i[aa0, MW2])/(24*(MH2 - MW2)*MW2*MZ2*Pi^2*
       SW2) - (MW2*(MH2 - 2*MZ2)*A0i[aa0, MZ2])/(24*MZ2^2*Pi^2*SW2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (24*MW2*MZ2*Pi^2*SW2) - (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2^2*Pi^2*SW2)) + 
   CHD*(-1/96*((MH2*MW2*(23*MW2 - 4*MZ2) + 12*MW2^2*(-4*MW2 + MZ2) + 
         MH2^2*(-2*MW2 + MZ2))*A0i[aa0, MH2])/((MH2 - MW2)*MW2*MZ2*Pi^2*
        SW2) + ((MH2^2*MZ2*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
        MW2*(96*MW2^4 - 61*MW2^2*MZ2^2 + 8*MW2*MZ2^3 + MZ2^4 - 
          4*MW2^3*MZ2*(13 + 4*Nc)) + MH2*(-96*MW2^4 + 28*MW2^2*MZ2^2 - 
          MZ2^4 + MW2^3*MZ2*(75 + 16*Nc)))*A0i[aa0, MW2])/
      (96*(MH2 - MW2)*MW2*MZ2^3*Pi^2*SW2^2) + 
     ((42*MW2*MZ2^3 + 3*MZ2^4 - 3*MW2^2*MZ2*(2*MH2 + 89*MZ2) + 
        MW2^3*MZ2*(378 - 4*Nc) - 4*MW2^4*(45 + 14*Nc))*A0i[aa0, MZ2])/
      (288*MW2*MZ2^3*Pi^2*SW2^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
      (96*MW2*MZ2^2*Pi^2*SW2^2) - 
     ((144*MW2^4 + 156*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 13*MW2*MZ2^3 + MZ2^4)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2^2*Pi^2*SW2^2) - 
     (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (48*MZ2^2*Pi^2*SW2^2) + (MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - 
        MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^2*SW2^2) + 
     (MW2*(8*MW2^2 + MW2*MZ2 + 3*(MT2 - 3*MZ2)*MZ2)*Nc*A0i[aa0, MT2]*
       tag[top])/(72*MZ2^3*Pi^2*SW2^2) + (MW2*(-MT2^2 - MT2*MW2 + 2*MW2^2)*Nc*
       B0i[bb0, MW2, 0, MT2]*tag[top])/(24*MZ2^2*Pi^2*SW2^2) + 
     (MW2^2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*Nc*
       B0i[bb0, MZ2, MT2, MT2]*tag[top])/(72*MZ2^3*Pi^2*SW2^2) + 
     (1728*MW2^4 + 12*MW2*(6*MH2 - MZ2)*MZ2^2 + 9*MZ2^3*(-MH2 + MZ2) - 
       4*MW2^3*MZ2*(147 + 8*Nc) - MW2^2*MZ2*(63*MH2 + 1137*MZ2 + 16*MZ2*Nc) - 
       4*MW2*(2*MW2*MZ2*(2*MW2 + MZ2) + 3*MT2*(16*MW2^2 - 7*MW2*MZ2 - 
           9*MZ2^2))*Nc*tag[top])/(1728*MZ2^3*Pi^2*SW2^2))) + 
 Class[4]*(CHB*(-1/2*A0i[aa0, MH2]/Pi^2 + A0i[aa0, MZ2]/(2*Pi^2) + 
     ((MH2 - MZ2)*(-MW2 + MZ2)*B0i[bb0, 0, MH2, MZ2])/(2*MZ2*Pi^2) + 
     (CW2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(2*Pi^2)) + 
   CHW*(((-2*MW2 + MZ2)*A0i[aa0, MW2])/(2*MZ2*Pi^2*SW2) - 
     ((-2*MW2 + MZ2)*A0i[aa0, MZ2])/(2*MZ2*Pi^2*SW2) - 
     ((MH2 - MZ2)*SW2*B0i[bb0, 0, MH2, MZ2])/(2*Pi^2) - 
     ((MH2 - 2*MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/(2*MZ2*Pi^2*SW2) + 
     (MW2^2*(MH2 - 2*MZ2)*B0i[bb0, MZ2, MH2, MZ2])/(2*MZ2^2*Pi^2*SW2)) + 
   CHWB*(((MH2^2*Sqrt[MW2]*(2*MW2 - MZ2) + 7*MH2*MW2^(3/2)*(4*MW2 + MZ2) - 
        6*MW2^(5/2)*(5*MW2 + 7*MZ2) - 6*MH2*Sqrt[MW2]*(5*MW2^2 - 7*MW2*MZ2 + 
          2*MZ2^2) + 6*MW2^(3/2)*(5*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*
       A0i[aa0, MH2])/(48*Sqrt[1 - CW2]*MW2*(-MH2 + MW2)*MZ*MZ2*Pi^2) - 
     ((MH2^2*MZ2*(-4*MW2 + MZ2) + MH2*(320*MW2^3 + 21*MZ2^3 + 
          MW2*MZ2^2*(101 + 8*Nc) - 4*MW2^2*MZ2*(115 + 8*Nc) - 
          96*MW2*MZ2^2*SW2^2) + MW2*(-320*MW2^3 - 21*MZ2^3 - 
          2*MW2*MZ2^2*(33 + 4*Nc) + 4*MW2^2*MZ2*(107 + 8*Nc) + 
          96*MW2*MZ2^2*SW2^2))*A0i[aa0, MW2])/(48*Sqrt[1 - CW2]*(MH2 - MW2)*
       Sqrt[MW2]*MZ*MZ2^2*Pi^2*SW2) + 
     ((-9*MH2*MW2^(3/2)*(2*MW2 + MZ2) + Sqrt[MW2]*(189*MZ2^3 - 
          8*MW2^3*(108 + 43*Nc) + 4*MW2^2*MZ2*(351 + 43*Nc) - 
          2*MW2*MZ2^2*(459 + 49*Nc)) + 108*Sqrt[MW2]*(2*MW2 - MZ2)*MZ2^2*
         SW2^2)*A0i[aa0, MZ2])/(432*Sqrt[1 - CW2]*MW2*MZ*MZ2*(-MW2 + MZ2)*
       Pi^2) + (Sqrt[1 - CW2]*(-MH2 + MZ2)*(-2*MW2 + MZ2)*
       B0i[bb0, 0, MH2, MZ2])/(4*Sqrt[MW2]*MZ*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(-4*MW2 + MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (48*Sqrt[1 - CW2]*Sqrt[MW2]*MZ*(-MW2 + MZ2)*Pi^2) + 
     ((-400*MW2^3 + 20*MW2^2*MZ2 + 104*MW2*MZ2^2 - 21*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2])/(48*Sqrt[1 - CW2]*Sqrt[MW2]*MZ*(-MW2 + MZ2)*
       Pi^2) - (CW2*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
          MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(48*Sqrt[MW2]*MZ*Sqrt[1 - MW2/MZ2]*
       (-MW2 + MZ2)*Pi^2) - (Sqrt[1 - CW2]*Sqrt[MW2]*
       (-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(48*MZ*MZ2^2*Pi^2*SW2^2) + 
     ((9*MT2^2*(4*MW2 - MZ2)*MZ2 + 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2))*Nc*
       A0i[aa0, MT2]*tag[top])/(216*Sqrt[1 - CW2]*MT2*Sqrt[MW2]*MZ*MZ2*
       (-MW2 + MZ2)*Pi^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - MZ2)*Nc*
       B0i[bb0, MW2, 0, MT2]*tag[top])/(24*Sqrt[1 - CW2]*Sqrt[MW2]*MZ*
       (-MW2 + MZ2)*Pi^2) - (Sqrt[1 - CW2]*Sqrt[MW2]*
       (MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*Nc*B0i[bb0, MZ2, MT2, MT2]*
       tag[top])/(216*MZ*MZ2^2*Pi^2*SW2^2) + 
     (MW2*(3780*MW2^3 + MZ2^2*(-27*MH2 + MZ2*(171 - 98*Nc)) - 
         2*MW2^2*MZ2*(2367 + 28*Nc) + MW2*MZ2*(27*MH2 + 
           MZ2*(783 + 100*Nc))) - 54*MW2*MZ2^2*(14*MW2 + 9*MZ2)*SW2^2 + 
       MW2*Nc*(-192*MW2^3 + 368*MW2^2*MZ2 - 220*MW2*MZ2^2 + 17*MZ2^3 + 
         6*MT2*(-56*MW2^2 + 55*MW2*MZ2 + MZ2^2) + 192*MW2*MZ2^2*SW2^2)*
        tag[top])/(648*Sqrt[1 - CW2]*Sqrt[MW2]*MZ*MZ2*(-MW2 + MZ2)*Pi^2)))


==> Electronic_Results/Load.m <==
(*** Import Numerical Evaluation Functions ***)

Replacements to evaluate the analytic results at a given scale
Inputs[H] = {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   mb -> 3., alfa -> 0.00784928, Gf -> 1.1663787 10^(-5), 
   alfas -> 0.1125, \[Mu] -> 125.1, Nc -> 3};
Inputs[Z] = {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   alfa -> 0.00782191, Gf -> 1.1663787 10^(-5), \[Mu] -> 91.19, 
   Nc -> 3};
Inputs[W] = {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   alfa -> 0.00781099 , Gf -> 1.1663787 10^(-5), \[Mu] -> 80.38, 
   Nc -> 3};

Replacements for the inputs
InputRep = {MT2 -> mt^2, MT -> mt, MH2 -> mh^2, MH -> mh, MW2 -> mw^2,
    MW -> mw, MZ2 -> mz^2, MZ -> mz, MB2 -> mb^2, MB -> mb, 
   Alfa -> alfa, Alfa2 -> alfa^2, Alfas -> alfas, 
   VALPHA -> Sqrt[mw^2 (1 - mw^2/mz^2)/Pi/alfa], 
   VMU -> 1/Sqrt[Sqrt[2] Gf], CW2 -> mw^2/mz^2, CW -> mw/mz, 
   SW2 -> 1 - mw^2/mz^2, SW -> Sqrt[1 - mw^2/mz^2], MWhat2->mwhat2, CWhat2->mwhat2/mz^2,CWhat->Sqrt[mwhat2/mz^2], SWhat2->1-mwhat2/mz^2,SWhat->Sqrt[1-mwhat2/mz^2],MWhat->Sqrt[mwhat2]} /.mwhat2->(mz^2 (1 + Sqrt[1 - (2 Sqrt[2] alfa \[Pi])/(Gf mz^2)]))/2;

NumEval[expression_, scale_] := 
 Chop[(expression /.IntRep /. A0Rep /. InputRep /. Inputs[scale] // 
   Simplify//ComplexExpand//Re )/.Im[x__]->0/.Re[x__]->x,10^-10]



(*** Import loop integrals ***)

SetDirectory[NotebookDirectory[] <> "Analytic_Files/Loop_Integrals"]

IntRep = Import["IntReps.m"]
A0Rep = {A0i[aa0, M2_] -> M2 + M2 (Log[\[Mu]^2/M2])};


(***  Import Analytic Results ***)

(*** DeltaR ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/deltar"]

DeltaR[6,0] = (<<Deltar60.m);
DeltaR[4,1] = (<<Deltar41.m);
DeltaR[6,1] = (<<Deltar61.m);

(*** DeltaW ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/deltaW"]

DeltaW[6,0] = (<<DeltaW60.m);
DeltaW[4,1] = (<<DeltaW41.m);
DeltaW[6,1] = (<<DeltaW61.m);

(*** DeltaW ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/deltaW"]

DeltaW[6,0] = (<<DeltaW60.m);
DeltaW[4,1] = (<<DeltaW41.m);
DeltaW[6,1] = (<<DeltaW61.m);

(*** W Decay ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/Wlnu"]

Gam[4,0,W,Alpha] = (<<GamWlnu40_alpha.m);
Gam[6,0,W,Alpha] = (<<GamWlnu60_alpha.m);
Gam[4,1,W,Alpha] = (<<GamWlnu41_alpha.m);
Gam[6,1,W,Alpha] = (<<GamWlnu61_alpha.m);

Gam[4,0,W,AlphaMu] = (<<GamWlnu40_alphaMu.m);
Gam[6,0,W,AlphaMu] = (<<GamWlnu60_alphaMu.m);
Gam[4,1,W,AlphaMu] = (<<GamWlnu41_alphaMu.m);
Gam[6,1,W,AlphaMu] = (<<GamWlnu61_alphaMu.m);

Gam[4,0,W,LEP] = (<<GamWlnu40_LEP.m);
Gam[6,0,W,LEP] = (<<GamWlnu60_LEP.m);
Gam[4,1,W,LEP] = (<<GamWlnu41_LEP.m);
Gam[6,1,W,LEP] = (<<GamWlnu61_LEP.m);

(*** Z Decay ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/Zll"]

Gam[4,0,Z,Alpha] = (<<GamZll40_alpha.m);
Gam[6,0,Z,Alpha] = (<<GamZll60_alpha.m);
Gam[4,1,Z,Alpha] = (<<GamZll41_alpha.m);
Gam[6,1,Z,Alpha] = (<<GamZll61_alpha.m);

Gam[4,0,Z,AlphaMu] = (<<GamZll40_alphaMu.m);
Gam[6,0,Z,AlphaMu] = (<<GamZll60_alphaMu.m);
Gam[4,1,Z,AlphaMu] = (<<GamZll41_alphaMu.m);
Gam[6,1,Z,AlphaMu] = (<<GamZll61_alphaMu.m);

Gam[4,0,Z,LEP] = (<<GamZll40_LEP.m);
Gam[6,0,Z,LEP] = (<<GamZll60_LEP.m);
Gam[4,1,Z,LEP] = (<<GamZll41_LEP.m);
Gam[6,1,Z,LEP] = (<<GamZll61_LEP.m);

(*** H Decay ***)
SetDirectory[NotebookDirectory[] <> "Analytic_Files/analytic_expressions/Hbb"]

Gam[4,0,H,Alpha] = (<<GamHbb40_alpha.m);
Gam[6,0,H,Alpha] = (<<GamHbb60_alpha.m);
Gam[4,1,H,Alpha] = (<<GamHbb41_alpha.m);
Gam[6,1,H,Alpha] = (<<GamHbb61_alpha.m);

Gam[4,0,H,AlphaMu] = (<<GamHbb40_alphaMu.m);
Gam[6,0,H,AlphaMu] = (<<GamHbb60_alphaMu.m);
Gam[4,1,H,AlphaMu] = (<<GamHbb41_alphaMu.m);
Gam[6,1,H,AlphaMu] = (<<GamHbb61_alphaMu.m);

Gam[4,0,H,LEP] = (<<GamHbb40_LEP.m);
Gam[6,0,H,LEP] = (<<GamHbb60_LEP.m);
Gam[4,1,H,LEP] = (<<GamHbb41_LEP.m);
Gam[6,1,H,LEP] = (<<GamHbb61_LEP.m);

==> Electronic_Results/Results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58636,       1549]
NotebookOptionsPosition[     54845,       1478]
NotebookOutlinePosition[     55332,       1496]
CellTagsIndexPosition[     55289,       1493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.89149049733255*^9, 3.891490500687936*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9568eafd-bd24-4ec3-aa56-771defc8e6e4"],

Cell[CellGroupData[{

Cell["Load the cells below to Import all the Results", "Subsubsection",
 CellChangeTimes->{{3.891687005421791*^9, 
  3.891687032418075*^9}},ExpressionUUID->"b5b471fc-c1b9-482b-af52-\
2dcc9f650ffe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", "\"\<Load.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.752569403631102*^9, 3.752569515185829*^9}, {
   3.752569616478101*^9, 3.752569617117209*^9}, {3.7525706430075912`*^9, 
   3.7525706434429626`*^9}, {3.752826205168955*^9, 3.752826219335969*^9}, {
   3.7529310007731533`*^9, 3.752931001332375*^9}, {3.7529435537582083`*^9, 
   3.752943562405492*^9}, {3.75294531732519*^9, 3.7529453191968946`*^9}, {
   3.891490383942615*^9, 3.8914903852642508`*^9}, {3.891490439911981*^9, 
   3.891490456889193*^9}, 3.8914904942384453`*^9, 3.891493745923026*^9, {
   3.891493822578302*^9, 3.891493836635598*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1909c4f1-3c00-4c1a-b573-e77041bac239"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples & Paper Results", "Title",
 CellChangeTimes->{{3.7529984917376547`*^9, 3.752998531842902*^9}, {
  3.752998574434046*^9, 
  3.7529985842407713`*^9}},ExpressionUUID->"f5446b66-34c1-4124-ae4a-\
b9ab53e7b499"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.892185516541604*^9, 
  3.892185551626727*^9}},ExpressionUUID->"dcefefc4-c203-4050-a2a1-\
ae9439d98022"],

Cell[TextData[StyleBox["Analytic results are expressed in terms of \
Passarino-Veltmann functions in the notation of LoopTools \
(Comput.Phys.Commun. 118 (1999) 153-165 \[Bullet] e-Print: hep-ph/9807565 \
[hep-ph]), where it is understood that the observables below are sensitive \
only to the finite and real parts of these functions.", "Code",
 FontWeight->"Plain"]], "Text",
 CellChangeTimes->{{3.892185561378676*^9, 3.892185598088229*^9}, {
   3.892185635953219*^9, 3.892185678422923*^9}, {3.89218572848882*^9, 
   3.89218577475909*^9}, 
   3.892196203071784*^9},ExpressionUUID->"49b4f8ae-c621-42c0-9166-\
27875c6510a3"],

Cell[TextData[{
 StyleBox["The notation for squared quantities is MW^2=MW2, etc., where MW is \
the on-shell W boson mass. Furthermore, CW=MW/MZ with SW2+CW2=1.  \nIn the \
LEP scheme, MW is eliminated in favour of the derived parameter MWhat, \
defined in Eq. (2.29), and one has CWhat=MWhat/MZ with SWhat2+CWhat2=1. \nThe \
quantity VMU refers to the input parameter ", "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "\[Mu]"], TraditionalForm]],ExpressionUUID->
  "a4dd1e76-90a8-4850-a65f-79dc08cec8cd"],
 " ",
 StyleBox["as defined in Eq. (2.19) whereas VALPHA is the derived parameter ",
   "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "\[Alpha]"], TraditionalForm]],ExpressionUUID->
  "6b9a45b3-5cd9-450c-8037-35e6ff8eaefa"],
 StyleBox[" defined in Eq. (2.8).\n", "Code",
  FontWeight->"Plain"],
 StyleBox["\n", "Code"],
 StyleBox["In all quantities, Nc = 3, and tag[top]=1 tags top-loop \
contributions, and Class[x]=1 tags contributions from Class-x Wilson \
coefficients in the Warsaw basis as in Table 11. For those coefficients, we \
use the notation ", "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["C", 
     RowBox[{"(", "3", ")"}]], "lq"], TraditionalForm]],ExpressionUUID->
  "d2979e2f-db50-4441-a3d7-ea8885d2e270"],
 StyleBox[" = Clq3, etc, and in addition the Wilson coefficient ", "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "W"], TraditionalForm]],ExpressionUUID->
  "dee9040e-230a-418d-ab92-fd30515bee4d"],
 StyleBox[" = CWw so as not to be confused with the mixing angle CW. In \
general, the Wilson coefficients have flavour indices which are given in \
square brackets.\n\nIn each case below there is the option to evaluate the \
results analytically or numerically using the inputs listed in Table 1 of the \
paper.  These numerical inputs can be changed by altering the file \
\[OpenCurlyDoubleQuote]Load.m\[CloseCurlyDoubleQuote].", "Code",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.892185793649304*^9, 3.892185797433187*^9}, {
  3.892185830939258*^9, 3.8921861747870092`*^9}, {3.892186523341222*^9, 
  3.892186542281639*^9}, {3.8921865763855543`*^9, 3.892186726083479*^9}, {
  3.892191189080502*^9, 3.892191276768681*^9}, {3.8921913090422487`*^9, 
  3.892191312818507*^9}, {3.892191364131762*^9, 3.892191433753147*^9}, {
  3.892191468945603*^9, 3.89219148689188*^9}, {3.8921915837445107`*^9, 
  3.8921918742286043`*^9}, {3.8921919338951473`*^9, 3.892191936349908*^9}, {
  3.892192389713622*^9, 3.892192399925753*^9}, {3.892193606913147*^9, 
  3.892193620439085*^9}, {3.892196017926011*^9, 3.89219602011353*^9}, {
  3.892196211800682*^9, 3.892196265436634*^9}, {3.892196311399349*^9, 
  3.892196337547193*^9}, {3.8922039411185837`*^9, 3.892204081888837*^9}, {
  3.892270948574298*^9, 
  3.892271047487073*^9}},ExpressionUUID->"41585882-44f4-450d-ad5a-\
23fc5f6ec120"]
}, Open  ]],

Cell[CellGroupData[{

Cell["DeltaR", "Section",
 CellChangeTimes->{{3.8914932360943947`*^9, 
  3.891493244350782*^9}},ExpressionUUID->"bf7ee881-df24-43fe-9b4d-\
99b3feca3edd"],

Cell[TextData[{
 StyleBox["The functions ", "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox["\[CapitalDelta]r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "625e360b-0a3f-462d-a512-234ad28c82cf"],
 StyleBox[" as described in Eq. (2.20) can be called using ", "Code",
  FontWeight->"Plain"],
 StyleBox["DeltaR[i, j]", "Code",
  FontWeight->"Bold"],
 StyleBox[" where \[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote] is the \
dimension and \[OpenCurlyDoubleQuote]j\[CloseCurlyDoubleQuote] is the loop \
number. \nNote that in ", "Code",
  FontWeight->"Plain"],
 StyleBox["DeltaR[6,1]", "Code",
  FontWeight->"Bold"],
 StyleBox[", there is a residual dependance on vT which should be replaced by \
the desired quantity, VALPHA or VMU, using Eq. (2.11) or Eq. (2.18) \
respectively. ", "Code",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.8915875079139442`*^9, 3.891587521628543*^9}, {
  3.8915875691215343`*^9, 3.891587578565233*^9}, {3.8915876600665627`*^9, 
  3.891587662155974*^9}, {3.891587778356421*^9, 3.8915878303216553`*^9}, {
  3.891588241900613*^9, 3.891588273552738*^9}, {3.891589506325358*^9, 
  3.891589570726756*^9}, {3.892185366160968*^9, 3.89218536636346*^9}, {
  3.892192222807232*^9, 3.892192226110029*^9}, {3.8922041970006*^9, 
  3.8922042024904003`*^9}, {3.892204245817482*^9, 3.892204246043982*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"28b60c01-e390-4655-a827-6dbec36ef356"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeltaR", "[", 
  RowBox[{"4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.891587835521597*^9, 3.891587839264402*^9}, {
  3.8921857126796703`*^9, 3.892185720630014*^9}, {3.892186509638857*^9, 
  3.892186509771964*^9}, {3.892191947124351*^9, 3.892191949206089*^9}, {
  3.892192481017767*^9, 3.892192483593541*^9}, {3.892192831494*^9, 
  3.8921928316000767`*^9}, {3.892193579469634*^9, 3.8921935952110233`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"21a7c0cc-19f7-4e14-b551-0929926860c8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MH2", " ", "MW2", " ", 
       RowBox[{"(", 
        RowBox[{"MW2", "-", 
         RowBox[{"4", " ", "MZ2"}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
      RowBox[{
       SuperscriptBox["MH2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "MW2"}], "+", "MZ2"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MH2"}], "]"}]}], 
   RowBox[{"48", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "-", "MW2"}], ")"}], " ", "MW2", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["MH2", "2"], " ", 
       SuperscriptBox["MZ2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "MW2"}], "+", "MZ2"}], ")"}]}], "-", 
      RowBox[{"MW2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["MW2", "4"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["MW2", "3"], " ", "MZ2"}], "+", 
         SuperscriptBox["MZ2", "4"], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["MW2", "2"], " ", 
          SuperscriptBox["MZ2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "Nc"}]}], ")"}]}], "+", 
         RowBox[{"MW2", " ", 
          SuperscriptBox["MZ2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"8", " ", "Nc"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"MH2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["MW2", "4"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["MW2", "3"], " ", "MZ2"}], "+", 
         SuperscriptBox["MZ2", "4"], "+", 
         RowBox[{"MW2", " ", 
          SuperscriptBox["MZ2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"8", " ", "Nc"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MW2", "2"], " ", 
          SuperscriptBox["MZ2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"63", "+", 
            RowBox[{"16", " ", "Nc"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MW2"}], "]"}]}], 
   RowBox[{"48", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "-", "MW2"}], ")"}], " ", "MW2", " ", 
    SuperscriptBox["MZ2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "135"}], " ", "MW2", " ", 
       SuperscriptBox["MZ2", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["MZ2", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["MW2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{"11", " ", "Nc"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["MW2", "3"], " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{"135", "+", 
         RowBox[{"23", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["MW2", "2"], " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "MH2"}], "+", 
         RowBox[{"828", " ", "MZ2"}], "+", 
         RowBox[{"98", " ", "MZ2", " ", "Nc"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MZ2"}], "]"}]}], 
   RowBox[{"432", " ", "MW2", " ", 
    SuperscriptBox["MZ2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MW2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MW2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "MW2"}], "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MW2", ",", "MH2", ",", "MW2"}], "]"}]}], 
   RowBox[{"48", " ", "MW2", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"96", " ", 
       SuperscriptBox["MW2", "4"]}], "+", 
      RowBox[{"88", " ", 
       SuperscriptBox["MW2", "3"], " ", "MZ2"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["MW2", "2"], " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"14", " ", "MW2", " ", 
       SuperscriptBox["MZ2", "3"]}], "+", 
      SuperscriptBox["MZ2", "4"]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MW2", ",", "MW2", ",", "MZ2"}], "]"}]}], 
   RowBox[{
    RowBox[{"48", " ", 
     SuperscriptBox["MW2", "2"], " ", "MZ2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"48", " ", "MW2", " ", 
     SuperscriptBox["MZ2", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]}]], "-", 
  FractionBox[
   RowBox[{"MW2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MZ2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MZ2", "2"]}]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MH2", ",", "MZ2"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "-", 
  FractionBox[
   RowBox[{"MW2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "48"}], " ", 
       SuperscriptBox["MW2", "3"]}], "-", 
      RowBox[{"68", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
      RowBox[{"16", " ", "MW2", " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      SuperscriptBox["MZ2", "3"]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MW2", ",", "MW2"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["MZ2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "+", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["MT2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "MW2"}], "-", "MZ2"}], ")"}], " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"MT2", " ", "MW2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["MW2", "3"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
         RowBox[{"25", " ", "MW2", " ", 
          SuperscriptBox["MZ2", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["MZ2", "3"]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["MW2", "2"], " ", 
       SuperscriptBox["MZ2", "3"], " ", 
       SuperscriptBox["SW2", "2"]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"216", " ", "MT2", " ", "MW2", " ", 
    SuperscriptBox["MZ2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MT2", "2"], "+", 
      RowBox[{"MT2", " ", "MW2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["MW2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "MW2"}], "-", "MZ2"}], ")"}], " ", "Nc", " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MW2", ",", "0", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"24", " ", "MW2", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "-", 
  FractionBox[
   RowBox[{"MW2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MT2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["MW2", "2"]}], "-", 
         RowBox[{"80", " ", "MW2", " ", "MZ2"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["MZ2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["MW2", "2"]}], "-", 
         RowBox[{"40", " ", "MW2", " ", "MZ2"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["MZ2", "2"]}]}], ")"}]}]}], ")"}], " ", "Nc", " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MT2", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"216", " ", 
    SuperscriptBox["MZ2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2592", " ", 
     SuperscriptBox["MZ2", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "SW2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2592"}], " ", 
      SuperscriptBox["MW2", "4"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["MZ2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"MH2", "+", "MZ2"}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["MW2", "3"], " ", "MZ2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "837"}], "+", 
        RowBox[{"88", " ", "Nc"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["MW2", "2"], " ", 
      SuperscriptBox["MZ2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8019"}], "+", 
        RowBox[{"656", " ", "Nc"}]}], ")"}]}], "+", 
     RowBox[{"MW2", " ", 
      SuperscriptBox["MZ2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", "MH2"}], "-", 
        RowBox[{"6723", " ", "MZ2"}], "+", 
        RowBox[{"680", " ", "MZ2", " ", "Nc"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "MW2", " ", "MZ2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox["MW2", "2"]}], "-", 
           RowBox[{"116", " ", "MW2", " ", "MZ2"}], "+", 
           RowBox[{"61", " ", 
            SuperscriptBox["MZ2", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "MT2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            SuperscriptBox["MW2", "3"]}], "-", 
           RowBox[{"160", " ", 
            SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
           RowBox[{"23", " ", "MW2", " ", 
            SuperscriptBox["MZ2", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["MZ2", "3"]}]}], ")"}]}]}], ")"}], " ", "Nc", " ", 
      
      RowBox[{"tag", "[", "top", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.892192477739258*^9, 3.892192483741561*^9}, 
   3.892192831862297*^9, {3.892193580444697*^9, 3.892193595520834*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"1c0c2e2a-91b8-411e-bd15-359d17a48a19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaR", "[", 
   RowBox[{"6", ",", "1"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.892193661582223*^9, 
  3.89219366363159*^9}},ExpressionUUID->"0be6b044-64cd-497c-9b9c-\
2bc96f2ab641"],

Cell[TextData[{
 StyleBox["To numerically evaluate ", "Code",
  FontWeight->"Plain"],
 StyleBox["DeltaR ", "Code",
  FontWeight->"Bold"],
 StyleBox["we apply the ", "Code",
  FontWeight->"Plain"],
 StyleBox["NumEval", "Code",
  FontWeight->"Bold"],
 StyleBox[" function : ", "Code",
  FontWeight->"Plain"],
 StyleBox["DeltaNumEval[expression, scale]", "Code",
  FontWeight->"Bold"],
 StyleBox["\n", "Code"],
 "expression : The expression you wish to evaluate\nscale : The value for the \
renormalization scale \[Mu]. scale-> {W,Z,H} where W sets the scale to the W \
Boson mass, Z  to the Z Boson mass and H  to the Higgs mass.  "
}], "Text",
 CellChangeTimes->{{3.8915878824408503`*^9, 3.891587927019865*^9}, {
   3.891587995835548*^9, 3.8915882283082952`*^9}, {3.891588314887177*^9, 
   3.891588333082909*^9}, {3.891588762888015*^9, 3.891588767849695*^9}, {
   3.891588800415586*^9, 3.891588818322897*^9}, 3.891590636770941*^9, {
   3.8915914195428667`*^9, 3.891591487548468*^9}, {3.891591717367963*^9, 
   3.891591797242968*^9}, {3.8916864342654533`*^9, 3.8916864432700777`*^9}, {
   3.892186210402059*^9, 3.8921862122592707`*^9}, 3.89219636188205*^9, {
   3.892204312194062*^9, 3.892204315074246*^9}, {3.8922709134575872`*^9, 
   3.892270930143032*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4f341709-bf05-4f12-91fd-2d076323ee4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumEval", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaR", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "/", 
    RowBox[{"VALPHA", "^", "2"}]}], ",", "W"}], "]"}]], "Input",
 CellChangeTimes->{{3.891587931693489*^9, 3.8915879589109573`*^9}, {
  3.891588328454327*^9, 3.8915883296166983`*^9}, {3.891588743001589*^9, 
  3.891588743878504*^9}, {3.891588776890053*^9, 3.891588792054802*^9}, {
  3.891590644490148*^9, 3.891590662692842*^9}, {3.891591373285391*^9, 
  3.891591411376882*^9}, {3.891598773397953*^9, 3.891598776018386*^9}, {
  3.8916728687119637`*^9, 3.891672869809778*^9}, {3.891686873352998*^9, 
  3.89168688263244*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"be1bddb5-cb5d-46b5-9617-87d08c02b967"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.004482990062440238`"}], "-", 
  RowBox[{"0.034505658642317937`", " ", 
   RowBox[{"tag", "[", "top", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.891587954303483*^9, 3.891587959280663*^9}, {
   3.89158832993915*^9, 3.891588335023844*^9}, {3.89158871082407*^9, 
   3.891588744158206*^9}, {3.8915887773726473`*^9, 3.8915888216961308`*^9}, 
   3.891589256689571*^9, {3.891590653127195*^9, 3.891590668366407*^9}, {
   3.891591379080007*^9, 3.8915914116600313`*^9}, 3.89159162746568*^9, 
   3.891598777130273*^9, 3.891601154650712*^9, 3.8916013283315353`*^9, {
   3.891601447121912*^9, 3.891601473571302*^9}, 3.891601510870611*^9, 
   3.891601624016204*^9, 3.891602242535879*^9, 3.8916728703172417`*^9, 
   3.891673396173122*^9, 3.891673448289159*^9, 3.891673608196095*^9, 
   3.891676524425407*^9, 3.891686399527103*^9, {3.8916868748620787`*^9, 
   3.891686882966978*^9}, 3.8921861899139338`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0d936431-0720-4f39-8fad-5e1dc052934a"]
}, Open  ]],

Cell[TextData[StyleBox["One can also obtain (lengthy) analytic results here \
and below in terms of known functions rather than PV integrals as follows:", \
"Code",
 FontWeight->"Plain"]], "Text",
 CellChangeTimes->{{3.892186243262706*^9, 3.8921862700931787`*^9}, {
   3.892186354337056*^9, 3.892186376750539*^9}, 3.892186448703538*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9c3c5f7b-0de2-4c7d-91d3-822876a2c0cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DeltaR", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "/.", "IntRep"}], "/.", "A0Rep"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8921862768973103`*^9, 3.892186330128118*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e9817a8a-055d-473a-9a02-4e75b67a0cbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["DeltaW", "Section",
 CellChangeTimes->{{3.8914932360943947`*^9, 3.891493244350782*^9}, {
  3.891686502226584*^9, 
  3.891686502756632*^9}},ExpressionUUID->"703a8632-32d6-4145-b0ee-\
cb7f73a928c1"],

Cell[TextData[{
 StyleBox["The functions ", "Code",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalDelta]", "\[Wedge]"], "W"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "674d21b3-5d6c-455e-95d9-c510250f5481"],
 StyleBox[" as described in Eq. (2.33) can be called using ", "Code",
  FontWeight->"Plain"],
 StyleBox["DeltaW[i, j]", "Code",
  FontWeight->"Bold"],
 StyleBox[" where \[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote] is the \
dimension and \[OpenCurlyDoubleQuote]j\[CloseCurlyDoubleQuote] is the loop \
number", "Code",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.8915875079139442`*^9, 3.891587521628543*^9}, {
  3.8915875691215343`*^9, 3.891587578565233*^9}, {3.8915876600665627`*^9, 
  3.891587662155974*^9}, {3.891587778356421*^9, 3.8915878303216553`*^9}, {
  3.891588241900613*^9, 3.891588273552738*^9}, {3.891589506325358*^9, 
  3.891589570726756*^9}, {3.8916866696497583`*^9, 3.8916866701440153`*^9}, {
  3.8916867261459713`*^9, 3.891686729786213*^9}, {3.8921920053058033`*^9, 
  3.892192005893715*^9}, {3.892192194522479*^9, 3.892192199246874*^9}, {
  3.8922044043780823`*^9, 3.892204408724848*^9}, {3.8922046641901083`*^9, 
  3.89220466419014*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"386d93c1-bf63-4047-be3f-5e3fc84a312e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeltaW", "[", 
  RowBox[{"4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.891587835521597*^9, 3.891587839264402*^9}, {
  3.891686509412258*^9, 3.891686509635516*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"7ad781b3-820a-42ac-9fae-210dbd8503fb"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MH2", " ", "MWhat2", " ", 
       RowBox[{"(", 
        RowBox[{"MWhat2", "-", 
         RowBox[{"4", " ", "MZ2"}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MWhat2", "2"], " ", "MZ2"}], "+", 
      RowBox[{
       SuperscriptBox["MH2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "MWhat2"}], "+", "MZ2"}], ")"}]}]}], ")"}], " ", 
    "SWhat2", " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MH2"}], "]"}]}], 
   RowBox[{"96", " ", "MWhat2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "MH2"}], "+", "MWhat2"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"MWhat2", "-", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["MH2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "MWhat2"}], "-", "MZ2"}], ")"}], " ", 
        SuperscriptBox["MZ2", "2"]}], "+", 
       RowBox[{"MWhat2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           SuperscriptBox["MWhat2", "4"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["MWhat2", "3"], " ", "MZ2"}], "+", 
          SuperscriptBox["MZ2", "4"], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["MWhat2", "2"], " ", 
           SuperscriptBox["MZ2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "Nc"}]}], ")"}]}], "+", 
          RowBox[{"MWhat2", " ", 
           SuperscriptBox["MZ2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"31", "+", 
             RowBox[{"8", " ", "Nc"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"MH2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           SuperscriptBox["MWhat2", "4"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["MWhat2", "3"], " ", "MZ2"}], "+", 
          SuperscriptBox["MZ2", "4"], "+", 
          RowBox[{"MWhat2", " ", 
           SuperscriptBox["MZ2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"8", " ", "Nc"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["MWhat2", "2"], " ", 
           SuperscriptBox["MZ2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"63", "+", 
             RowBox[{"16", " ", "Nc"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"A0i", "[", 
      RowBox[{"aa0", ",", "MWhat2"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"96", " ", "MWhat2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "MH2"}], "+", "MWhat2"}], ")"}], " ", 
     SuperscriptBox["MZ2", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"MWhat2", "-", 
       RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "135"}], " ", "MWhat2", " ", 
       SuperscriptBox["MZ2", "3"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["MZ2", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["MWhat2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{"11", " ", "Nc"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["MWhat2", "3"], " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{"135", "+", 
         RowBox[{"23", " ", "Nc"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["MWhat2", "2"], " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "MH2"}], "+", 
         RowBox[{"828", " ", "MZ2"}], "+", 
         RowBox[{"98", " ", "MZ2", " ", "Nc"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MZ2"}], "]"}]}], 
   RowBox[{"864", " ", "MWhat2", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"MWhat2", "-", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MWhat2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MWhat2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "MWhat2"}], "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MWhat2", ",", "MH2", ",", "MWhat2"}], "]"}]}], 
   RowBox[{"96", " ", "MWhat2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"MWhat2", "-", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"96", " ", 
       SuperscriptBox["MWhat2", "4"]}], "+", 
      RowBox[{"88", " ", 
       SuperscriptBox["MWhat2", "3"], " ", "MZ2"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["MWhat2", "2"], " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"14", " ", "MWhat2", " ", 
       SuperscriptBox["MZ2", "3"]}], "+", 
      SuperscriptBox["MZ2", "4"]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MWhat2", ",", "MWhat2", ",", "MZ2"}], "]"}]}], 
   RowBox[{
    RowBox[{"96", " ", 
     SuperscriptBox["MWhat2", "2"], " ", "MZ2", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"96", " ", "MWhat2", " ", 
     SuperscriptBox["MZ2", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "SWhat2"}]}]], "-", 
  FractionBox[
   RowBox[{"CWhat2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MZ2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MZ2", "2"]}]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MH2", ",", "MZ2"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "MWhat2"}], "+", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"MWhat2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", 
       SuperscriptBox["MWhat2", "3"]}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["MWhat2", "2"], " ", "MZ2"}], "-", 
      RowBox[{"16", " ", "MWhat2", " ", 
       SuperscriptBox["MZ2", "2"]}], "-", 
      SuperscriptBox["MZ2", "3"]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MWhat2", ",", "MWhat2"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "MWhat2"}], "+", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"Nc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["MT2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "MWhat2"}], "-", "MZ2"}], ")"}], " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"MT2", " ", "MWhat2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["MWhat2", "3"]}], "-", 
         RowBox[{"80", " ", 
          SuperscriptBox["MWhat2", "2"], " ", "MZ2"}], "+", 
         RowBox[{"25", " ", "MWhat2", " ", 
          SuperscriptBox["MZ2", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["MZ2", "3"]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["MWhat2", "2"], " ", 
       SuperscriptBox["MZ2", "3"], " ", 
       SuperscriptBox["SWhat2", "2"]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"432", " ", "MT2", " ", "MWhat2", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"MWhat2", "-", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MT2", "2"], "+", 
      RowBox[{"MT2", " ", "MWhat2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["MWhat2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "MWhat2"}], "-", "MZ2"}], ")"}], " ", "Nc", " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MWhat2", ",", "0", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"48", " ", "MWhat2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"MWhat2", "-", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{"MWhat2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MT2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"64", " ", 
          SuperscriptBox["MWhat2", "2"]}], "-", 
         RowBox[{"80", " ", "MWhat2", " ", "MZ2"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["MZ2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["MWhat2", "2"]}], "-", 
         RowBox[{"40", " ", "MWhat2", " ", "MZ2"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["MZ2", "2"]}]}], ")"}]}]}], ")"}], " ", "Nc", " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MZ2", ",", "MT2", ",", "MT2"}], "]"}], " ", 
    RowBox[{"tag", "[", "top", "]"}]}], 
   RowBox[{"432", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "MWhat2"}], "+", 
      RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5184", " ", 
     SuperscriptBox["MZ2", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "MWhat2"}], "+", 
       RowBox[{"MZ2", " ", "SWhat2"}]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2592", " ", 
      SuperscriptBox["MWhat2", "4"]}], "+", 
     RowBox[{"27", " ", 
      SuperscriptBox["MZ2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"MH2", "+", "MZ2", "-", 
        RowBox[{"2", " ", "MT2", " ", "Nc", " ", 
         RowBox[{"tag", "[", "top", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"MWhat2", " ", 
      SuperscriptBox["MZ2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", "MH2"}], "+", 
        RowBox[{"138", " ", "MT2", " ", "Nc", " ", 
         RowBox[{"tag", "[", "top", "]"}]}], "+", 
        RowBox[{"MZ2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6723"}], "+", 
           RowBox[{"680", " ", "Nc"}], "+", 
           RowBox[{"244", " ", "Nc", " ", 
            RowBox[{"tag", "[", "top", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["MWhat2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", "MT2", " ", "Nc", " ", 
         RowBox[{"tag", "[", "top", "]"}]}], "+", 
        RowBox[{"MZ2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "837"}], "+", 
           RowBox[{"8", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"4", " ", 
               RowBox[{"tag", "[", "top", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["MWhat2", "2"], " ", "MZ2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"480", " ", "MT2", " ", "Nc", " ", 
         RowBox[{"tag", "[", "top", "]"}]}], "+", 
        RowBox[{"MZ2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8019"}], "+", 
           RowBox[{"8", " ", "Nc", " ", 
            RowBox[{"(", 
             RowBox[{"82", "+", 
              RowBox[{"29", " ", 
               RowBox[{"tag", "[", "top", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.891587839650559*^9, 3.891588701182474*^9, 3.891598770345345*^9, 
   3.8916011524319687`*^9, {3.891601320947794*^9, 3.891601326426847*^9}, 
   3.8916015083071938`*^9, 3.891601622230448*^9, 3.891672863355626*^9, 
   3.891673447036261*^9, 3.891673606260519*^9, 3.891686510026662*^9, 
   3.89168673285502*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"cb4a65a9-238c-4fe3-992b-191010c40154"]
}, Open  ]],

Cell[TextData[{
 StyleBox["To numerically evaluate the NLO prediction for the W Boson mass we \
apply the ", "Code",
  FontWeight->"Plain"],
 StyleBox["NumEval", "Code",
  FontWeight->"Bold"],
 StyleBox[" function : ", "Code",
  FontWeight->"Plain"],
 StyleBox["NumEval[ expression, scale]", "Code",
  FontWeight->"Bold"],
 StyleBox[" ", "Code",
  FontWeight->"Plain"],
 StyleBox["\n", "Code"],
 "expression : The expression you wish to evaluate\nscale : The value for the \
renormalization scale \[Mu]. scale-> {W,Z,H} where W sets the scale to the W \
Boson mass, Z  to the Z Boson mass and H  to the Higgs mass.\n\nWe set the \
top loop tag ->1"
}], "Text",
 CellChangeTimes->{{3.8915878824408503`*^9, 3.891587927019865*^9}, {
   3.891587995835548*^9, 3.8915882283082952`*^9}, {3.891588314887177*^9, 
   3.891588333082909*^9}, {3.891588762888015*^9, 3.891588767849695*^9}, {
   3.891588800415586*^9, 3.891588818322897*^9}, 3.891590636770941*^9, {
   3.8915914195428667`*^9, 3.891591487548468*^9}, {3.891591717367963*^9, 
   3.891591797242968*^9}, {3.8916864342654533`*^9, 3.8916864432700777`*^9}, {
   3.891686735219433*^9, 3.891686754797223*^9}, {3.8916867882759247`*^9, 
   3.891686799705907*^9}, {3.892186387641501*^9, 3.892186391001658*^9}, 
   3.8921921864292316`*^9, {3.892204765662244*^9, 3.892204766117776*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"10527a75-fd41-4024-a166-6a82508bef49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NumEval", "[", 
   RowBox[{
    RowBox[{"MWhat", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"DeltaW", "[", 
         RowBox[{"4", ",", "1"}], "]"}], "/", 
        RowBox[{"VMU", "^", "2"}]}]}], ")"}]}], ",", "Z"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"tag", "[", "top", "]"}], "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.891587931693489*^9, 3.8915879589109573`*^9}, {
  3.891588328454327*^9, 3.8915883296166983`*^9}, {3.891588743001589*^9, 
  3.891588743878504*^9}, {3.891588776890053*^9, 3.891588792054802*^9}, {
  3.891590644490148*^9, 3.891590662692842*^9}, {3.891591373285391*^9, 
  3.891591411376882*^9}, {3.891598773397953*^9, 3.891598776018386*^9}, {
  3.8916728687119637`*^9, 3.891672869809778*^9}, {3.891686522285446*^9, 
  3.89168660272917*^9}, {3.891686641705626*^9, 3.8916866457722607`*^9}, {
  3.891686961208229*^9, 3.891686962354928*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"3da5e3ca-3ca0-4543-bf0e-b9ef62284332"],

Cell[BoxData["80.46822810728479`"], "Output",
 CellChangeTimes->{{3.891587954303483*^9, 3.891587959280663*^9}, {
   3.89158832993915*^9, 3.891588335023844*^9}, {3.89158871082407*^9, 
   3.891588744158206*^9}, {3.8915887773726473`*^9, 3.8915888216961308`*^9}, 
   3.891589256689571*^9, {3.891590653127195*^9, 3.891590668366407*^9}, {
   3.891591379080007*^9, 3.8915914116600313`*^9}, 3.89159162746568*^9, 
   3.891598777130273*^9, 3.891601154650712*^9, 3.8916013283315353`*^9, {
   3.891601447121912*^9, 3.891601473571302*^9}, 3.891601510870611*^9, 
   3.891601624016204*^9, 3.891602242535879*^9, 3.8916728703172417`*^9, 
   3.891673396173122*^9, 3.891673448289159*^9, 3.891673608196095*^9, 
   3.891676524425407*^9, 3.891686399527103*^9, {3.891686523274534*^9, 
   3.891686603502575*^9}, {3.891686646370308*^9, 3.89168665908226*^9}, 
   3.891686782513487*^9, 3.891686964049231*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"82ac6c57-136b-45e4-8a41-cc33040530a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Heavy Boson Decays", "Section",
 CellChangeTimes->{{3.891588446107614*^9, 3.89158844950416*^9}, 
   3.891588827635252*^9, {3.891589276495495*^9, 
   3.8915892826578007`*^9}},ExpressionUUID->"784bb5cd-9d2a-45d8-8daa-\
2e823d62753c"],

Cell[TextData[{
 "The heavy boson decay files are loaded in using the functions ",
 StyleBox["Gam[i, j, X, s]",
  FontWeight->"Bold"],
 " where again \[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote] is the \
dimension and \[OpenCurlyDoubleQuote]j\[CloseCurlyDoubleQuote] is the loop \
number. X ->{W,Z,H} refers to the decaying particle and s->{Alpha, AlphaMu, \
LEP} refers to the scheme.\ne.g. The SM one loop correction to the h->bb \
decay rate in the AlphaMu scheme is given by:"
}], "Text",
 CellChangeTimes->{{3.891589327519692*^9, 3.8915893791462507`*^9}, {
  3.891589460138946*^9, 3.8915894833097*^9}, {3.891589550932917*^9, 
  3.891589638820982*^9}, {3.89220480685417*^9, 3.8922048604234867`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f806e04b-69ad-4442-89e9-ad8602096d31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gam", "[", 
  RowBox[{"4", ",", "1", ",", "H", ",", "AlphaMu"}], "]"}]], "Input",
 CellChangeTimes->{{3.891679889967276*^9, 3.89167990505567*^9}, {
  3.89168705839305*^9, 3.891687063371582*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"d6684558-1cbc-4302-8750-5eee8800e587"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"9", " ", "MB2", " ", "MH2", " ", "MW2", " ", 
     RowBox[{"A0i", "[", 
      RowBox[{"aa0", ",", "MH2"}], "]"}]}], 
    RowBox[{"128", " ", "MH", " ", 
     RowBox[{"(", 
      RowBox[{"MH2", "-", "MW2"}], ")"}], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     SuperscriptBox["VMU", "4"]}]]}], "-", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"MT2", "+", 
         RowBox[{"2", " ", "MW2"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MT2"}], "]"}]}], 
   RowBox[{"64", " ", "MH", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["VMU", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["MH2", "2"], " ", "MW2"}], "+", 
      RowBox[{"8", " ", "MW2", " ", 
       RowBox[{"(", 
        RowBox[{"MT2", "+", 
         RowBox[{"2", " ", "MW2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"MW2", "-", "MZ2"}], ")"}]}], "+", 
      RowBox[{"MH2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "MT2", " ", "MW2"}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["MW2", "2"]}], "+", 
         RowBox[{"8", " ", "MT2", " ", "MZ2"}], "+", 
         RowBox[{"13", " ", "MW2", " ", "MZ2"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MW2"}], "]"}]}], 
   RowBox[{"128", " ", "MH", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "-", "MW2"}], ")"}], " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"MB2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", 
       SuperscriptBox["MW2", "3"]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["MZ2", "3"]}], "+", 
      RowBox[{"9", " ", "MW2", " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "MH2"}], "+", 
         RowBox[{"8", " ", "MZ2"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"A0i", "[", 
     RowBox[{"aa0", ",", "MZ2"}], "]"}]}], 
   RowBox[{"384", " ", "MH", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", "MT2", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "+", 
      RowBox[{"4", " ", "MT2"}], "+", 
      RowBox[{"8", " ", "MW2"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MH2", ",", "MT2", ",", "MT2"}], "]"}]}], 
   RowBox[{"64", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MH2", " ", "MT2"}], "+", 
      RowBox[{"2", " ", "MW2", " ", 
       RowBox[{"(", 
        RowBox[{"MT2", "+", 
         RowBox[{"2", " ", "MW2"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MH2", ",", "MW2", ",", "MW2"}], "]"}]}], 
   RowBox[{"32", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"MB2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["MW2", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "-", 
      RowBox[{"9", " ", "MW2", " ", 
       SuperscriptBox["MZ2", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["MZ2", "3"]}]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"bb0", ",", "MH2", ",", "MZ2", ",", "MZ2"}], "]"}]}], 
   RowBox[{"48", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "MB2", " ", "MH2", " ", 
    RowBox[{"(", 
     RowBox[{"MH2", "-", 
      RowBox[{"4", " ", "MT2"}]}], ")"}], " ", "MT2", " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"dbb0", ",", "MH2", ",", "MT2", ",", "MT2"}], "]"}]}], 
   RowBox[{"64", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", "MH2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MW2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MW2", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"dbb0", ",", "MH2", ",", "MW2", ",", "MW2"}], "]"}]}], 
   RowBox[{"128", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", "MH2", " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["MH2", "2"], "-", 
      RowBox[{"4", " ", "MH2", " ", "MZ2"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["MZ2", "2"]}]}], ")"}], " ", 
    RowBox[{"B0i", "[", 
     RowBox[{"dbb0", ",", "MH2", ",", "MZ2", ",", "MZ2"}], "]"}]}], 
   RowBox[{"256", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"MB2", " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "MH2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "MW2"}], "+", "MZ2"}], ")"}], "2"]}], "+", 
      RowBox[{"2", " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["MW2", "2"]}], "-", 
         RowBox[{"4", " ", "MW2", " ", "MZ2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["MZ2", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"C0i", "[", 
     RowBox[{
     "cc0", ",", "0", ",", "MH2", ",", "0", ",", "0", ",", "MZ2", ",", 
      "MZ2"}], "]"}]}], 
   RowBox[{"96", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["MH2", "2"], " ", "MT2"}], "+", 
      RowBox[{"2", " ", "MW2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MT2", "2"], "+", 
         RowBox[{"MT2", " ", "MW2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MW2", "2"]}]}], ")"}]}], "+", 
      RowBox[{"MH2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MT2", "2"], "-", 
         RowBox[{"MT2", " ", "MW2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["MW2", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"C0i", "[", 
     RowBox[{
     "cc0", ",", "0", ",", "MH2", ",", "0", ",", "MT2", ",", "MW2", ",", 
      "MW2"}], "]"}]}], 
   RowBox[{"32", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  FractionBox[
   RowBox[{"MB2", " ", 
    SuperscriptBox["MH2", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"MW2", "-", "MZ2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "MW2"}], "+", "MZ2"}], ")"}], " ", 
    RowBox[{"C0i", "[", 
     RowBox[{
     "cc0", ",", "MH2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "MZ2"}], 
     "]"}]}], 
   RowBox[{"48", " ", "MH", " ", 
    SuperscriptBox["MZ2", "2"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "MB2", " ", "MT2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["MT2", "2"]}], "+", 
      RowBox[{"2", " ", "MT2", " ", "MW2"}], "-", 
      RowBox[{"MW2", " ", 
       RowBox[{"(", 
        RowBox[{"MH2", "+", 
         RowBox[{"4", " ", "MW2"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"MW2", "-", "MZ2"}], ")"}], " ", 
    RowBox[{"C0i", "[", 
     RowBox[{
     "cc0", ",", "MH2", ",", "0", ",", "0", ",", "MT2", ",", "MT2", ",", 
      "MW2"}], "]"}]}], 
   RowBox[{"32", " ", "MH", " ", "MZ2", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
    SuperscriptBox["VMU", "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"768", " ", "MH", " ", 
     SuperscriptBox["MZ2", "2"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", "SW2", " ", 
     SuperscriptBox["VMU", "4"]}]], 
   RowBox[{"MB2", " ", "MH2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"136", " ", 
       SuperscriptBox["MW2", "3"]}], "-", 
      RowBox[{"290", " ", 
       SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
      RowBox[{"MW2", " ", "MZ2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"54", " ", "MT2"}], "+", 
         RowBox[{"145", " ", "MZ2"}], "+", 
         RowBox[{"18", " ", "MH2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["MZ2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", "MT2"}], "+", 
         RowBox[{"3", " ", "MZ2"}], "-", 
         RowBox[{"6", " ", "MH2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}], "+", 
         RowBox[{"544", " ", "Alfas", " ", "\[Pi]", " ", "SW2", " ", 
          SuperscriptBox["VMU", "2"]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MW2", "3"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
         RowBox[{"MW2", " ", 
          SuperscriptBox["MZ2", "2"]}], "+", 
         RowBox[{"12", " ", "Alfas", " ", 
          SuperscriptBox["MZ2", "2"], " ", "\[Pi]", " ", "SW2", " ", 
          SuperscriptBox["VMU", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], "MH2"], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.891679905925864*^9, 3.89168622537071*^9, {3.8916870600294867`*^9, 
   3.8916870645904703`*^9}},
 CellLabel->
  "Out[396]=",ExpressionUUID->"e5fb6129-e495-4038-a15a-92c069358040"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.891679260070116*^9, 3.89167927546668*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"706b10b0-9dbd-437f-b4b5-5e4a96c7624d"],

Cell[TextData[{
 "To evaluate we apply the NumEval function ",
 StyleBox[": ", "Code",
  FontWeight->"Plain"],
 StyleBox["NumEval[ expression, scale] ", "Code",
  FontWeight->"Bold"],
 StyleBox["\n", "Code",
  FontWeight->"Bold"],
 "expression : The expression you wish to evaluate\nscale : The value for the \
renormalization scale \[Mu]. scale-> {W,Z,H} where W sets the scale to the W \
Boson mass, Z  to the Z Boson mass and H  to the Higgs mass.\ne.g.  To \
evaluate the above at the Higgs mass we apply"
}], "Text",
 CellChangeTimes->{{3.8916799179671392`*^9, 3.891679965140329*^9}, {
   3.8916862375359983`*^9, 3.891686336656075*^9}, 3.891686416024139*^9, {
   3.892192119948604*^9, 3.892192139335227*^9}, {3.8922048853111877`*^9, 
   3.892204909600169*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"a177252a-3e8e-4442-8ae4-fb45ba21a84a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumEval", "[", 
  RowBox[{
   RowBox[{"Gam", "[", 
    RowBox[{"4", ",", "1", ",", "H", ",", "AlphaMu"}], "]"}], ",", "H"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.891686372859071*^9, 3.8916863775512457`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"684ac898-302c-4d30-8324-bd3e80b0b9af"],

Cell[BoxData["0.0004331930789912631`"], "Output",
 CellChangeTimes->{3.89168637782012*^9, 3.8921864087040462`*^9, 
  3.892192143538365*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4850771d-f9a2-47b6-b12b-c80a91f2ef7c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1449, 900},
WindowMargins->{{104, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"70fabd0c-ecf3-44bc-8a2a-69d85a95e971"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 213, 4, 30, "Input",ExpressionUUID->"9568eafd-bd24-4ec3-aa56-771defc8e6e4"],
Cell[CellGroupData[{
Cell[796, 28, 197, 3, 45, "Subsubsection",ExpressionUUID->"b5b471fc-c1b9-482b-af52-2dcc9f650ffe"],
Cell[996, 33, 888, 16, 73, "Input",ExpressionUUID->"1909c4f1-3c00-4c1a-b573-e77041bac239"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1921, 54, 220, 4, 98, "Title",ExpressionUUID->"f5446b66-34c1-4124-ae4a-b9ab53e7b499"],
Cell[CellGroupData[{
Cell[2166, 62, 156, 3, 67, "Section",ExpressionUUID->"dcefefc4-c203-4050-a2a1-ae9439d98022"],
Cell[2325, 67, 624, 10, 58, "Text",ExpressionUUID->"49b4f8ae-c621-42c0-9166-27875c6510a3"],
Cell[2952, 79, 2957, 60, 201, "Text",ExpressionUUID->"41585882-44f4-450d-ad5a-23fc5f6ec120"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5946, 144, 153, 3, 67, "Section",ExpressionUUID->"bf7ee881-df24-43fe-9b4d-99b3feca3edd"],
Cell[6102, 149, 1458, 30, 74, "Text",ExpressionUUID->"28b60c01-e390-4655-a827-6dbec36ef356"],
Cell[CellGroupData[{
Cell[7585, 183, 518, 8, 30, "Input",ExpressionUUID->"21a7c0cc-19f7-4e14-b551-0929926860c8"],
Cell[8106, 193, 10786, 311, 431, "Output",ExpressionUUID->"1c0c2e2a-91b8-411e-bd15-359d17a48a19"]
}, Open  ]],
Cell[18907, 507, 226, 6, 30, "Input",ExpressionUUID->"0be6b044-64cd-497c-9b9c-2bc96f2ab641"],
Cell[19136, 515, 1353, 28, 97, "Text",ExpressionUUID->"4f341709-bf05-4f12-91fd-2d076323ee4d"],
Cell[CellGroupData[{
Cell[20514, 547, 733, 14, 30, "Input",ExpressionUUID->"be1bddb5-cb5d-46b5-9617-87d08c02b967"],
Cell[21250, 563, 1011, 16, 34, "Output",ExpressionUUID->"0d936431-0720-4f39-8fad-5e1dc052934a"]
}, Open  ]],
Cell[22276, 582, 432, 7, 51, "Text",ExpressionUUID->"9c3c5f7b-0de2-4c7d-91d3-822876a2c0cf"],
Cell[22711, 591, 313, 8, 30, "Input",ExpressionUUID->"e9817a8a-055d-473a-9a02-4e75b67a0cbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23061, 604, 202, 4, 67, "Section",ExpressionUUID->"703a8632-32d6-4145-b0ee-cb7f73a928c1"],
Cell[23266, 610, 1350, 28, 57, "Text",ExpressionUUID->"386d93c1-bf63-4047-be3f-5e3fc84a312e"],
Cell[CellGroupData[{
Cell[24641, 642, 280, 6, 30, "Input",ExpressionUUID->"7ad781b3-820a-42ac-9fae-210dbd8503fb"],
Cell[24924, 650, 12362, 355, 514, "Output",ExpressionUUID->"cb4a65a9-238c-4fe3-992b-191010c40154"]
}, Open  ]],
Cell[37301, 1008, 1418, 28, 143, "Text",ExpressionUUID->"10527a75-fd41-4024-a166-6a82508bef49"],
Cell[CellGroupData[{
Cell[38744, 1040, 1012, 22, 30, "Input",ExpressionUUID->"3da5e3ca-3ca0-4543-bf0e-b9ef62284332"],
Cell[39759, 1064, 964, 14, 34, "Output",ExpressionUUID->"82ac6c57-136b-45e4-8a41-cc33040530a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40772, 1084, 237, 4, 67, "Section",ExpressionUUID->"784bb5cd-9d2a-45d8-8daa-2e823d62753c"],
Cell[41012, 1090, 803, 14, 97, "Text",ExpressionUUID->"f806e04b-69ad-4442-89e9-ad8602096d31"],
Cell[CellGroupData[{
Cell[41840, 1108, 301, 6, 30, "Input",ExpressionUUID->"d6684558-1cbc-4302-8750-5eee8800e587"],
Cell[42144, 1116, 11049, 315, 432, "Output",ExpressionUUID->"e5fb6129-e495-4038-a15a-92c069358040"]
}, Open  ]],
Cell[53208, 1434, 174, 3, 30, "Input",ExpressionUUID->"706b10b0-9dbd-437f-b4b5-5e4a96c7624d"],
Cell[53385, 1439, 861, 18, 120, "Text",ExpressionUUID->"a177252a-3e8e-4442-8ae4-fb45ba21a84a"],
Cell[CellGroupData[{
Cell[54271, 1461, 314, 7, 30, "Input",ExpressionUUID->"684ac898-302c-4d30-8324-bd3e80b0b9af"],
Cell[54588, 1470, 217, 3, 34, "Output",ExpressionUUID->"4850771d-f9a2-47b6-b12b-c80a91f2ef7c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


